Functional renormalization of QCD in $1 + 1$ dimensions: four-fermion interactions from quark-gluon dynamics

Quantum Chromodynamics in two spacetime dimensions is investigated with the Functional Renormalization Group. We use a functional formulation with covariant gauge fixing and derive Renormalization Group flow equations for the gauge coupling, quark mass and an algebraically complete set of local fermion-fermion interaction vertices. The flow, based on a convenient Callan-Symanzik-type regularization, shows the expected behavior for a super-renormalizable theory in the ultraviolet regime and leads to a strongly coupled regime in the infrared. Through a detailed discussion of symmetry implications, and variations in the gauge group and flavor numbers, the analysis sets the stage for a more detailed investigation of the bound state spectrum in future work.

==> anc/colors.tex <==
\usepackage[hyperref]{xcolor}

% corporate design colors - goethe university
	\definecolor{goethe-blau}{cmyk}{1.0,0.2,0.0,0.4}
	\definecolor{hellgrau}{cmyk}{0.04,0.04,0.05,0.02}
	\definecolor{sandgrau}{cmyk}{0.12,0.09,0.13,0.0}
	\definecolor{dunkelgrau}{cmyk}{0.25,0.25,0.30,0.75}
	\definecolor{purple}{cmyk}{0.08,1.0,0.3,0.36}
	\definecolor{emo-rot}{cmyk}{0.04,1.0,0.8,0.07}
	\definecolor{senfgelb}{cmyk}{0.01,0.25,1.0,0.05}
	\definecolor{gruen}{cmyk}{0.62,0.4,0.87,0.09}
	\definecolor{magenta}{cmyk}{0.08,0.86,0.12,0.12}
	\definecolor{orange}{cmyk}{0.0,0.7,1.0,0.04}
	\definecolor{sonnengelb}{cmyk}{0.0,0.12,0.95,0.0}
	\definecolor{helles-gruen}{cmyk}{0.4,0.17,0.81,0.07}
	\definecolor{lichtblau}{cmyk}{0.8,0.0,0.06,0.04}


% corporate design colors - schiller university
	\definecolor{fsu-blue}{cmyk}{1.0,0.7,0.1,0.5}			% university
	\definecolor{fsu-gold}{cmyk}{0.2,0.25,0.6,0.25}			% award
	\definecolor{fsu-violet}{cmyk}{0.8,0.85,0.0,0.0}		% theology
	\definecolor{fsu-purple}{cmyk}{0.5,1.0,0.0,0.1}			% philosophy
	\definecolor{fsu-magenta}{cmyk}{0.15,1.00,0.25,0.15}	% law
	\definecolor{fsu-red}{cmyk}{0.0,0.95,0.8,0.15}			% medicine
	\definecolor{fsu-orange}{cmyk}{0.1,0.7,1.0,0.0}			% physics
	\definecolor{fsu-yellow}{cmyk}{0.05,0.4,1.0,0.1}		% economics
	\definecolor{fsu-light-green}{cmyk}{0.7,0.1,1.0,0.05}	% chemistry
	\definecolor{fsu-green}{cmyk}{0.9,0.3,1.0,0.1}			% life-science
	\definecolor{fsu-turquoise}{cmyk}{1.0,0.25,0.4,0.1}		% mathematics
	\definecolor{fsu-light-blue}{cmyk}{0.7,0.2,0.0,0.2}		% social


==> anc/fast_fermionic_flow_four_ferm_coupling_one.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.003023968874985, 1.0060570821377266, 1.0090993674405693, 1.0121508525194765, 1.0152115651942846, 1.0182815333689568, 1.0213607850318365, 1.024449348255903, 1.0275472511990271, 1.0306545221042294, 1.0337711892999348, 1.036897281200234, 1.04003282630514, 1.043177853200849, 1.0463323905600022, 1.049496467141944, 1.052670111792988, 1.0558533534466767, 1.059046221124048, 1.0622487439338972, 1.0654609510730453, 1.068682871826602, 1.071914535568235, 1.075155971760437, 1.0784072099547948, 1.0816682797922572, 1.0849392110034075, 1.0882200334087326, 1.0915107769188954, 1.0948114715350088, 1.098122147348907, 1.1014428345434217, 1.104773563392656, 1.1081143642622617, 1.1114652676097143, 1.1148263039845927, 1.1181975040288565, 1.1215788984771258, 1.1249705181569605, 1.1283723939891426, 1.1317845569879579, 1.1352070382614778, 1.1386398690118444, 1.142083080535553, 1.1455367042237394, 1.1490007715624646, 1.1524753141330033, 1.1559603636121298, 1.1594559517724092, 1.162962110482485, 1.1664788717073706, 1.170006267508741, 1.1735443300452248, 1.1770930915726965, 1.1806525844445719, 1.1842228411121027, 1.187803894124672, 1.1913957761300908, 1.1949985198748967, 1.1986121582046512, 1.2022367240642406, 1.2058722504981747, 1.2095187706508892, 1.2131763177670474, 1.2168449251918434, 1.2205246263713072, 1.2242154548526065, 1.2279174442843561, 1.2316306284169232, 1.2353550411027336, 1.239090716296584, 1.2428376880559477, 1.246595990541287, 1.2503656580163647, 1.254146724848556, 1.2579392255091624, 1.2617431945737247, 1.2655586667223397, 1.2693856767399752, 1.2732242595167886, 1.2770744500484432, 1.280936283436428, 1.2848097948883785, 1.2886950197183966, 1.292591993347373, 1.2965007513033102, 1.3004213292216458, 1.3043537628455786, 1.3082980880263932, 1.3122543407237872, 1.3162225570061996, 1.3202027730511394, 1.3241950251455146, 1.3281993496859645, 1.33221578317919, 1.3362443622422875, 1.3402851236030822, 1.3443381041004632, 1.3484033406847193, 1.3524808704178752, 1.3565707304740313, 1.3606729581397001, 1.3647875908141485, 1.3689146660097358, 1.3730542213522596, 1.3772062945812957, 1.3813709235505427, 1.3855481462281685, 1.3897380006971554, 1.3939405251556474, 1.398155757917298, 1.4023837374116208, 1.4066245021843387, 1.410878090897735, 1.4151445423310078, 1.4194238953806213, 1.4237161890606624, 1.4280214625031937, 1.4323397549586139, 1.436671105796012, 1.4410155545035293, 1.4453731406887171, 1.4497439040788989, 1.4541278845215326, 1.458525121984573, 1.462935656556838, 1.4673595284483716, 1.4717967779908117, 1.476247445637759, 1.4807115719651436, 1.485189197671596, 1.4896803635788187, 1.4941851106319572, 1.4987034798999739, 1.503235512576023, 1.507781249977825, 1.5123407335480434, 1.5169140048546648, 1.5215011055913736, 1.526102077577937, 1.5307169627605828, 1.5353458032123817, 1.539988641133635, 1.5446455188522532, 1.5493164788241471, 1.5540015636336124, 1.5587008159937183, 1.563414278746697, 1.568141994864334, 1.5728840074483603, 1.5776403597308457, 1.5824110950745918, 1.5871962569735278, 1.5919958890531083, 1.5968100350707088, 1.601638738916026, 1.6064820446114783, 1.6113399963126056, 1.616212638308473, 1.621100015022075, 1.6260021710107393, 1.6309191509665335, 1.635850999716673, 1.6407977622239291, 1.6457594835870393, 1.6507362090411175, 1.655727983958068, 1.6607348538469988, 1.6657568643546345, 1.6707940612657355, 1.6758464905035129, 1.680914198130048, 1.6859972303467134, 1.6910956334945924, 1.696209454054903, 1.7013387386494199, 1.7064835340409017, 1.7116438871335156, 1.7168198449732657, 1.722011454748421, 1.7272187637899479, 1.7324418195719384, 1.7376806697120462, 1.7429353619719181, 1.7482059442576316, 1.7534924646201304, 1.7587949712556619, 1.7641135125062193, 1.7694481368599781, 1.7747988929517426, 1.7801658295633864, 1.7855489956242978, 1.7909484402118259, 1.7963642125517292, 1.8017963620186224, 1.8072449381364275, 1.8127099905788262, 1.8181915691697106, 1.8236897238836398, 1.8292045048462935, 1.8347359623349306, 1.8402841467788469, 1.845849108759834, 1.8514308990126427, 1.857029568425442, 1.8626451680402871, 1.8682777490535818, 1.8739273628165471, 1.8795940608356863, 1.88527789477326, 1.8909789164477513, 1.896697177834342, 1.9024327310653846, 1.9081856284308787, 1.9139559223789473, 1.919743665516314, 1.9255489106087849, 1.9313717105817267, 1.9372121185205524, 1.9430701876712018, 1.9489459714406303, 1.954839523397294, 1.9607508972716379, 1.9666801469565858, 1.9726273265080334, 1.9785924901453382, 1.9845756922518165, 1.9905769873752377, 1.9965964302283212, 2.0026340756892376, 2.008689978802106, 2.0147641947774972, 2.0208567789929384, 2.0269677869934153, 2.0330972744918805, 2.0392452973697606, 2.045411911677466, 2.051597173634902, 2.057801139631981, 2.064023866229136, 2.0702654101578393, 2.076525828321114, 2.0828051777940595, 2.089103515824366, 2.09542089983284, 2.1017573874139273, 2.108113036336237, 2.114487904543067, 2.1208820501529377, 2.127295531460114, 2.133728406935144, 2.140180735225387, 2.1466525751555507, 2.153143985728227, 2.1596550261244305, 2.166185755704135, 2.17273623400682, 2.1793065207520086, 2.185896675839814, 2.1925067593514864, 2.1991368315499593, 2.2057869528803993, 2.2124571839707574, 2.2191475856323217, 2.2258582188602714, 2.2325891448342343, 2.2393404249188418, 2.2461121206642916, 2.2529042938069073, 2.2597170062696987, 2.2665503201629322, 2.273404297784692, 2.28027900162145, 2.2871744943486347, 2.294090838831204, 2.3010280981242173, 2.307986335473411, 2.314965614315773, 2.3219659982801235, 2.328987551187696, 2.336030337052715, 2.343094420082983, 2.3501798646804644, 2.3572867354418747, 2.3644150971592652, 2.371565014820619, 2.3787365536104397, 2.385929778910347, 2.393144756299671, 2.4003815515560545, 2.407640230656048, 2.4149208597757132, 2.422223505291226, 2.429548233779484, 2.4368951120187075, 2.4442642069890543, 2.4516555858732287, 2.459069316057093, 2.46650546513028, 2.4739641008868136, 2.4814452913257257, 2.488949104651672, 2.49647560927556, 2.504024873815168, 2.511596967095773, 2.519191958150777, 2.526809916222337, 2.5344509107619966, 2.542115011431318, 2.549802288102518, 2.557512810859105, 2.565246649996518, 2.573003876022767, 2.580784559659075, 2.5885887718405254, 2.596416583716707, 2.604268066652361, 2.6121432922280348, 2.620042332240733, 2.627965258704571, 2.6359121438514355, 2.643883060131637, 2.651878080214575, 2.6598972769893985, 2.667940723565671, 2.6760084932740384, 2.684100659666894, 2.692217296519053, 2.7003584778284226, 2.7085242778166774, 2.716714770929936, 2.724930031839439, 2.7331701354422338, 2.741435156861849, 2.7497251714489885, 2.7580402547822125, 2.7663804826686293, 2.774745931144585, 2.783136676476357, 2.791552795160851, 2.7999943639262934, 2.80846145973294, 2.8169541597737666, 2.825472541475182, 2.834016682497727, 2.8425866607367882, 2.8511825543233034, 2.8598044416244774, 2.8684524012444927, 2.8771265120252316, 2.88582685304699, 2.8945535036291994, 2.9033065433311522, 2.9120860519527256, 2.9208921095351084, 2.929724796361531, 2.9385841929580003, 2.9474703800940283, 2.9563834387833716, 2.9653234502847736, 2.9742904961026975, 2.9832846579880754, 2.992306017939051, 3.0013546582017288, 3.010430661270921, 3.019534109890905, 3.0286650870561704, 3.037823676012181, 3.0470099602561342, 3.056224023537717, 3.065465949859876, 3.0747358234795787, 3.084033728908582, 3.0933597509142046, 3.1027139745201002, 3.1120964850070303, 3.1215073679136407, 3.130946709037248, 3.140414594434613, 3.1499111104227313, 3.1594363435796184, 3.1689903807450994, 3.1785733090215986, 3.1881852157749377, 3.1978261886351285, 3.2074963154971723, 3.2171956845218643, 3.226924384136594, 3.236682503036153, 3.2464701301835417, 3.256287354810785, 3.2661342664197397, 3.276010954782915, 3.285917509944288, 3.295854022220127, 3.3058205821998143, 3.315817280746671, 3.3258442089987863, 3.3359014583698468, 3.3459891205499734, 3.3561072875065547, 3.3662560514850846, 3.3764355050100052, 3.3866457408855486, 3.3968868521965874, 3.407158932309475, 3.4174620748729057, 3.4277963738187625, 3.438161923362976, 3.4485588180063833, 3.45898715253559, 3.46944702202383, 3.479938521831839, 3.490461747608719, 3.5010167952928133, 3.5116037611125783, 3.5222227415874623, 3.532873833528787, 3.5435571340406256, 3.5542727405206955, 3.5650207506612377, 3.5758012624499123, 3.586614374170692, 3.597460184404757, 3.608338792031395, 3.6192502962288975, 3.630194796475474, 3.641172392550147, 3.6521831845336736, 3.663227272809447, 3.674304758064418, 3.685415741290014, 3.696560323783054, 3.7077386071466782, 3.718950693291269, 3.7301966844353855, 3.7414766831066895, 3.752790792142886, 3.7641391146926564, 3.7755217542165997, 3.7869388144881793, 3.7983903995946635, 3.809876613938079, 3.8213975622361596, 3.8329533495233052, 3.8445440811515326, 3.8561698627914422, 3.8678308004331776, 3.8795270003873963, 3.8912585692862316, 3.9030256140842705, 3.91482824205953, 3.9266665608144296, 3.9385406782767767, 3.9504507027007474, 3.962396742667876, 3.9743789070880458, 3.986397305200476, 3.998452046574726, 4.010543241111687, 4.02267099904459, 4.034835430940006, 4.047036647698854, 4.059274760557418, 4.071549881088355, 4.083862121201714, 4.096211593145958, 4.108598409508985, 4.121022683219151, 4.1334845275463135, 4.1459840561028445, 4.158521382844683, 4.171096622072364, 4.183709888432066, 4.19636129691665, 4.209050962866717, 4.221779001971652, 4.234545530270679, 4.247350664153924, 4.260194520363471, 4.273077215994432, 4.285998868496005, 4.2989595956725575, 4.311959515684689, 4.324998747050314, 4.338077408645743, 4.351195619706763, 4.364353499829726, 4.377551168972643, 4.39078874745627, 4.404066355965211, 4.4173841155490186, 4.43074214762329, 4.444140573970787, 4.457579516742533, 4.471059098458932, 4.48457944201089, 4.498140670660928, 4.51174290804431, 4.52538627817017, 4.539070905422641, 4.552796914561987, 4.56656443072575, 4.580373579429878, 4.5942244865698765, 4.6081172784219575, 4.622052081644185, 4.636029023277636, 4.6500482307475535, 4.664109831864513, 4.678213954825582, 4.692360728215495, 4.706550281007821, 4.720782742566138, 4.735058242645224, 4.749376911392224, 4.763738879347845, 4.778144277447549, 4.7925932370227375, 4.807085889801956, 4.821622367912097, 4.836202803879594, 4.85082733063164, 4.865496081497397, 4.880209190209205, 4.894966790903813, 4.9097690181235905, 4.924616006817762, 4.93950789234363, 4.95444481046782, 4.969426897367506, 4.984454289631657, 4.999527124262288, 5.0146455386756985, 5.029809670703737, 5.045019658595042, 5.060275641016321, 5.075577757053598, 5.090926146213493, 5.10632094842449, 5.121762304038208, 5.137250353830691, 5.15278523900368, 5.168367101185909, 5.18399608243439, 5.199672325235715, 5.2153959725073475, 5.231167167598932, 5.246986054293594, 5.2628527768092574, 5.278767479799956, 5.2947303083571535, 5.310741408011066, 5.326800924731984, 5.342909004931614, 5.359065795464402, 5.3752714436288835, 5.391526097169013, 5.40782990427552, 5.424183013587262, 5.44058557419257, 5.457037735630621, 5.473539647892785, 5.49009146142401, 5.506693327124175, 5.523345396349486, 5.540047820913838, 5.556800753090209, 5.573604345612046, 5.590458751674658, 5.607364124936609, 5.624320619521122, 5.641328390017491, 5.658387591482472, 5.6754983794417155, 5.692660909891174, 5.709875339298529, 5.727141824604612, 5.744460523224839, 5.761831593050651, 5.7792551924509405, 5.796731480273507, 5.814260615846497, 5.831842758979868, 5.849478069966828, 5.867166709585316, 5.884908839099449, 5.902704620261009, 5.920554215310908, 5.938457786980668, 5.956415498493911, 5.974427513567831, 5.992493996414715, 6.010615111743406, 6.028791024760832, 6.047021901173498, 6.0653079071889975, 6.083649209517538, 6.102045975373444, 6.120498372476701, 6.139006569054464, 6.157570733842613, 6.17619103608727, 6.19486764554636, 6.213600732491143, 6.232390467707779, 6.25123702249888, 6.270140568685068, 6.2891012786065525, 6.308119325124686, 6.327194881623553, 6.346328122011546, 6.365519220722952, 6.384768352719536, 6.404075693492147, 6.423441419062316, 6.442865705983848, 6.46234873134445, 6.481890672767333, 6.501491708412837, 6.521152016980049, 6.540871777708442, 6.560651170379501, 6.58049037531836, 6.600389573395461, 6.620348946028182, 6.640368675182511, 6.660448943374686, 6.680589933672878, 6.700791829698841, 6.7210548156296035, 6.741379076199136, 6.761764796700036, 6.782212162985226, 6.802721361469635, 6.823292579131915, 6.843926003516125, 6.864621822733458, 6.885380225463945, 6.906201400958185, 6.92708553903906, 6.94803283010347, 6.969043465124076, 6.990117635651028, 7.011255533813721, 7.032457352322537, 7.05372328447062, 7.075053524135615, 7.0964482657814525, 7.117907704460117, 7.139432035813418, 7.1610214560747885, 7.182676162071057, 7.204396351224257, 7.226182221553413, 7.248033971676359, 7.269951800811541, 7.291935908779836, 7.313986496006372, 7.3361037635223525, 7.3582879129669045, 7.380539146588893, 7.402857667248785, 7.425243678420488, 7.447697384193211, 7.4702189892733175, 7.492808698986198, 7.515466719278149, 7.538193256718233, 7.560988518500169, 7.583852712444232, 7.606786046999131, 7.629788731243925, 7.6528609748899195, 7.676002988282573, 7.699214982403427, 7.722497168872034, 7.745849759947862, 7.769272968532255, 7.792767008170358, 7.816332093053071, 7.83996843801901, 7.863676258556445, 7.887455770805277, 7.9113071915590085, 7.935230738266727, 7.95922662903507, 7.983295082630223, 8.007436318479918, 8.031650556675421, 8.055938017973563, 8.080298923798724, 8.104733496244865, 8.129241958077555, 8.153824532736005, 8.178481444335086, 8.203212917667397, 8.2280191782053, 8.252900452102967, 8.277856966198476, 8.302888948015838, 8.327996625767094, 8.35318022835439, 8.378439985372072, 8.403776127108769, 8.429188884549486, 8.454678489377732, 8.480245173977613, 8.505889171435962, 8.531610715544456, 8.55741004080175, 8.583287382415614, 8.60924297630509, 8.63527705910262, 8.661389868156219, 8.687581641531633, 8.713852618014512, 8.740203037112593, 8.766633139057872, 8.793143164808795, 8.819733356052458, 8.846403955206828, 8.873155205422917, 8.899987350587027, 8.926900635322962, 8.953895304994258, 8.980971605706435, 9.008129784309215, 9.03537008839879, 9.062692766320076, 9.090098067168979, 9.11758624079466, 9.145157537801813, 9.172812209552959, 9.200550508170725, 9.22837268654016, 9.25627899831102, 9.28426969790009, 9.3123450404935, 9.340505282049074, 9.368750679298623, 9.397081489750317, 9.425497971691017, 9.45400038418864, 9.482588987094525, 9.511264041045774, 9.54002580746766, 9.56887454857599, 9.59781052737952, 9.626834007682318, 9.655945254086197, 9.685144531993114, 9.714432107607587, 9.743808247939146, 9.773273220804736, 9.802827294831173, 9.832470739457591, 9.862203824937911, 9.892026822343281, 9.921940003564563, 9.951943641314811, 9.982038009131747, 10.012223381380279, 10.04250003325497, 10.072868240782569, 10.103328280824513, 10.133880431079485, 10.164524970085887, 10.195262177224434, 10.226092332720672, 10.257015717647539, 10.288032613927935, 10.319143304337283, 10.350348072506108, 10.381647202922624, 10.413040980935337, 10.444529692755626, 10.476113625460378, 10.507793066994575, 10.539568306173944, 10.571439632687591, 10.60340733710062, 10.635471710856802, 10.66763304628121, 10.699891636582926, 10.732247775857665, 10.764701759090485, 10.79725388215847, 10.829904441833422, 10.862653735784587, 10.89550206258134, 10.928449721695921, 10.961497013506163, 10.994644239298248, 11.027891701269416, 11.061239702530761, 11.094688547109962, 11.12823853995407, 11.161889986932298, 11.195643194838787, 11.229498471395416, 11.263456125254603, 11.297516466002131, 11.331679804159952, 11.36594645118903, 11.400316719492169, 11.43479092241688, 11.469369374258228, 11.504052390261693, 11.538840286626039, 11.573733380506214, 11.60873199001624, 11.64383643423209, 11.679047033194625, 11.71436410791249, 11.749787980365053, 11.78531897350535, 11.820957411263, 11.856703618547183, 11.892557921249585, 11.928520646247398, 11.964592121406268, 12.00077267558329, 12.037062638630022, 12.07346234139548, 12.109972115729164, 12.146592294484062, 12.183323211519715, 12.220165201705228, 12.257118600922357, 12.294183746068546, 12.331360975060003, 12.368650626834789, 12.406053041355895, 12.44356855961437, 12.481197523632384, 12.518940276466386, 12.556797162210213, 12.594768525998235, 12.632854714008495, 12.671056073465863, 12.709372952645213, 12.747805700874583, 12.786354668538383, 12.825020207080561, 12.863802669007828, 12.902702407892848, 12.94171977837751, 12.9808551361761, 13.020108838078587, 13.059481241953852, 13.098972706752965, 13.138583592512465, 13.178314260357608, 13.218165072505702, 13.258136392269366, 13.298228584059895, 13.338442013390527, 13.378777046879812, 13.41923405225494, 13.45981339835509, 13.50051545513482, 13.541340593667401, 13.582289186148223, 13.623361605898175, 13.664558227367076, 13.705879426137054, 13.74732557892599, 13.788897063590944, 13.830594259131608, 13.87241754569377, 13.914367304572744, 13.95644391821688, 13.998647770231035, 14.04097924538009, 14.083438729592428, 14.126026609963475, 14.168743274759214, 14.21158911341973, 14.254564516562787, 14.29766987598734, 14.340905584677136, 14.384272036804292, 14.427769627732902, 14.471398754022621, 14.515159813432282, 14.559053204923535, 14.603079328664466, 14.647238586033284, 14.691531379621926, 14.73595811323977, 14.78051919191728, 14.825215021909758, 14.870046010700971, 14.915012567006926, 14.960115100779555, 15.005354023210506, 15.050729746734827, 15.096242685034763, 15.141893253043529, 15.187681866949069, 15.233608944197895, 15.279674903498845, 15.325880164826913, 15.372225149427093, 15.418710279818221, 15.465335979796803, 15.512102674440893, 15.559010790113971, 15.606060754468826, 15.653252996451464, 15.700587946305, 15.748066035573586, 15.795687697106363, 15.843453365061396, 15.891363474909618, 15.939418463438816, 15.987618768757615, 16.03596483029946, 16.08445708882664, 16.13309598643428, 16.181881966554403, 16.230815473959936, 16.279896954768816, 16.329126856448, 16.378505627817578, 16.428033719054863, 16.477711581698482, 16.527539668652516, 16.577518434190605, 16.627648333960085, 16.67792982498617, 16.72836336567611, 16.77894941582335, 16.829688436611747, 16.880580890619758, 16.93162724182465, 16.982827955606776, 17.034183498753755, 17.08569433946477, 17.13736094735481, 17.189183793458994, 17.24116335023681, 17.29330009157646, 17.345594492799158, 17.398047030663488, 17.450658183369736, 17.50342843056425, 17.556358253343802, 17.609448134259992, 17.662698557323658, 17.71611000800924, 17.769682973259275, 17.82341794148876, 17.877315402589662, 17.931375847935385, 17.985599770385196, 18.039987664288777, 18.094540025490694, 18.149257351334946, 18.204140140669473, 18.259188893850723, 18.3144041127482, 18.369786300749038, 18.425335962762627, 18.481053605225163, 18.53693973610429, 18.592994864903734, 18.649219502667965, 18.70561416198679, 18.762179357000118, 18.818915603402573, 18.87582341844822, 18.93290332095532, 18.99015583131099, 19.047581471475986, 19.105180764989463, 19.162954236973754, 19.220902414139125, 19.2790258247886, 19.337324998822794, 19.395800467744696, 19.454452764664573, 19.513282424304784, 19.572289983004673, 19.63147597872545, 19.69084095105513, 19.750385441213403, 19.810109992056585, 19.870015148082594, 19.930101455435864, 19.990369461912397, 20.050819716964668, 20.111452771706706, 20.17226917891907, 20.23326949305394, 20.294454270240117, 20.35582406828813, 20.4173794466953], [1.0, 1.0009620313959378, 1.0019259156491307, 1.0028916580986056, 1.0038592641062363, 1.0048287390567459, 1.0058000883577052, 1.0067733174395332, 1.0077484317554974, 1.0087254367817133, 1.0097043380171449, 1.010685140983604, 1.011667851225751, 1.0126524743110947, 1.0136390158299915, 1.0146274813956466, 1.0156178766441128, 1.0166102072342922, 1.017604478847934, 1.018600697189636, 1.0195988679868446, 1.0205989969898543, 1.0216010899718073, 1.0226051527286948, 1.0236111910793555, 1.024619210865477, 1.0256292179515947, 1.0266412182250921, 1.0276552175962015, 1.028671221998003, 1.029689237386425, 1.0307092697402442, 1.0317313250610856, 1.0327554093734221, 1.0337815287245753, 1.0348096891847147, 1.0358398968468578, 1.0368721578268714, 1.0379064782634688, 1.0389428643182135, 1.0399813221755154, 1.041021858042634, 1.0420644781496762, 1.0431091887495978, 1.0441561332159113, 1.0452055409038956, 1.046257412963106, 1.0473117471257063, 1.0483685412263388, 1.049427793202122, 1.0504895010926523, 1.0515536630400022, 1.0526202772887225, 1.0536893421858402, 1.05476085618086, 1.0558348178257633, 1.056911225775009, 1.0579900787855334, 1.0590713757167494, 1.0601551155305469, 1.0612412972912935, 1.0623299201658336, 1.0634209834234887, 1.0645144864360578, 1.065610428677817, 1.0667088097255186, 1.0678096292583934, 1.0689128870581486, 1.0700185830089683, 1.0711267170975147, 1.072237289412926, 1.073350300146818, 1.0744657495932843, 1.0755836381488946, 1.076703966312696, 1.0778267346862134, 1.0789519439734478, 1.0800795949808786, 1.081209688617461, 1.082342225894628, 1.08347720792629, 1.084614635928834, 1.0857545112211247, 1.0868968352245032, 1.0880416094627883, 1.0891888355622759, 1.0903385152517389, 1.0914906503624273, 1.0926452428280682, 1.0938022946848662, 1.0949618080715025, 1.096123785229136, 1.097288228501402, 1.098455140334414, 1.0996245232767616, 1.1007963799795122, 1.1019707131962098, 1.103147525782876, 1.1043268206980095, 1.1055086010025859, 1.106692869860058, 1.1078796305363559, 1.1090688863998868, 1.1102606409215348, 1.1114548976746612, 1.1126516603351047, 1.1138509326811812, 1.1150527185936832, 1.1162570220558807, 1.1174638471535208, 1.118673198074828, 1.119885079110503, 1.1210994946537252, 1.1223164492001496, 1.1235359473479094, 1.124757993797614, 1.1259825933523508, 1.1272097509176842, 1.128439471501655, 1.129671760214782, 1.1309066222700608, 1.132144062982964, 1.1333840877714418, 1.1346267021559209, 1.1358719117593055, 1.137119722306977, 1.1383701396267938, 1.1396231696490915, 1.1408788184066827, 1.1421370920348575, 1.1433979967713825, 1.1446615389565022, 1.1459277250329376, 1.1471965615458872, 1.1484680551430264, 1.1497422125745083, 1.1510190406929621, 1.1522985464534954, 1.1535807369136917, 1.1548656192336124, 1.1561532006757962, 1.1574434886052583, 1.158736490489491, 1.160032213898465, 1.1613306665046261, 1.1626318560828992, 1.1639357905106853, 1.1652424777678625, 1.1665519259367862, 1.1678641432022894, 1.1691791378516816, 1.1704969182747498, 1.1718174929637577, 1.173140870513447, 1.1744670596210354, 1.1757960690862186, 1.1771279078111692, 1.178462584800537, 1.1798001091614485, 1.181140490103508, 1.1824837369387964, 1.183829859081872, 1.1851788660497704, 1.186530767462004, 1.1878855730405624, 1.1892432926099124, 1.190603936096998, 1.1919675135312402, 1.1933340350445374, 1.1947035108712647, 1.1960759513482748, 1.1974513669148974, 1.198829768112939, 1.2002111655866836, 1.2015955700828924, 1.2029829924508033, 1.204373443642132, 1.2057669347110707, 1.207163476814289, 1.2085630812109336, 1.2099657592626285, 1.2113715224334747, 1.2127803822900503, 1.2141923505014105, 1.2156074388390878, 1.217025659177092, 1.2184470234919094, 1.2198715438625038, 1.221299232470317, 1.2227301015992658, 1.2241641636357463, 1.2256014310686307, 1.2270419164892687, 1.2284856325914868, 1.2299325921715887, 1.2313828081283555, 1.232836293463045, 1.234293061279393, 1.2357531247836113, 1.2372164972843893, 1.2386831921928942, 1.2401532230227692, 1.2416266033901358, 1.2431033470135913, 1.2445834677142114, 1.2460669794155483, 1.2475538961436314, 1.2490442320269675, 1.25053800129654, 1.2520352182858099, 1.2535358974307151, 1.255040053269671, 1.2565477004435694, 1.2580588536957804, 1.25957352787215, 1.2610917379210025, 1.262613498893138, 1.2641388259418347, 1.2656677343228477, 1.2672002393944095, 1.2687363566172294, 1.2702761015544937, 1.2718194898718662, 1.2733665373374876, 1.274917259821976, 1.2764716732984263, 1.2780297938424108, 1.279591637631979, 1.2811572209476567, 1.2827265601724485, 1.2842996717918345, 1.2858765723937728, 1.2874572786686982, 1.2890418074095233, 1.2906301755116372, 1.292222399972906, 1.293818497893674, 1.2954184864767613, 1.297022383027466, 1.2986302049535632, 1.300241969765305, 1.3018576950754202, 1.303477398599116, 1.3051010981540752, 1.306728811660459, 1.3083605571409052, 1.3099963527205283, 1.3116362166269209, 1.313280167190152, 1.314928222842768, 1.3165804021197922, 1.318236723658726, 1.3198972061995464, 1.3215618685847084, 1.3232307297591444, 1.3249038087702634, 1.326581124767952, 1.3282626970045732, 1.329948544834968, 1.3316386877164539, 1.333333145208826, 1.3350319369743562, 1.3367350827777935, 1.338442602486365, 1.340154516069773, 1.3418708436001987, 1.3435916052522998, 1.3453168213032112, 1.3470465121325446, 1.3487806982223893, 1.3505194001573115, 1.3522626386243548, 1.3540104344130397, 1.3557628084153635, 1.3575197816258016, 1.3592813751413055, 1.3610476101613045, 1.3628185079877047, 1.3645940900248896, 1.3663743777797197, 1.3681593928615325, 1.369949156982143, 1.3717436919558428, 1.3735430196994014, 1.3753471622320643, 1.3771561416755556, 1.3789699802540754, 1.3807887002943013, 1.3826123242253883, 1.3844408745789678, 1.3862743739891492, 1.3881128451925184, 1.389956311028139, 1.3918047944375511, 1.3936583184647726, 1.395516906256298, 1.3973805810610993, 1.3992493662306253, 1.4011232852188025, 1.4030023615820335, 1.4048866189791989, 1.4067760811716568, 1.4086707720232412, 1.4105707155002642, 1.4124759356715149, 1.4143864567082591, 1.4163023028842399, 1.4182234985756783, 1.4201500682612713, 1.4220820365221933, 1.4240194280420968, 1.4259622676071102, 1.4279105801058396, 1.4298643905293682, 1.4318237239712566, 1.4337886056275417, 1.4357590607967388, 1.437735114879839, 1.4397167933803114, 1.4417041219041022, 1.4436971261596345, 1.4456958319578084, 1.4477002652120012, 1.4497104519380681, 1.4517264182543401, 1.4537481903816265, 1.4557757946432133, 1.4578092574648631, 1.4598486053748165, 1.461893865003791, 1.463945063084981, 1.4660022264540582, 1.4680653820491711, 1.4701345569109463, 1.472209778182486, 1.4742910731093715, 1.476378469039659, 1.478471993423884, 1.4805716738150574, 1.4826775378686683, 1.4847896133426826, 1.4869079280975432, 1.4890325100961705, 1.4911633874039616, 1.4933005881887913, 1.4954441407210106, 1.497594073373449, 1.4997504146214113, 1.5019131930426817, 1.50408243731752, 1.5062581762286626, 1.508440438661325, 1.5106292536031982, 1.5128246501444513, 1.5150266574777294, 1.5172353048981564, 1.519450621803332, 1.5216726376933332, 1.5239013821707148, 1.526136884940508, 1.5283791758102216, 1.5306282846898411, 1.5328842415918302, 1.5351470766311281, 1.5374168200251526, 1.5396935020937978, 1.5419771532594353, 1.5442678040469138, 1.5465654850835586, 1.5488702270991732, 1.5511820609260372, 1.553501017498908, 1.5558271278550195, 1.5581604231340838, 1.560500934578289, 1.5628486935323012, 1.5652037314432632, 1.5675660798607947, 1.569935770436993, 1.5723128349264321, 1.5746973051861641, 1.5770892131757168, 1.5794885909570966, 1.5818954706947856, 1.5843098846557444, 1.58673186520941, 1.5891614448276963, 1.5915986560849946, 1.594043531658174, 1.5964961043265797, 1.5989564069720346, 1.6014244725788385, 1.6039003342337685, 1.6063840251260793, 1.6088755785475017, 1.6113750278922443, 1.6138824066569928, 1.61639774844091, 1.6189210869456356, 1.6214524559752865, 1.6239918894364576, 1.6265394213382192, 1.6290950857921207, 1.631658917012187, 1.634230949314921, 1.6368112171193028, 1.639399754946789, 1.641996597421314, 1.6446017792692889, 1.6472153353196024, 1.6498373005036195, 1.6524677098551837, 1.655106598510614, 1.6577540017087078, 1.6604099547907394, 1.6630744932004595, 1.6657476524840966, 1.6684294682903564, 1.6711199763704219, 1.6738192125779519, 1.676527212869084, 1.6792440133024324, 1.681969650039088, 1.684704159342619, 1.687447577579071, 1.6901999412169668, 1.6929612868273058, 1.6957316510835656, 1.698511070761699, 1.7012995827401385, 1.7040972239997916, 1.706904031624044, 1.709720042798758, 1.7125452948122737, 1.7153798250554075, 1.718223671021454, 1.7210768703061836, 1.723939460607845, 1.7268114797271639, 1.7296929655673423, 1.73258395613406, 1.735484489535474, 1.738394603982218, 1.7413143377874034, 1.7442437293666178, 1.7471828172379276, 1.7501316400218738, 1.7530902364414778, 1.756058645322235, 1.7590369055921204, 1.7620250562815842, 1.765023136523555, 1.768031185553438, 1.7710492427091156, 1.7740773474309477, 1.7771155392617703, 1.7801638578468983, 1.783222342934122, 1.78629103437371, 1.7893699721184073, 1.7924591962234364, 1.7955587468464973, 1.7986686642477658, 1.8017889887898964, 1.8049197609380196, 1.808061021259744, 1.8112128104251548, 1.8143751692068144, 1.8175481384797623, 1.8207317592215149, 1.8239260725120663, 1.8271311195338873, 1.8303469415719258, 1.8335735800136073, 1.8368110763488346, 1.840059624476365, 1.8433202257356285, 1.846593074118632, 1.8498781936521123, 1.8531756095929375, 1.8564853484281079, 1.8598074378747558, 1.8631419068801451, 1.8664887856216728, 1.8698481055068665, 1.8732198991733868, 1.876604200489026, 1.880001044551708, 1.8834104676894892, 1.8868325074605576, 1.890267202653234, 1.8937145932859698, 1.89717472060735, 1.9006476270960901, 1.904133356461039, 1.9076319536411763, 1.9111434648056143, 1.9146679373535973, 1.9182054199145013, 1.9217559623478346, 1.9253196157432373, 1.9288964324204816, 1.9324864659294714, 1.9360897710502432, 1.939706403792965, 1.9433364213979365, 1.9469798823355904, 1.9506368463064903, 1.9543073742413328, 1.9579915283009457, 1.9616893718762891, 1.9654009695884551, 1.9691263872886677, 1.9728656920582832, 1.9766189522087894, 1.9803862372818064, 1.9841676180490864, 1.9879631665125133, 1.9917729559041029, 1.9955970606860038, 1.9994355565504953, 2.00328852041999, 2.007156030447032, 2.011038166014297, 2.014935007734593, 2.0188466374508596, 2.0227731382361696, 2.026714594393726, 2.030671091456866, 2.0346427161890563, 2.038629556583898, 2.042631701865122, 2.0466492424865925, 2.0506822701323064, 2.0547308777163904, 2.058795159383105, 2.0628752105068417, 2.0669711276921254, 2.0710830087736105, 2.0752109528160863, 2.079355060114472, 2.0835154321938196, 2.087692171809313, 2.091885382946268, 2.0960951708201323, 2.1003216418764863, 2.104564903791041, 2.108825065469641, 2.1131022370482624, 2.117396529893012, 2.12170805660013, 2.126036930995989, 2.1303832681370913, 2.1347471843100743, 2.1391287970317046, 2.1435282250488825, 2.14794558833864, 2.1523810081081405, 2.1568346067946798, 2.1613065080656857, 2.1657968368187186, 2.170305719181469, 2.1748332825117616, 2.1793796553975517, 2.1839449676569274, 2.188529350338108, 2.193132935719446, 2.197755857309424, 2.202398249846658, 2.2070602492998965, 2.2117419928680184, 2.2164436189800356, 2.221165267295092, 2.225907078702463, 2.2306691953215565, 2.235451760501912, 2.2402549188232013, 2.2450788160952273, 2.249923599357927, 2.254789416881367, 2.259676418165747, 2.2645847539413992, 2.269514576168787, 2.2744660380385056, 2.279439293971283, 2.284434499617978, 2.289451811859584, 2.294491388807223, 2.299553389802151, 2.3046379754157558, 2.3097453074495564, 2.314875548935205, 2.3200288641344846, 2.3252054185393116, 2.3304053788717325, 2.3356289130839274, 2.340876190358208, 2.346147381107017, 2.3514426569729308, 2.3567621908286562, 2.362106156777034, 2.3674747301510335, 2.37286808751376, 2.3782864066584484, 2.3837298666084665, 2.389198647617313, 2.39469293116862, 2.4002128999761507, 2.405758737983801, 2.4113306303655975, 2.4169287635257, 2.4225533250984004, 2.4282045039481215, 2.4338824901694194, 2.439587475086981, 2.445319651255625, 2.4510792124603045, 2.456866353716101, 2.4626812712682318, 2.4685241625920424, 2.4743952263930136, 2.480294662606756, 2.4862226723990135, 2.4921794581656616, 2.4981652235327063, 2.5041801733562883, 2.510224513722678, 2.5162984519482796, 2.522402196579628, 2.5285359573933905, 2.5346999453963663, 2.540894372825487, 2.5471194531478156, 2.5533754010605474, 2.55966243249101, 2.5659807645966626, 2.5723306157650963, 2.5787122056140337, 2.5851257549913313, 2.5915714859749754, 2.598049621873086, 2.604560387223914, 2.6111040077958423, 2.6176807105873863, 2.624290723827193, 2.6309342769740427, 2.6376116007168453, 2.644322926974645, 2.651068488896616, 2.6578485208620664, 2.664663258480435, 2.671512938591292, 2.6783977992643426, 2.68531807979942, 2.692274020726493, 2.699265863805659, 2.7062938520271507, 2.71335822961133, 2.7204592420086935, 2.727597135899867, 2.73477215919561, 2.741984561036814, 2.749234591794501, 2.756522503069827, 2.7638485476940793, 2.7712129797286766, 2.7786160544651706, 2.7860580284252423, 2.7935391593607086, 2.801061945444532, 2.808640623534828, 2.8162771602889314, 2.8239709711380296, 2.8317214926676484, 2.8395281826176464, 2.847390519882221, 2.8553080045099035, 2.8632801577035663, 2.8713065218204132, 2.8793866603719875, 2.887520158024167, 2.8957066205971658, 2.903945675065538, 2.91223696955817, 2.920580173358286, 2.9289749769034454, 2.937421091785548, 2.9459182507508257, 2.954466207699848, 2.963064737687522, 2.971713636923088, 2.9804127227701285, 2.989161833746557, 2.9979608295246254, 3.0068095909309203, 3.01570801994637, 3.0246560397062328, 3.033653594500107, 3.042700649771926, 3.0517971921199587, 3.0609432292968144, 3.0701387902094353, 3.0793839249190995, 3.088678704641422, 3.098023221746358, 3.107417589758194, 3.116861943355556, 3.1263564383714044, 3.135901251793036, 3.1454965817620875, 3.155142647574528, 3.1648396896806648, 3.174587969685139, 3.1843877703469343, 3.1942393955793644, 3.2041431704500822, 3.214099441181077, 3.224108575148672, 3.2341709608835316, 3.244287008070654, 3.2544571475493718, 3.2646818313133554, 3.2749615325106145, 3.285296745443492, 3.2956879855686676, 3.306135789497158, 3.316640714994314, 3.3272033409798283, 3.337824267527725, 3.3485041158663664, 3.359243528378449, 3.370043168601011, 3.380903721225422, 3.3918258920973896, 3.4028104082169577, 3.413858017738505, 3.4249694899707523, 3.436145615376751, 3.4473872055738903, 3.458695093333894, 3.4700701325828294, 3.4815131984010925, 3.4930251870234192, 3.50460701583888, 3.5162596233908827, 3.527983969377174, 3.5397810346498333, 3.5516518212152777, 3.563597352234259, 3.5756186720218714, 3.587716846047538, 3.599892960935023, 3.6121481244624256, 3.6244834655621787, 3.636900134321058, 3.6493993019801705, 3.6619821609349605, 3.6746499247352076, 3.687403828085033, 3.7002451268428884, 3.7131750980215648, 3.7261950397881884, 3.739306271464221, 3.7525101335254654, 3.7658079876020554, 3.779201216478464, 3.7926912240934976, 3.806279435540305, 3.8199672970663667, 3.8337562760734993, 3.847647861117858, 3.861643561909931, 3.87574490931455, 3.889953455350876, 3.9042707731924087, 3.9186984571669825, 3.9332381227567748, 3.947891406598292, 3.96265996648238, 3.9775454813542197, 3.992549651313327, 4.007674197613563, 4.022920862663115, 4.03829141002451, 4.053787624414611, 4.069411311704623, 4.085164298920079, 4.101048434240851, 4.117065587001151, 4.133217647689522, 4.14950652794885, 4.1659341605763505, 4.18250249952358, 4.1992135198964275, 4.216069217955125, 4.233071611114235, 4.250222737942657, 4.267524658163628, 4.284979452654721, 4.302589223447849, 4.320356093729256, 4.338282207839523, 4.356369731273569, 4.374620850680653, 4.393037773864365, 4.411622729782633, 4.430377968547721, 4.449305761426228, 4.468408400839095, 4.487688200361596, 4.507147494723339, 4.526788639808268, 4.546614012654673, 4.566626011455169, 4.586827055556711, 4.607219585460593, 4.6278060628224384, 4.648588970452221, 4.669570812314237, 4.690754113527125, 4.712141420363855, 4.7337353002517455, 4.7555383417724375, 4.777553154661917, 4.799782369810503, 4.822228639262847, 4.8448946362179495, 4.867783055029135, 4.89089661120407, 4.914238041404752, 4.937810103447525, 4.961615576303062, 4.9856572600963736, 5.009937976106805, 5.034460566768039, 5.0592278956681, 5.084242847549343, 5.1095083283084595, 5.135027264996477, 5.160802605818766, 5.186837320135027, 5.213134398459296, 5.23969685245995, 5.266527714959696, 5.293630039935589, 5.3210069025190085, 5.3486613989956755, 5.376596646805643, 5.404815784543312, 5.433321971957408, 5.462118389950997, 5.491208240581482, 5.520594747060596, 5.550281153754424, 5.5802707261833735, 5.6105667510221915, 5.641172536099959, 5.672091410400104, 5.703326724060382, 5.734881848372883, 5.7667601757840385, 5.7989651198946115, 5.831500115459713, 5.864379187810511, 5.897671934592995, 5.93138959319909, 5.965531616710683, 6.000097997314295, 6.0350892663011, 6.070506494066919, 6.106351290112215, 6.142625803042115, 6.179332720566378, 6.216475269499416, 6.254057215760282, 6.292082864372696, 6.330557059465006, 6.369485184270214, 6.408873161125972, 6.448727451474571, 6.489055055862968, 6.52986351394275, 6.571160904470159, 6.612955845306077, 6.655257493416052, 6.698075544870262, 6.74142023484354, 6.785302337615363, 6.829733166569852, 6.874724574195796, 6.92028895208661, 6.966439230940363, 7.013188880559768, 7.060551909852201, 7.108542866829671, 7.157176838608837, 7.206469451411, 7.2564368705621325, 7.307095800492829, 7.3584634847383406, 7.410557705938569, 7.46339678583805, 7.516999585285995, 7.571385504236239, 7.626574481747269, 7.682586995982218, 7.739444064208886, 7.797167242799696, 7.8557786272317305, 7.915300852086716, 7.9757570910510225, 8.037171056915689, 8.099567001576375, 8.162969716033405, 8.227404530391732, 8.29289731386099, 8.359474474755434, 8.427162960493968, 8.495990257600155, 8.565984391702187, 8.637173927532935, 8.709587968929894, 8.783256158835208, 8.858208679295663, 8.934476251462725, 9.012090135592473, 9.091082131045644, 9.171484576287627, 9.253330348888444, 9.336652865522797, 9.42148608197001, 9.507864493114052, 9.59582313294354, 9.685397574551772, 9.776623930136653, 9.869538851000751, 9.964179527551286, 10.060583689300099, 10.158978431687999, 10.259802941714051, 10.363025138763515, 10.46860340049434, 10.576507086032152, 10.686716535970163, 10.79922307236923, 10.91402899875784, 11.03114760013209, 11.150603142955763, 11.272430875160218, 11.396677026144463, 11.523398806775111, 11.652664409386471, 11.784553007780419, 11.91915475722648, 12.056570794461813, 12.196913237691184, 12.340305186587049, 12.486880722289435, 12.63678490740602, 12.790173786012087, 12.947214383650616, 13.108084707332154, 13.272973745534895, 13.442081468204668, 13.615618826754904, 13.79380775406674, 13.976881164488868, 14.165082953837633, 14.358667999396987, 14.557902159918589, 14.763062275621651, 14.974436168193037, 15.19232264078725, 15.417031478026374, 15.64888344600024, 15.888210292266198, 16.135354745849266, 16.390670517242054, 16.654522298404913, 16.927285762765713, 17.209347565219993, 17.501105342130916, 17.802967711329234, 18.115354272113464, 18.438695605249627, 18.7734332729714, 19.120019818980047, 19.47891876844463, 19.85072097112466, 20.236895422253575, 20.638390275753913, 21.05608271850153, 21.490962581781847, 21.9441323412895, 22.416807117128563, 22.910314673812426, 23.426095420264076, 23.965702409815677, 24.530801340208846, 25.123170553594584]]}

==> anc/fast_fermionic_flow_four_ferm_coupling_three.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.003023968874985, 1.0060570821377266, 1.0090993674405693, 1.0121508525194765, 1.0152115651942846, 1.0182815333689568, 1.0213607850318365, 1.024449348255903, 1.0275472511990271, 1.0306545221042294, 1.0337711892999348, 1.036897281200234, 1.04003282630514, 1.043177853200849, 1.0463323905600022, 1.049496467141944, 1.052670111792988, 1.0558533534466767, 1.059046221124048, 1.0622487439338972, 1.0654609510730453, 1.068682871826602, 1.071914535568235, 1.075155971760437, 1.0784072099547948, 1.0816682797922572, 1.0849392110034075, 1.0882200334087326, 1.0915107769188954, 1.0948114715350088, 1.098122147348907, 1.1014428345434217, 1.104773563392656, 1.1081143642622617, 1.1114652676097143, 1.1148263039845927, 1.1181975040288565, 1.1215788984771258, 1.1249705181569605, 1.1283723939891426, 1.1317845569879579, 1.1352070382614778, 1.1386398690118444, 1.142083080535553, 1.1455367042237394, 1.1490007715624646, 1.1524753141330033, 1.1559603636121298, 1.1594559517724092, 1.162962110482485, 1.1664788717073706, 1.170006267508741, 1.1735443300452248, 1.1770930915726965, 1.1806525844445719, 1.1842228411121027, 1.187803894124672, 1.1913957761300908, 1.1949985198748967, 1.1986121582046512, 1.2022367240642406, 1.2058722504981747, 1.2095187706508892, 1.2131763177670474, 1.2168449251918434, 1.2205246263713072, 1.2242154548526065, 1.2279174442843561, 1.2316306284169232, 1.2353550411027336, 1.239090716296584, 1.2428376880559477, 1.246595990541287, 1.2503656580163647, 1.254146724848556, 1.2579392255091624, 1.2617431945737247, 1.2655586667223397, 1.2693856767399752, 1.2732242595167886, 1.2770744500484432, 1.280936283436428, 1.2848097948883785, 1.2886950197183966, 1.292591993347373, 1.2965007513033102, 1.3004213292216458, 1.3043537628455786, 1.3082980880263932, 1.3122543407237872, 1.3162225570061996, 1.3202027730511394, 1.3241950251455146, 1.3281993496859645, 1.33221578317919, 1.3362443622422875, 1.3402851236030822, 1.3443381041004632, 1.3484033406847193, 1.3524808704178752, 1.3565707304740313, 1.3606729581397001, 1.3647875908141485, 1.3689146660097358, 1.3730542213522596, 1.3772062945812957, 1.3813709235505427, 1.3855481462281685, 1.3897380006971554, 1.3939405251556474, 1.398155757917298, 1.4023837374116208, 1.4066245021843387, 1.410878090897735, 1.4151445423310078, 1.4194238953806213, 1.4237161890606624, 1.4280214625031937, 1.4323397549586139, 1.436671105796012, 1.4410155545035293, 1.4453731406887171, 1.4497439040788989, 1.4541278845215326, 1.458525121984573, 1.462935656556838, 1.4673595284483716, 1.4717967779908117, 1.476247445637759, 1.4807115719651436, 1.485189197671596, 1.4896803635788187, 1.4941851106319572, 1.4987034798999739, 1.503235512576023, 1.507781249977825, 1.5123407335480434, 1.5169140048546648, 1.5215011055913736, 1.526102077577937, 1.5307169627605828, 1.5353458032123817, 1.539988641133635, 1.5446455188522532, 1.5493164788241471, 1.5540015636336124, 1.5587008159937183, 1.563414278746697, 1.568141994864334, 1.5728840074483603, 1.5776403597308457, 1.5824110950745918, 1.5871962569735278, 1.5919958890531083, 1.5968100350707088, 1.601638738916026, 1.6064820446114783, 1.6113399963126056, 1.616212638308473, 1.621100015022075, 1.6260021710107393, 1.6309191509665335, 1.635850999716673, 1.6407977622239291, 1.6457594835870393, 1.6507362090411175, 1.655727983958068, 1.6607348538469988, 1.6657568643546345, 1.6707940612657355, 1.6758464905035129, 1.680914198130048, 1.6859972303467134, 1.6910956334945924, 1.696209454054903, 1.7013387386494199, 1.7064835340409017, 1.7116438871335156, 1.7168198449732657, 1.722011454748421, 1.7272187637899479, 1.7324418195719384, 1.7376806697120462, 1.7429353619719181, 1.7482059442576316, 1.7534924646201304, 1.7587949712556619, 1.7641135125062193, 1.7694481368599781, 1.7747988929517426, 1.7801658295633864, 1.7855489956242978, 1.7909484402118259, 1.7963642125517292, 1.8017963620186224, 1.8072449381364275, 1.8127099905788262, 1.8181915691697106, 1.8236897238836398, 1.8292045048462935, 1.8347359623349306, 1.8402841467788469, 1.845849108759834, 1.8514308990126427, 1.857029568425442, 1.8626451680402871, 1.8682777490535818, 1.8739273628165471, 1.8795940608356863, 1.88527789477326, 1.8909789164477513, 1.896697177834342, 1.9024327310653846, 1.9081856284308787, 1.9139559223789473, 1.919743665516314, 1.9255489106087849, 1.9313717105817267, 1.9372121185205524, 1.9430701876712018, 1.9489459714406303, 1.954839523397294, 1.9607508972716379, 1.9666801469565858, 1.9726273265080334, 1.9785924901453382, 1.9845756922518165, 1.9905769873752377, 1.9965964302283212, 2.0026340756892376, 2.008689978802106, 2.0147641947774972, 2.0208567789929384, 2.0269677869934153, 2.0330972744918805, 2.0392452973697606, 2.045411911677466, 2.051597173634902, 2.057801139631981, 2.064023866229136, 2.0702654101578393, 2.076525828321114, 2.0828051777940595, 2.089103515824366, 2.09542089983284, 2.1017573874139273, 2.108113036336237, 2.114487904543067, 2.1208820501529377, 2.127295531460114, 2.133728406935144, 2.140180735225387, 2.1466525751555507, 2.153143985728227, 2.1596550261244305, 2.166185755704135, 2.17273623400682, 2.1793065207520086, 2.185896675839814, 2.1925067593514864, 2.1991368315499593, 2.2057869528803993, 2.2124571839707574, 2.2191475856323217, 2.2258582188602714, 2.2325891448342343, 2.2393404249188418, 2.2461121206642916, 2.2529042938069073, 2.2597170062696987, 2.2665503201629322, 2.273404297784692, 2.28027900162145, 2.2871744943486347, 2.294090838831204, 2.3010280981242173, 2.307986335473411, 2.314965614315773, 2.3219659982801235, 2.328987551187696, 2.336030337052715, 2.343094420082983, 2.3501798646804644, 2.3572867354418747, 2.3644150971592652, 2.371565014820619, 2.3787365536104397, 2.385929778910347, 2.393144756299671, 2.4003815515560545, 2.407640230656048, 2.4149208597757132, 2.422223505291226, 2.429548233779484, 2.4368951120187075, 2.4442642069890543, 2.4516555858732287, 2.459069316057093, 2.46650546513028, 2.4739641008868136, 2.4814452913257257, 2.488949104651672, 2.49647560927556, 2.504024873815168, 2.511596967095773, 2.519191958150777, 2.526809916222337, 2.5344509107619966, 2.542115011431318, 2.549802288102518, 2.557512810859105, 2.565246649996518, 2.573003876022767, 2.580784559659075, 2.5885887718405254, 2.596416583716707, 2.604268066652361, 2.6121432922280348, 2.620042332240733, 2.627965258704571, 2.6359121438514355, 2.643883060131637, 2.651878080214575, 2.6598972769893985, 2.667940723565671, 2.6760084932740384, 2.684100659666894, 2.692217296519053, 2.7003584778284226, 2.7085242778166774, 2.716714770929936, 2.724930031839439, 2.7331701354422338, 2.741435156861849, 2.7497251714489885, 2.7580402547822125, 2.7663804826686293, 2.774745931144585, 2.783136676476357, 2.791552795160851, 2.7999943639262934, 2.80846145973294, 2.8169541597737666, 2.825472541475182, 2.834016682497727, 2.8425866607367882, 2.8511825543233034, 2.8598044416244774, 2.8684524012444927, 2.8771265120252316, 2.88582685304699, 2.8945535036291994, 2.9033065433311522, 2.9120860519527256, 2.9208921095351084, 2.929724796361531, 2.9385841929580003, 2.9474703800940283, 2.9563834387833716, 2.9653234502847736, 2.9742904961026975, 2.9832846579880754, 2.992306017939051, 3.0013546582017288, 3.010430661270921, 3.019534109890905, 3.0286650870561704, 3.037823676012181, 3.0470099602561342, 3.056224023537717, 3.065465949859876, 3.0747358234795787, 3.084033728908582, 3.0933597509142046, 3.1027139745201002, 3.1120964850070303, 3.1215073679136407, 3.130946709037248, 3.140414594434613, 3.1499111104227313, 3.1594363435796184, 3.1689903807450994, 3.1785733090215986, 3.1881852157749377, 3.1978261886351285, 3.2074963154971723, 3.2171956845218643, 3.226924384136594, 3.236682503036153, 3.2464701301835417, 3.256287354810785, 3.2661342664197397, 3.276010954782915, 3.285917509944288, 3.295854022220127, 3.3058205821998143, 3.315817280746671, 3.3258442089987863, 3.3359014583698468, 3.3459891205499734, 3.3561072875065547, 3.3662560514850846, 3.3764355050100052, 3.3866457408855486, 3.3968868521965874, 3.407158932309475, 3.4174620748729057, 3.4277963738187625, 3.438161923362976, 3.4485588180063833, 3.45898715253559, 3.46944702202383, 3.479938521831839, 3.490461747608719, 3.5010167952928133, 3.5116037611125783, 3.5222227415874623, 3.532873833528787, 3.5435571340406256, 3.5542727405206955, 3.5650207506612377, 3.5758012624499123, 3.586614374170692, 3.597460184404757, 3.608338792031395, 3.6192502962288975, 3.630194796475474, 3.641172392550147, 3.6521831845336736, 3.663227272809447, 3.674304758064418, 3.685415741290014, 3.696560323783054, 3.7077386071466782, 3.718950693291269, 3.7301966844353855, 3.7414766831066895, 3.752790792142886, 3.7641391146926564, 3.7755217542165997, 3.7869388144881793, 3.7983903995946635, 3.809876613938079, 3.8213975622361596, 3.8329533495233052, 3.8445440811515326, 3.8561698627914422, 3.8678308004331776, 3.8795270003873963, 3.8912585692862316, 3.9030256140842705, 3.91482824205953, 3.9266665608144296, 3.9385406782767767, 3.9504507027007474, 3.962396742667876, 3.9743789070880458, 3.986397305200476, 3.998452046574726, 4.010543241111687, 4.02267099904459, 4.034835430940006, 4.047036647698854, 4.059274760557418, 4.071549881088355, 4.083862121201714, 4.096211593145958, 4.108598409508985, 4.121022683219151, 4.1334845275463135, 4.1459840561028445, 4.158521382844683, 4.171096622072364, 4.183709888432066, 4.19636129691665, 4.209050962866717, 4.221779001971652, 4.234545530270679, 4.247350664153924, 4.260194520363471, 4.273077215994432, 4.285998868496005, 4.2989595956725575, 4.311959515684689, 4.324998747050314, 4.338077408645743, 4.351195619706763, 4.364353499829726, 4.377551168972643, 4.39078874745627, 4.404066355965211, 4.4173841155490186, 4.43074214762329, 4.444140573970787, 4.457579516742533, 4.471059098458932, 4.48457944201089, 4.498140670660928, 4.51174290804431, 4.52538627817017, 4.539070905422641, 4.552796914561987, 4.56656443072575, 4.580373579429878, 4.5942244865698765, 4.6081172784219575, 4.622052081644185, 4.636029023277636, 4.6500482307475535, 4.664109831864513, 4.678213954825582, 4.692360728215495, 4.706550281007821, 4.720782742566138, 4.735058242645224, 4.749376911392224, 4.763738879347845, 4.778144277447549, 4.7925932370227375, 4.807085889801956, 4.821622367912097, 4.836202803879594, 4.85082733063164, 4.865496081497397, 4.880209190209205, 4.894966790903813, 4.9097690181235905, 4.924616006817762, 4.93950789234363, 4.95444481046782, 4.969426897367506, 4.984454289631657, 4.999527124262288, 5.0146455386756985, 5.029809670703737, 5.045019658595042, 5.060275641016321, 5.075577757053598, 5.090926146213493, 5.10632094842449, 5.121762304038208, 5.137250353830691, 5.15278523900368, 5.168367101185909, 5.18399608243439, 5.199672325235715, 5.2153959725073475, 5.231167167598932, 5.246986054293594, 5.2628527768092574, 5.278767479799956, 5.2947303083571535, 5.310741408011066, 5.326800924731984, 5.342909004931614, 5.359065795464402, 5.3752714436288835, 5.391526097169013, 5.40782990427552, 5.424183013587262, 5.44058557419257, 5.457037735630621, 5.473539647892785, 5.49009146142401, 5.506693327124175, 5.523345396349486, 5.540047820913838, 5.556800753090209, 5.573604345612046, 5.590458751674658, 5.607364124936609, 5.624320619521122, 5.641328390017491, 5.658387591482472, 5.6754983794417155, 5.692660909891174, 5.709875339298529, 5.727141824604612, 5.744460523224839, 5.761831593050651, 5.7792551924509405, 5.796731480273507, 5.814260615846497, 5.831842758979868, 5.849478069966828, 5.867166709585316, 5.884908839099449, 5.902704620261009, 5.920554215310908, 5.938457786980668, 5.956415498493911, 5.974427513567831, 5.992493996414715, 6.010615111743406, 6.028791024760832, 6.047021901173498, 6.0653079071889975, 6.083649209517538, 6.102045975373444, 6.120498372476701, 6.139006569054464, 6.157570733842613, 6.17619103608727, 6.19486764554636, 6.213600732491143, 6.232390467707779, 6.25123702249888, 6.270140568685068, 6.2891012786065525, 6.308119325124686, 6.327194881623553, 6.346328122011546, 6.365519220722952, 6.384768352719536, 6.404075693492147, 6.423441419062316, 6.442865705983848, 6.46234873134445, 6.481890672767333, 6.501491708412837, 6.521152016980049, 6.540871777708442, 6.560651170379501, 6.58049037531836, 6.600389573395461, 6.620348946028182, 6.640368675182511, 6.660448943374686, 6.680589933672878, 6.700791829698841, 6.7210548156296035, 6.741379076199136, 6.761764796700036, 6.782212162985226, 6.802721361469635, 6.823292579131915, 6.843926003516125, 6.864621822733458, 6.885380225463945, 6.906201400958185, 6.92708553903906, 6.94803283010347, 6.969043465124076, 6.990117635651028, 7.011255533813721, 7.032457352322537, 7.05372328447062, 7.075053524135615, 7.0964482657814525, 7.117907704460117, 7.139432035813418, 7.1610214560747885, 7.182676162071057, 7.204396351224257, 7.226182221553413, 7.248033971676359, 7.269951800811541, 7.291935908779836, 7.313986496006372, 7.3361037635223525, 7.3582879129669045, 7.380539146588893, 7.402857667248785, 7.425243678420488, 7.447697384193211, 7.4702189892733175, 7.492808698986198, 7.515466719278149, 7.538193256718233, 7.560988518500169, 7.583852712444232, 7.606786046999131, 7.629788731243925, 7.6528609748899195, 7.676002988282573, 7.699214982403427, 7.722497168872034, 7.745849759947862, 7.769272968532255, 7.792767008170358, 7.816332093053071, 7.83996843801901, 7.863676258556445, 7.887455770805277, 7.9113071915590085, 7.935230738266727, 7.95922662903507, 7.983295082630223, 8.007436318479918, 8.031650556675421, 8.055938017973563, 8.080298923798724, 8.104733496244865, 8.129241958077555, 8.153824532736005, 8.178481444335086, 8.203212917667397, 8.2280191782053, 8.252900452102967, 8.277856966198476, 8.302888948015838, 8.327996625767094, 8.35318022835439, 8.378439985372072, 8.403776127108769, 8.429188884549486, 8.454678489377732, 8.480245173977613, 8.505889171435962, 8.531610715544456, 8.55741004080175, 8.583287382415614, 8.60924297630509, 8.63527705910262, 8.661389868156219, 8.687581641531633, 8.713852618014512, 8.740203037112593, 8.766633139057872, 8.793143164808795, 8.819733356052458, 8.846403955206828, 8.873155205422917, 8.899987350587027, 8.926900635322962, 8.953895304994258, 8.980971605706435, 9.008129784309215, 9.03537008839879, 9.062692766320076, 9.090098067168979, 9.11758624079466, 9.145157537801813, 9.172812209552959, 9.200550508170725, 9.22837268654016, 9.25627899831102, 9.28426969790009, 9.3123450404935, 9.340505282049074, 9.368750679298623, 9.397081489750317, 9.425497971691017, 9.45400038418864, 9.482588987094525, 9.511264041045774, 9.54002580746766, 9.56887454857599, 9.59781052737952, 9.626834007682318, 9.655945254086197, 9.685144531993114, 9.714432107607587, 9.743808247939146, 9.773273220804736, 9.802827294831173, 9.832470739457591, 9.862203824937911, 9.892026822343281, 9.921940003564563, 9.951943641314811, 9.982038009131747, 10.012223381380279, 10.04250003325497, 10.072868240782569, 10.103328280824513, 10.133880431079485, 10.164524970085887, 10.195262177224434, 10.226092332720672, 10.257015717647539, 10.288032613927935, 10.319143304337283, 10.350348072506108, 10.381647202922624, 10.413040980935337, 10.444529692755626, 10.476113625460378, 10.507793066994575, 10.539568306173944, 10.571439632687591, 10.60340733710062, 10.635471710856802, 10.66763304628121, 10.699891636582926, 10.732247775857665, 10.764701759090485, 10.79725388215847, 10.829904441833422, 10.862653735784587, 10.89550206258134, 10.928449721695921, 10.961497013506163, 10.994644239298248, 11.027891701269416, 11.061239702530761, 11.094688547109962, 11.12823853995407, 11.161889986932298, 11.195643194838787, 11.229498471395416, 11.263456125254603, 11.297516466002131, 11.331679804159952, 11.36594645118903, 11.400316719492169, 11.43479092241688, 11.469369374258228, 11.504052390261693, 11.538840286626039, 11.573733380506214, 11.60873199001624, 11.64383643423209, 11.679047033194625, 11.71436410791249, 11.749787980365053, 11.78531897350535, 11.820957411263, 11.856703618547183, 11.892557921249585, 11.928520646247398, 11.964592121406268, 12.00077267558329, 12.037062638630022, 12.07346234139548, 12.109972115729164, 12.146592294484062, 12.183323211519715, 12.220165201705228, 12.257118600922357, 12.294183746068546, 12.331360975060003, 12.368650626834789, 12.406053041355895, 12.44356855961437, 12.481197523632384, 12.518940276466386, 12.556797162210213, 12.594768525998235, 12.632854714008495, 12.671056073465863, 12.709372952645213, 12.747805700874583, 12.786354668538383, 12.825020207080561, 12.863802669007828, 12.902702407892848, 12.94171977837751, 12.9808551361761, 13.020108838078587, 13.059481241953852, 13.098972706752965, 13.138583592512465, 13.178314260357608, 13.218165072505702, 13.258136392269366, 13.298228584059895, 13.338442013390527, 13.378777046879812, 13.41923405225494, 13.45981339835509, 13.50051545513482, 13.541340593667401, 13.582289186148223, 13.623361605898175, 13.664558227367076, 13.705879426137054, 13.74732557892599, 13.788897063590944, 13.830594259131608, 13.87241754569377, 13.914367304572744, 13.95644391821688, 13.998647770231035, 14.04097924538009, 14.083438729592428, 14.126026609963475, 14.168743274759214, 14.21158911341973, 14.254564516562787, 14.29766987598734, 14.340905584677136, 14.384272036804292, 14.427769627732902, 14.471398754022621, 14.515159813432282, 14.559053204923535, 14.603079328664466, 14.647238586033284, 14.691531379621926, 14.73595811323977, 14.78051919191728, 14.825215021909758, 14.870046010700971, 14.915012567006926, 14.960115100779555, 15.005354023210506, 15.050729746734827, 15.096242685034763, 15.141893253043529, 15.187681866949069, 15.233608944197895, 15.279674903498845, 15.325880164826913, 15.372225149427093, 15.418710279818221, 15.465335979796803, 15.512102674440893, 15.559010790113971, 15.606060754468826, 15.653252996451464, 15.700587946305, 15.748066035573586, 15.795687697106363, 15.843453365061396, 15.891363474909618, 15.939418463438816, 15.987618768757615, 16.03596483029946, 16.08445708882664, 16.13309598643428, 16.181881966554403, 16.230815473959936, 16.279896954768816, 16.329126856448, 16.378505627817578, 16.428033719054863, 16.477711581698482, 16.527539668652516, 16.577518434190605, 16.627648333960085, 16.67792982498617, 16.72836336567611, 16.77894941582335, 16.829688436611747, 16.880580890619758, 16.93162724182465, 16.982827955606776, 17.034183498753755, 17.08569433946477, 17.13736094735481, 17.189183793458994, 17.24116335023681, 17.29330009157646, 17.345594492799158, 17.398047030663488, 17.450658183369736, 17.50342843056425, 17.556358253343802, 17.609448134259992, 17.662698557323658, 17.71611000800924, 17.769682973259275, 17.82341794148876, 17.877315402589662, 17.931375847935385, 17.985599770385196, 18.039987664288777, 18.094540025490694, 18.149257351334946, 18.204140140669473, 18.259188893850723, 18.3144041127482, 18.369786300749038, 18.425335962762627, 18.481053605225163, 18.53693973610429, 18.592994864903734, 18.649219502667965, 18.70561416198679, 18.762179357000118, 18.818915603402573, 18.87582341844822, 18.93290332095532, 18.99015583131099, 19.047581471475986, 19.105180764989463, 19.162954236973754, 19.220902414139125, 19.2790258247886, 19.337324998822794, 19.395800467744696, 19.454452764664573, 19.513282424304784, 19.572289983004673, 19.63147597872545, 19.69084095105513, 19.750385441213403, 19.810109992056585, 19.870015148082594, 19.930101455435864, 19.990369461912397, 20.050819716964668, 20.111452771706706, 20.17226917891907, 20.23326949305394, 20.294454270240117, 20.35582406828813, 20.4173794466953], [1.0, 1.0003206771319793, 1.0006419718830435, 1.0009638860328685, 1.0012864213687453, 1.001609579685582, 1.0019333627859017, 1.0022577724798445, 1.0025828105851657, 1.0029084789272378, 1.0032347793390484, 1.0035617136612014, 1.003889283741917, 1.0042174914370317, 1.004546338609997, 1.0048758271318823, 1.0052059588813709, 1.005536735744764, 1.005868159615978, 1.0062002323965453, 1.0065329559956149, 1.0068663323299514, 1.0072003633239357, 1.0075350509095649, 1.0078703970264518, 1.0082064036218257, 1.0085430726505316, 1.0088804060750307, 1.0092184058654006, 1.0095570739993343, 1.0098964124621417, 1.010236423246748, 1.0105771083536952, 1.0109184697911406, 1.0112605095748584, 1.0116032297282382, 1.0119466322822859, 1.0122907192756239, 1.0126354927544896, 1.0129809547727378, 1.0133271073918384, 1.013673952680878, 1.0140214927165587, 1.0143697295831993, 1.0147187110719704, 1.0150685136346318, 1.0154191376543686, 1.0157705823752354, 1.0161228470754462, 1.016475931067374, 1.0168298336975508, 1.0171845543466673, 1.017540092429574, 1.01789644739528, 1.0182536187269533, 1.018611605941921, 1.0189704085916698, 1.0193300262618445, 1.0196904585722497, 1.020051705176849, 1.0204137657637644, 1.0207766400552778, 1.0211403278078295, 1.0215048288120192, 1.0218701428926056, 1.0222362699085061, 1.0226032097527977, 1.0229709623527161, 1.0233395276696562, 1.0237089056991715, 1.0240790964709754, 1.0244501000489394, 1.0248219165310948, 1.0251945460496314, 1.0255679887708986, 1.0259422448954045, 1.026317314657816, 1.0266931983269596, 1.0270698962058202, 1.0274474086315426, 1.02782573597543, 1.0282048786429447, 1.0285848370737083, 1.0289656117415011, 1.0293472031542628, 1.029729611854092, 1.0301128384172462, 1.0304968834541424, 1.0308817476093561, 1.0312674315616221, 1.0316539360238342, 1.0320412617430452, 1.0324294095004674, 1.0328183801114714, 1.0332081744255872, 1.033598793326504, 1.03399023773207, 1.034382508594292, 1.0347756068993366, 1.0351695336675286, 1.0355642899533526, 1.0359598768454519, 1.036356295466629, 1.036753546973845, 1.0371516325582204, 1.0375505534450349, 1.0379503108937271, 1.0383509061978944, 1.0387523406852937, 1.0391546157178402, 1.0395577326916092, 1.0399616930368345, 1.0403664982179084, 1.0407721497333833, 1.0411786491159698, 1.041585997932538, 1.041994197784117, 1.0424032503058946, 1.0428131571672183, 1.043223920071594, 1.0436355407566869, 1.0440480209943213, 1.0444613625904806, 1.044875567385307, 1.045290637253102, 1.0457065741023257, 1.046123379875598, 1.046541056549697, 1.0469596061355608, 1.0473790306782857, 1.0477993322571275, 1.0482205129855007, 1.0486425750109791, 1.0490655205152957, 1.0494893517143422, 1.0499140708581693, 1.0503396802309874, 1.0507661821511651, 1.0511935789712306, 1.0516218730778708, 1.052051066891932, 1.0524811628684194, 1.052912163496497, 1.0533440712994884, 1.0537768888348753, 1.0542106186942997, 1.0546452635035617, 1.0550808259226208, 1.0555173086455953, 1.055954714400763, 1.0563930459505606, 1.0568323060915832, 1.057272497654586, 1.0577136235044824, 1.0581556865403452, 1.0585986896954063, 1.0590426359370564, 1.0594875282668457, 1.059933369720483, 1.060380163367836, 1.060827912312932, 1.0612766196939574, 1.0617262886832568, 1.0621769224873348, 1.062628524346854, 1.0630810975366374, 1.063534645365666, 1.0639891711770801, 1.0644446783481791, 1.0649011702904216, 1.065358650449425, 1.0658171223049657, 1.0662765893709796, 1.0667370551955613, 1.0671985233609642, 1.067660997483601, 1.068124481214044, 1.0685889782370235, 1.0690544922714296, 1.0695210270703113, 1.0699885864208762, 1.0704571741444915, 1.0709267940966833, 1.0713974501671368, 1.0718691462796959, 1.072341886392364, 1.0728156744973032, 1.0732905146208347, 1.0737664108234388, 1.0742433671997553, 1.0747213878785822, 1.075200477022877, 1.0756806388297562, 1.0761618775304955, 1.0766441973905296, 1.0771276027094518, 1.077612097821015, 1.078097687093131, 1.0785843749278703, 1.079072165761463, 1.079561064064298, 1.080051074340923, 1.0805422011300452, 1.0810344490045305, 1.0815278225714038, 1.0820223264718494, 1.0825179653812105, 1.0830147440089892, 1.0835126670988466, 1.0840117394286033, 1.0845119658102385, 1.0850133510898903, 1.0855159001478565, 1.0860196178985935, 1.0865245092907168, 1.0870305793070008, 1.0875378329643792, 1.0880462753139448, 1.0885559114409493, 1.0890667464648032, 1.0895787855390764, 1.0900920338514979, 1.0906064966239555, 1.0911221791124959, 1.0916390866073253, 1.0921572244328088, 1.0926765979474702, 1.0931972125439928, 1.0937190736492188, 1.0942421867241494, 1.0947665572639447, 1.0952921907979243, 1.0958190928895661, 1.0963472691365077, 1.0968767251705458, 1.0974074666576354, 1.0979394992978913, 1.0984728288255872, 1.0990074610091554, 1.0995434016511876, 1.100080656588435, 1.1006192316918066, 1.101159132866372, 1.1017003660513585, 1.102242937220153, 1.1027868523803017, 1.1033321175735094, 1.1038787388756404, 1.1044267223967172, 1.1049760742809227, 1.1055268007065975, 1.1060789078862419, 1.1066324020665155, 1.107187289528236, 1.1077435765863815, 1.1083012695900878, 1.1088603749226507, 1.1094208990015244, 1.1099828482783225, 1.110546229238818, 1.1111110484029418, 1.1116773123247854, 1.112245027592598, 1.1128142008287882, 1.1133848386899243, 1.1139569478667328, 1.1145305350841, 1.1151056071010703, 1.1156821707108482, 1.1162602327407964, 1.116839800052437, 1.1174208795414515, 1.1180034781376798, 1.1185876028051212, 1.1191732605419338, 1.119760458380435, 1.1203492033871014, 1.1209395026625681, 1.1215313633416297, 1.1221247925932398, 1.1227197976205108, 1.1233163856607142, 1.1239145639852808, 1.1245143398998003, 1.1251157207440214, 1.1257187138918519, 1.1263233267513584, 1.1269295667647672, 1.1275374414084627, 1.1281469581929893, 1.1287581246630496, 1.129370948397506, 1.1299854370093796, 1.1306015981458504, 1.1312194394882575, 1.1318389687520993, 1.132460193687033, 1.1330831220768751, 1.1337077617396008, 1.1343341205273445, 1.1349622063263995, 1.1355920270572188, 1.1362235906744136, 1.1368569051667547, 1.1374919785571715, 1.138128818902753, 1.1387674342947467, 1.1394078328585593, 1.140050022753757, 1.1406940121740643, 1.1413398093473655, 1.1419874225357032, 1.1426368600352799, 1.143288130176456, 1.1439412413237522, 1.144596201875847, 1.1452530202655795, 1.1459117049599463, 1.1465722644601037, 1.1472347073013673, 1.1478990420532114, 1.1485652773192694, 1.1492334217373337, 1.149903483979356, 1.1505754727514466, 1.1512493967938755, 1.151925264881071, 1.152603085821621, 1.153282868458272, 1.1539646216679302, 1.1546483543616604, 1.155334075484686, 1.1560217940163904, 1.1567115189703154, 1.1574032593941619, 1.1580970243697903, 1.1587928230132196, 1.159490664474628, 1.1601905579383525, 1.1608925126228893, 1.1615965377808941, 1.162302642699181, 1.1630108366987235, 1.1637211291346539, 1.1644335293962635, 1.1651480469070035, 1.1658646911244828, 1.1665834715404704, 1.1673043976808937, 1.1680274791058398, 1.1687527254095542, 1.1694801462204416, 1.1702097512010659, 1.1709415500481504, 1.1716755524925764, 1.1724117682993853, 1.1731502072677773, 1.173890879231111, 1.1746337940569047, 1.1753789616468358, 1.1761263919367404, 1.1768760948966137, 1.17762808053061, 1.1783823588770426, 1.179138940008384, 1.1798978340312658, 1.1806590510864783, 1.181422601348971, 1.1821884950278527, 1.182956742366391, 1.1837273536420123, 1.1845003391663025, 1.1852757092850064, 1.1860534743780278, 1.1868336448594294, 1.1876162311774336, 1.188401243814421, 1.1891886932869313, 1.189978590145664, 1.1907709449754773, 1.191565768395388, 1.1923630710585722, 1.1931628636523655, 1.1939651568982619, 1.1947699615519147, 1.1955772884031366, 1.1963871482758985, 1.1971995520283314, 1.1980145105527245, 1.1988320347755264, 1.1996521356573446, 1.2004748241929462, 1.201300111411256, 1.2021280083753596, 1.2029585261825004, 1.2037916759640814, 1.2046274688856642, 1.2054659161469699, 1.2063070289818785, 1.2071508186584288, 1.207997296478819, 1.2088464737794062, 1.2096983619307067, 1.2105529723373956, 1.2114103164383068, 1.2122704057064342, 1.2131332516489295, 1.2139988658071046, 1.2148672597564294, 1.215738445106534, 1.2166124335012063, 1.2174892366183943, 1.2183688661702046, 1.2192513339029025, 1.220136651596913, 1.2210248310668197, 1.2219158841613653, 1.222809822763452, 1.2237066587901404, 1.2246064041926505, 1.2255090709563612, 1.2264146711008106, 1.2273232166796957, 1.2282347197808727, 1.229149192526357, 1.230066647072322, 1.2309870956091018, 1.2319105503611882, 1.2328370235872328, 1.233766527580046, 1.2346990746665971, 1.2356346772080145, 1.236573347599586, 1.2375150982707577, 1.2384599416851356, 1.2394078903404844, 1.2403589567687276, 1.2413131535359483, 1.2422704932423878, 1.2432309885224473, 1.2441946520446865, 1.2451614965118245, 1.2461315346607391, 1.2471047792624677, 1.2480812431222057, 1.249060939079309, 1.250043880007291, 1.2510300788138258, 1.2520195484407448, 1.25301230186404, 1.2540083520938614, 1.2550077121745182, 1.2560103951844792, 1.2570164142363718, 1.2580257824769823, 1.2590385130872566, 1.2600546192822992, 1.261074114311374, 1.2620970114579033, 1.263123324039469, 1.264153065407812, 1.2651862489488321, 1.2662228880825883, 1.2672629962632986, 1.2683065869793397, 1.2693536737532478, 1.270404270141718, 1.2714583897356047, 1.2725160461599205, 1.273577253073838, 1.2746420241706886, 1.2757103731779622, 1.2767823138573084, 1.2778578600045356, 1.2789370254496113, 1.280019874825455, 1.2811067419118762, 1.2821976913728774, 1.2832927312173708, 1.2843918698643126, 1.2854951161427026, 1.2866024792915853, 1.2877139689600485, 1.2888295952072244, 1.289949368502289, 1.2910732997244623, 1.2922014001630087, 1.293333681517236, 1.2944701558964964, 1.2956108358201859, 1.2967557342177447, 1.2979048644286566, 1.29905824020245, 1.3002158756986968, 1.301377785487013, 1.3025439845470588, 1.303714488268538, 1.304889312451199, 1.3060684733048338, 1.3072519874492783, 1.3084398719144126, 1.3096321441401606, 1.3108288219764905, 1.3120299236834145, 1.3132354679309883, 1.3144454737993123, 1.3156599607785302, 1.3168789487688302, 1.3181024580804444, 1.3193305094336487, 1.3205631239587632, 1.3218003231961517, 1.3230421290962227, 1.3242885640194277, 1.3255396507362631, 1.326795412427269, 1.328055872683029, 1.3293210555041712, 1.3305909853013678, 1.3318656868953347, 1.333145185516832, 1.3344295068066636, 1.3357186768156775, 1.3370127220047656, 1.3383116692448644, 1.3396155458169532, 1.3409243794120567, 1.3422381981312421, 1.3435570304856221, 1.3448809053963522, 1.3462098521946326, 1.3475439006217074, 1.3488830808288643, 1.3502274233774356, 1.351576959238797, 1.3529317197943684, 1.354291736835614, 1.3556570425640417, 1.3570276695912036, 1.3584036509386956, 1.3597850200381576, 1.3611718107312734, 1.362564057269771, 1.3639617943154227, 1.3653650569400442, 1.3667738806254954, 1.3681883012636806, 1.3696083551565472, 1.3710340790160875, 1.3724655099643375, 1.3739026855333767, 1.3753456436653297, 1.3767944227123639, 1.3782490614366916, 1.3797095990105683, 1.3811760750162942, 1.3826485294462134, 1.3841270027027135, 1.3856115355982268, 1.3871021693552288, 1.3885989456062395, 1.3901019063938231, 1.3916110941705873, 1.393126551799184, 1.3946483225523092, 1.3961764501127027, 1.3977109785731487, 1.3992519524364748, 1.4007994166155529, 1.402353416433299, 1.4039139976226729, 1.4054812063266788, 1.4070550890983642, 1.4086356929008212, 1.4102230651071856, 1.4118172535006375, 1.4134183062744006, 1.4150262720317426, 1.4166411997859758, 1.4182631389604556, 1.4198921393885826, 1.4215282513138, 1.4231715253895958, 1.424822012679502, 1.4264797646570946, 1.428144833205993, 1.4298172706198615, 1.431497129602408, 1.4331844632673838, 1.4348793251385854, 1.4365817691498524, 1.4382918496450685, 1.4400096213781617, 1.441735139513104, 1.443468459623911, 1.4452096376946426, 1.446958730119403, 1.4487157937023392, 1.4504808856576439, 1.4522540636095522, 1.4540353855923447, 1.4558249100503446, 1.4576226958379204, 1.459428802219483, 1.461243288869489, 1.463066215872438, 1.4648976437228736, 1.4667376333253839, 1.4685862459946004, 1.4704435434551995, 1.4723095878419001, 1.474184441699467, 1.4760681679827075, 1.4779608300564733, 1.4798624916956604, 1.4817732170852085, 1.4836930708201015, 1.4856221179053672, 1.4875604237560776, 1.4895080541973478, 1.4914650754643382, 1.4934315542022523, 1.4954075574663381, 1.4973931527218873, 1.4993884078442357, 1.501393391118763, 1.5034081712408929, 1.5054328173160936, 1.5074673988598764, 1.5095119857977972, 1.5115666484654557, 1.513631457608496, 1.5157064843826056, 1.5177918003535162, 1.5198874774970037, 1.5219935881988877, 1.5241102052550324, 1.5262374018713447, 1.5283752516637774, 1.5305238286583254, 1.5326832072910288, 1.5348534624079715, 1.537034669265281, 1.539226903529129, 1.5414302412757315, 1.543644758991348, 1.5458705335722822, 1.5481076423248818, 1.550356162965539, 1.5526161736206892, 1.554887752826812, 1.5571709795304312, 1.5594659330881147, 1.5617726932664737, 1.5640913402421646, 1.5664219546018867, 1.568764617342384, 1.5711194098704437, 1.5734864140028981, 1.5758657119666228, 1.578257386398537, 1.580661520345605, 1.583078197264834, 1.585507501023276, 1.5879495158980268, 1.590404326576226, 1.5928720181550573, 1.5953526761417478, 1.5978463864535701, 1.6003539818148438, 1.6028802078449425, 1.6054257200963105, 1.6079903237126765, 1.6105738308892161, 1.6131760608725487, 1.6157968399607403, 1.618436001503301, 1.6210933859011887, 1.6237688406068043, 1.6264622201239958, 1.6291733860080555, 1.6319022068657218, 1.6346485583551793, 1.6374123231860567, 1.6401933911194286, 1.642991658967815, 1.6458070305951826, 1.6486394169169418, 1.6514887358999493, 1.6543549125625072, 1.6572378789743627, 1.6601375742567093, 1.6630539445821855, 1.665986943174875, 1.6689365303103068, 1.6719026733154565, 1.6748853465687443, 1.6778845315000357, 1.680900216590642, 1.6839323973733196, 1.6869810764322715, 1.690046263403145, 1.693127974973033, 1.696226234880474, 1.6993410739154526, 1.7024725299193981, 1.7056206477851852, 1.7087854794571349, 1.711967083931012, 1.7151655272540292, 1.7183808825248426, 1.721613229893555, 1.724862656561713, 1.7281292567823114, 1.731413131859788, 1.7347143901500275, 1.738033147060359, 1.7413695250495573, 1.7447236536278439, 1.7480956693568845, 1.7514857158497905, 1.7548939437711184, 1.7583205108368716, 1.7617655818144973, 1.7652293285228893, 1.768711929832386, 1.7722135716647713, 1.775734446993276, 1.779274755842575, 1.7828347052887887, 1.786414509459483, 1.7900143895336704, 1.7936345737418073, 1.7972752973657964, 1.8009368027389858, 1.8046193392461685, 1.8083231633235841, 1.812048538458917, 1.8157957351912966, 1.819565031111298, 1.823356710860943, 1.8271710661336975, 1.831008395674473, 1.8348690052796266, 1.8387532077969608, 1.8426613231257245, 1.846593678216611, 1.8505506070717592, 1.854532450744753, 1.8585395573406238, 1.8625722820158461, 1.866630986978341, 1.870716041487475, 1.8748278218540595, 1.8789667114403525, 1.8831331006600567, 1.88732738697832, 1.8915499749117357, 1.8958012760283443, 1.9000817089476294, 1.9043916993405214, 1.908731679929396, 1.9131020904880736, 1.9175033778418218, 1.9219359958673516, 1.9264004054928212, 1.9308970746978324, 1.9354264785134352, 1.9399890990221222, 1.944585425357833, 1.9492159537059526, 1.9538811873033104, 1.9585816364381834, 1.963317818450292, 1.968090257730803, 1.9728994857223277, 1.977746040918925, 1.9826304688660974, 1.9875533221607933, 1.9925151604514064, 1.9975165504377759, 2.0025580658711877, 2.0076402875543717, 2.0127638033415036, 2.017929208138204, 2.023137103901541, 2.028388099640026, 2.033682811413617, 2.039021862333717, 2.044405882563174, 2.049835509316283, 2.0553113868587833, 2.06083416650786, 2.0664045066321424, 2.0720230726517084, 2.077690537038078, 2.083407579314219, 2.089174886054543, 2.094993150884907, 2.100863074482616, 2.1067853645764183, 2.112760735946508, 2.118789910424523, 2.124873616893551, 2.1310125912881217, 2.1372075765942107, 2.1434593228492402, 2.1497685871420757, 2.156136133613032, 2.162562733453865, 2.1690491649077797, 2.175596213269423, 2.182204670884891, 2.188875337151723, 2.195609018518904, 2.202406528486864, 2.2092686876074796, 2.2161963234840734, 2.223190270771412, 2.230251371175708, 2.237380473454618, 2.2445784334172485, 2.251846113924146, 2.259184384887306, 2.2665941232701674, 2.2740762130876155, 2.281631545405983, 2.289261018343045, 2.296965537068023, 2.3047460138015836, 2.312603367815842, 2.3205385254343542, 2.3285524200321244, 2.336645992035602, 2.3448201889226796, 2.3530759652227, 2.3614142825164475, 2.3698361094361533, 2.3783424216654923, 2.3869342019395887, 2.3956124400450087, 2.4043781328197653, 2.4132322841533167, 2.4221759049865654, 2.431210013311863, 2.4403356341730027, 2.449553799665225, 2.458865548935214, 2.468271928181104, 2.4777739906524694, 2.487372796650332, 2.4970694135271603, 2.506864915686865, 2.516760384584808, 2.526756908727791, 2.536855583674064, 2.5470575120333194, 2.5573638034667012, 2.5677755746867934, 2.578293949457627, 2.588920058594679, 2.59965503996487, 2.6105000384865704, 2.62145972927017, 2.632557311530998, 2.643796531066363, 2.655177205570227, 2.6666993324380983, 2.6783630887670333, 2.6901688313556393, 2.7021170967040713, 2.714208601014038, 2.7264442401887923, 2.738825089833138, 2.751352405253427, 2.764027621457565, 2.7768523531550016, 2.789828394756738, 2.802957720375324, 2.8162424838248565, 2.8296850186209888, 2.8432878379809163, 2.857053634823386, 2.870985281768692, 2.8850858311386838, 2.899358514956754, 2.913806744947846, 2.928434112538454, 2.943244388856617, 2.958241524731932, 2.9734296506955364, 2.9888130769801204, 3.004396293519922, 3.0201839699507333, 3.0361809556098898, 3.052392279536279, 3.068823150470333, 3.0854789568540437, 3.1023652668309425, 3.1194878282461134, 3.136852568646189, 3.1544655952793494, 3.172333195095331, 3.1904618347454123, 3.2088581605824227, 3.227528998660739, 3.2464813547362947, 3.265722414266565, 3.2852595424105764, 3.305100284028905, 3.3252523636836737, 3.345723685638562, 3.366522333858791, 3.3876565720111342, 3.40913484346391, 3.430965771286996, 3.45315815825181, 3.475720986831322, 3.498663419200051, 3.5219947972340613, 3.5457246425109776, 3.5698626563099642, 3.5944187196117356, 3.6194028930985542, 3.644825417154241, 3.6706967118641565, 3.697027377015214, 3.7238281920958753, 3.751110116296147, 3.778884288507599, 3.8071620273233355, 3.835954831038017, 3.8652743776478466, 3.89513252485059, 3.9255413100455505, 3.9565129503335834, 3.988059842517094, 4.020194563100032, 4.052992810562666, 4.08660098057135, 4.121008379587837, 4.156201133498112, 4.192169028677383, 4.228905511990053, 4.266407690789743, 4.3046763329192785, 4.343715866710696, 4.383534380985254, 4.424143625053405, 4.46555900871482, 4.50779960225837, 4.550888136462156, 4.594851002593472, 4.639718252408826, 4.685523598153937, 4.732304412563727, 4.780101728862348, 4.828960240763144, 4.8789283024686725, 4.930057928670695, 4.982404794550204, 5.036028235777383, 5.090991248511631, 5.147360489401555, 5.205206275584967, 5.264602584688912, 5.325627054829622, 5.388360984612543, 5.452889333132328, 5.519300719972861, 5.587687425207216, 5.658145389397678, 5.730774213595748, 5.805677159342123, 5.882961148666745, 5.962736764088731, 6.04511824861642, 6.13022350574735, 6.218174099468303, 6.309095254255235, 6.403115855073328, 6.500368447376969, 6.600989237109742, 6.705118090704486, 6.812898535083206, 6.9244777576571295, 7.0400066063266795, 7.1596395894815394, 7.283573657041551, 7.412298474084523, 7.546130091917969, 7.6853609061671735, 7.830320860593947, 7.981377447096498, 8.13893570570952, 8.30343822460414, 8.475365140088023, 8.655234136605223, 8.843600446736279, 9.041056851198192]]}

==> anc/fast_fermionic_flow_four_ferm_coupling_two.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.003023968874985, 1.0060570821377266, 1.0090993674405693, 1.0121508525194765, 1.0152115651942846, 1.0182815333689568, 1.0213607850318365, 1.024449348255903, 1.0275472511990271, 1.0306545221042294, 1.0337711892999348, 1.036897281200234, 1.04003282630514, 1.043177853200849, 1.0463323905600022, 1.049496467141944, 1.052670111792988, 1.0558533534466767, 1.059046221124048, 1.0622487439338972, 1.0654609510730453, 1.068682871826602, 1.071914535568235, 1.075155971760437, 1.0784072099547948, 1.0816682797922572, 1.0849392110034075, 1.0882200334087326, 1.0915107769188954, 1.0948114715350088, 1.098122147348907, 1.1014428345434217, 1.104773563392656, 1.1081143642622617, 1.1114652676097143, 1.1148263039845927, 1.1181975040288565, 1.1215788984771258, 1.1249705181569605, 1.1283723939891426, 1.1317845569879579, 1.1352070382614778, 1.1386398690118444, 1.142083080535553, 1.1455367042237394, 1.1490007715624646, 1.1524753141330033, 1.1559603636121298, 1.1594559517724092, 1.162962110482485, 1.1664788717073706, 1.170006267508741, 1.1735443300452248, 1.1770930915726965, 1.1806525844445719, 1.1842228411121027, 1.187803894124672, 1.1913957761300908, 1.1949985198748967, 1.1986121582046512, 1.2022367240642406, 1.2058722504981747, 1.2095187706508892, 1.2131763177670474, 1.2168449251918434, 1.2205246263713072, 1.2242154548526065, 1.2279174442843561, 1.2316306284169232, 1.2353550411027336, 1.239090716296584, 1.2428376880559477, 1.246595990541287, 1.2503656580163647, 1.254146724848556, 1.2579392255091624, 1.2617431945737247, 1.2655586667223397, 1.2693856767399752, 1.2732242595167886, 1.2770744500484432, 1.280936283436428, 1.2848097948883785, 1.2886950197183966, 1.292591993347373, 1.2965007513033102, 1.3004213292216458, 1.3043537628455786, 1.3082980880263932, 1.3122543407237872, 1.3162225570061996, 1.3202027730511394, 1.3241950251455146, 1.3281993496859645, 1.33221578317919, 1.3362443622422875, 1.3402851236030822, 1.3443381041004632, 1.3484033406847193, 1.3524808704178752, 1.3565707304740313, 1.3606729581397001, 1.3647875908141485, 1.3689146660097358, 1.3730542213522596, 1.3772062945812957, 1.3813709235505427, 1.3855481462281685, 1.3897380006971554, 1.3939405251556474, 1.398155757917298, 1.4023837374116208, 1.4066245021843387, 1.410878090897735, 1.4151445423310078, 1.4194238953806213, 1.4237161890606624, 1.4280214625031937, 1.4323397549586139, 1.436671105796012, 1.4410155545035293, 1.4453731406887171, 1.4497439040788989, 1.4541278845215326, 1.458525121984573, 1.462935656556838, 1.4673595284483716, 1.4717967779908117, 1.476247445637759, 1.4807115719651436, 1.485189197671596, 1.4896803635788187, 1.4941851106319572, 1.4987034798999739, 1.503235512576023, 1.507781249977825, 1.5123407335480434, 1.5169140048546648, 1.5215011055913736, 1.526102077577937, 1.5307169627605828, 1.5353458032123817, 1.539988641133635, 1.5446455188522532, 1.5493164788241471, 1.5540015636336124, 1.5587008159937183, 1.563414278746697, 1.568141994864334, 1.5728840074483603, 1.5776403597308457, 1.5824110950745918, 1.5871962569735278, 1.5919958890531083, 1.5968100350707088, 1.601638738916026, 1.6064820446114783, 1.6113399963126056, 1.616212638308473, 1.621100015022075, 1.6260021710107393, 1.6309191509665335, 1.635850999716673, 1.6407977622239291, 1.6457594835870393, 1.6507362090411175, 1.655727983958068, 1.6607348538469988, 1.6657568643546345, 1.6707940612657355, 1.6758464905035129, 1.680914198130048, 1.6859972303467134, 1.6910956334945924, 1.696209454054903, 1.7013387386494199, 1.7064835340409017, 1.7116438871335156, 1.7168198449732657, 1.722011454748421, 1.7272187637899479, 1.7324418195719384, 1.7376806697120462, 1.7429353619719181, 1.7482059442576316, 1.7534924646201304, 1.7587949712556619, 1.7641135125062193, 1.7694481368599781, 1.7747988929517426, 1.7801658295633864, 1.7855489956242978, 1.7909484402118259, 1.7963642125517292, 1.8017963620186224, 1.8072449381364275, 1.8127099905788262, 1.8181915691697106, 1.8236897238836398, 1.8292045048462935, 1.8347359623349306, 1.8402841467788469, 1.845849108759834, 1.8514308990126427, 1.857029568425442, 1.8626451680402871, 1.8682777490535818, 1.8739273628165471, 1.8795940608356863, 1.88527789477326, 1.8909789164477513, 1.896697177834342, 1.9024327310653846, 1.9081856284308787, 1.9139559223789473, 1.919743665516314, 1.9255489106087849, 1.9313717105817267, 1.9372121185205524, 1.9430701876712018, 1.9489459714406303, 1.954839523397294, 1.9607508972716379, 1.9666801469565858, 1.9726273265080334, 1.9785924901453382, 1.9845756922518165, 1.9905769873752377, 1.9965964302283212, 2.0026340756892376, 2.008689978802106, 2.0147641947774972, 2.0208567789929384, 2.0269677869934153, 2.0330972744918805, 2.0392452973697606, 2.045411911677466, 2.051597173634902, 2.057801139631981, 2.064023866229136, 2.0702654101578393, 2.076525828321114, 2.0828051777940595, 2.089103515824366, 2.09542089983284, 2.1017573874139273, 2.108113036336237, 2.114487904543067, 2.1208820501529377, 2.127295531460114, 2.133728406935144, 2.140180735225387, 2.1466525751555507, 2.153143985728227, 2.1596550261244305, 2.166185755704135, 2.17273623400682, 2.1793065207520086, 2.185896675839814, 2.1925067593514864, 2.1991368315499593, 2.2057869528803993, 2.2124571839707574, 2.2191475856323217, 2.2258582188602714, 2.2325891448342343, 2.2393404249188418, 2.2461121206642916, 2.2529042938069073, 2.2597170062696987, 2.2665503201629322, 2.273404297784692, 2.28027900162145, 2.2871744943486347, 2.294090838831204, 2.3010280981242173, 2.307986335473411, 2.314965614315773, 2.3219659982801235, 2.328987551187696, 2.336030337052715, 2.343094420082983, 2.3501798646804644, 2.3572867354418747, 2.3644150971592652, 2.371565014820619, 2.3787365536104397, 2.385929778910347, 2.393144756299671, 2.4003815515560545, 2.407640230656048, 2.4149208597757132, 2.422223505291226, 2.429548233779484, 2.4368951120187075, 2.4442642069890543, 2.4516555858732287, 2.459069316057093, 2.46650546513028, 2.4739641008868136, 2.4814452913257257, 2.488949104651672, 2.49647560927556, 2.504024873815168, 2.511596967095773, 2.519191958150777, 2.526809916222337, 2.5344509107619966, 2.542115011431318, 2.549802288102518, 2.557512810859105, 2.565246649996518, 2.573003876022767, 2.580784559659075, 2.5885887718405254, 2.596416583716707, 2.604268066652361, 2.6121432922280348, 2.620042332240733, 2.627965258704571, 2.6359121438514355, 2.643883060131637, 2.651878080214575, 2.6598972769893985, 2.667940723565671, 2.6760084932740384, 2.684100659666894, 2.692217296519053, 2.7003584778284226, 2.7085242778166774, 2.716714770929936, 2.724930031839439, 2.7331701354422338, 2.741435156861849, 2.7497251714489885, 2.7580402547822125, 2.7663804826686293, 2.774745931144585, 2.783136676476357, 2.791552795160851, 2.7999943639262934, 2.80846145973294, 2.8169541597737666, 2.825472541475182, 2.834016682497727, 2.8425866607367882, 2.8511825543233034, 2.8598044416244774, 2.8684524012444927, 2.8771265120252316, 2.88582685304699, 2.8945535036291994, 2.9033065433311522, 2.9120860519527256, 2.9208921095351084, 2.929724796361531, 2.9385841929580003, 2.9474703800940283, 2.9563834387833716, 2.9653234502847736, 2.9742904961026975, 2.9832846579880754, 2.992306017939051, 3.0013546582017288, 3.010430661270921, 3.019534109890905, 3.0286650870561704, 3.037823676012181, 3.0470099602561342, 3.056224023537717, 3.065465949859876, 3.0747358234795787, 3.084033728908582, 3.0933597509142046, 3.1027139745201002, 3.1120964850070303, 3.1215073679136407, 3.130946709037248, 3.140414594434613, 3.1499111104227313, 3.1594363435796184, 3.1689903807450994, 3.1785733090215986, 3.1881852157749377, 3.1978261886351285, 3.2074963154971723, 3.2171956845218643, 3.226924384136594, 3.236682503036153, 3.2464701301835417, 3.256287354810785, 3.2661342664197397, 3.276010954782915, 3.285917509944288, 3.295854022220127, 3.3058205821998143, 3.315817280746671, 3.3258442089987863, 3.3359014583698468, 3.3459891205499734, 3.3561072875065547, 3.3662560514850846, 3.3764355050100052, 3.3866457408855486, 3.3968868521965874, 3.407158932309475, 3.4174620748729057, 3.4277963738187625, 3.438161923362976, 3.4485588180063833, 3.45898715253559, 3.46944702202383, 3.479938521831839, 3.490461747608719, 3.5010167952928133, 3.5116037611125783, 3.5222227415874623, 3.532873833528787, 3.5435571340406256, 3.5542727405206955, 3.5650207506612377, 3.5758012624499123, 3.586614374170692, 3.597460184404757, 3.608338792031395, 3.6192502962288975, 3.630194796475474, 3.641172392550147, 3.6521831845336736, 3.663227272809447, 3.674304758064418, 3.685415741290014, 3.696560323783054, 3.7077386071466782, 3.718950693291269, 3.7301966844353855, 3.7414766831066895, 3.752790792142886, 3.7641391146926564, 3.7755217542165997, 3.7869388144881793, 3.7983903995946635, 3.809876613938079, 3.8213975622361596, 3.8329533495233052, 3.8445440811515326, 3.8561698627914422, 3.8678308004331776, 3.8795270003873963, 3.8912585692862316, 3.9030256140842705, 3.91482824205953, 3.9266665608144296, 3.9385406782767767, 3.9504507027007474, 3.962396742667876, 3.9743789070880458, 3.986397305200476, 3.998452046574726, 4.010543241111687, 4.02267099904459, 4.034835430940006, 4.047036647698854, 4.059274760557418, 4.071549881088355, 4.083862121201714, 4.096211593145958, 4.108598409508985, 4.121022683219151, 4.1334845275463135, 4.1459840561028445, 4.158521382844683, 4.171096622072364, 4.183709888432066, 4.19636129691665, 4.209050962866717, 4.221779001971652, 4.234545530270679, 4.247350664153924, 4.260194520363471, 4.273077215994432, 4.285998868496005, 4.2989595956725575, 4.311959515684689, 4.324998747050314, 4.338077408645743, 4.351195619706763, 4.364353499829726, 4.377551168972643, 4.39078874745627, 4.404066355965211, 4.4173841155490186, 4.43074214762329, 4.444140573970787, 4.457579516742533, 4.471059098458932, 4.48457944201089, 4.498140670660928, 4.51174290804431, 4.52538627817017, 4.539070905422641, 4.552796914561987, 4.56656443072575, 4.580373579429878, 4.5942244865698765, 4.6081172784219575, 4.622052081644185, 4.636029023277636, 4.6500482307475535, 4.664109831864513, 4.678213954825582, 4.692360728215495, 4.706550281007821, 4.720782742566138, 4.735058242645224, 4.749376911392224, 4.763738879347845, 4.778144277447549, 4.7925932370227375, 4.807085889801956, 4.821622367912097, 4.836202803879594, 4.85082733063164, 4.865496081497397, 4.880209190209205, 4.894966790903813, 4.9097690181235905, 4.924616006817762, 4.93950789234363, 4.95444481046782, 4.969426897367506, 4.984454289631657, 4.999527124262288, 5.0146455386756985, 5.029809670703737, 5.045019658595042, 5.060275641016321, 5.075577757053598, 5.090926146213493, 5.10632094842449, 5.121762304038208, 5.137250353830691, 5.15278523900368, 5.168367101185909, 5.18399608243439, 5.199672325235715, 5.2153959725073475, 5.231167167598932, 5.246986054293594, 5.2628527768092574, 5.278767479799956, 5.2947303083571535, 5.310741408011066, 5.326800924731984, 5.342909004931614, 5.359065795464402, 5.3752714436288835, 5.391526097169013, 5.40782990427552, 5.424183013587262, 5.44058557419257, 5.457037735630621, 5.473539647892785, 5.49009146142401, 5.506693327124175, 5.523345396349486, 5.540047820913838, 5.556800753090209, 5.573604345612046, 5.590458751674658, 5.607364124936609, 5.624320619521122, 5.641328390017491, 5.658387591482472, 5.6754983794417155, 5.692660909891174, 5.709875339298529, 5.727141824604612, 5.744460523224839, 5.761831593050651, 5.7792551924509405, 5.796731480273507, 5.814260615846497, 5.831842758979868, 5.849478069966828, 5.867166709585316, 5.884908839099449, 5.902704620261009, 5.920554215310908, 5.938457786980668, 5.956415498493911, 5.974427513567831, 5.992493996414715, 6.010615111743406, 6.028791024760832, 6.047021901173498, 6.0653079071889975, 6.083649209517538, 6.102045975373444, 6.120498372476701, 6.139006569054464, 6.157570733842613, 6.17619103608727, 6.19486764554636, 6.213600732491143, 6.232390467707779, 6.25123702249888, 6.270140568685068, 6.2891012786065525, 6.308119325124686, 6.327194881623553, 6.346328122011546, 6.365519220722952, 6.384768352719536, 6.404075693492147, 6.423441419062316, 6.442865705983848, 6.46234873134445, 6.481890672767333, 6.501491708412837, 6.521152016980049, 6.540871777708442, 6.560651170379501, 6.58049037531836, 6.600389573395461, 6.620348946028182, 6.640368675182511, 6.660448943374686, 6.680589933672878, 6.700791829698841, 6.7210548156296035, 6.741379076199136, 6.761764796700036, 6.782212162985226, 6.802721361469635, 6.823292579131915, 6.843926003516125, 6.864621822733458, 6.885380225463945, 6.906201400958185, 6.92708553903906, 6.94803283010347, 6.969043465124076, 6.990117635651028, 7.011255533813721, 7.032457352322537, 7.05372328447062, 7.075053524135615, 7.0964482657814525, 7.117907704460117, 7.139432035813418, 7.1610214560747885, 7.182676162071057, 7.204396351224257, 7.226182221553413, 7.248033971676359, 7.269951800811541, 7.291935908779836, 7.313986496006372, 7.3361037635223525, 7.3582879129669045, 7.380539146588893, 7.402857667248785, 7.425243678420488, 7.447697384193211, 7.4702189892733175, 7.492808698986198, 7.515466719278149, 7.538193256718233, 7.560988518500169, 7.583852712444232, 7.606786046999131, 7.629788731243925, 7.6528609748899195, 7.676002988282573, 7.699214982403427, 7.722497168872034, 7.745849759947862, 7.769272968532255, 7.792767008170358, 7.816332093053071, 7.83996843801901, 7.863676258556445, 7.887455770805277, 7.9113071915590085, 7.935230738266727, 7.95922662903507, 7.983295082630223, 8.007436318479918, 8.031650556675421, 8.055938017973563, 8.080298923798724, 8.104733496244865, 8.129241958077555, 8.153824532736005, 8.178481444335086, 8.203212917667397, 8.2280191782053, 8.252900452102967, 8.277856966198476, 8.302888948015838, 8.327996625767094, 8.35318022835439, 8.378439985372072, 8.403776127108769, 8.429188884549486, 8.454678489377732, 8.480245173977613, 8.505889171435962, 8.531610715544456, 8.55741004080175, 8.583287382415614, 8.60924297630509, 8.63527705910262, 8.661389868156219, 8.687581641531633, 8.713852618014512, 8.740203037112593, 8.766633139057872, 8.793143164808795, 8.819733356052458, 8.846403955206828, 8.873155205422917, 8.899987350587027, 8.926900635322962, 8.953895304994258, 8.980971605706435, 9.008129784309215, 9.03537008839879, 9.062692766320076, 9.090098067168979, 9.11758624079466, 9.145157537801813, 9.172812209552959, 9.200550508170725, 9.22837268654016, 9.25627899831102, 9.28426969790009, 9.3123450404935, 9.340505282049074, 9.368750679298623, 9.397081489750317, 9.425497971691017, 9.45400038418864, 9.482588987094525, 9.511264041045774, 9.54002580746766, 9.56887454857599, 9.59781052737952, 9.626834007682318, 9.655945254086197, 9.685144531993114, 9.714432107607587, 9.743808247939146, 9.773273220804736, 9.802827294831173, 9.832470739457591, 9.862203824937911, 9.892026822343281, 9.921940003564563, 9.951943641314811, 9.982038009131747, 10.012223381380279, 10.04250003325497, 10.072868240782569, 10.103328280824513, 10.133880431079485, 10.164524970085887, 10.195262177224434, 10.226092332720672, 10.257015717647539, 10.288032613927935, 10.319143304337283, 10.350348072506108, 10.381647202922624, 10.413040980935337, 10.444529692755626, 10.476113625460378, 10.507793066994575, 10.539568306173944, 10.571439632687591, 10.60340733710062, 10.635471710856802, 10.66763304628121, 10.699891636582926, 10.732247775857665, 10.764701759090485, 10.79725388215847, 10.829904441833422, 10.862653735784587, 10.89550206258134, 10.928449721695921, 10.961497013506163, 10.994644239298248, 11.027891701269416, 11.061239702530761, 11.094688547109962, 11.12823853995407, 11.161889986932298, 11.195643194838787, 11.229498471395416, 11.263456125254603, 11.297516466002131, 11.331679804159952, 11.36594645118903, 11.400316719492169, 11.43479092241688, 11.469369374258228, 11.504052390261693, 11.538840286626039, 11.573733380506214, 11.60873199001624, 11.64383643423209, 11.679047033194625, 11.71436410791249, 11.749787980365053, 11.78531897350535, 11.820957411263, 11.856703618547183, 11.892557921249585, 11.928520646247398, 11.964592121406268, 12.00077267558329, 12.037062638630022, 12.07346234139548, 12.109972115729164, 12.146592294484062, 12.183323211519715, 12.220165201705228, 12.257118600922357, 12.294183746068546, 12.331360975060003, 12.368650626834789, 12.406053041355895, 12.44356855961437, 12.481197523632384, 12.518940276466386, 12.556797162210213, 12.594768525998235, 12.632854714008495, 12.671056073465863, 12.709372952645213, 12.747805700874583, 12.786354668538383, 12.825020207080561, 12.863802669007828, 12.902702407892848, 12.94171977837751, 12.9808551361761, 13.020108838078587, 13.059481241953852, 13.098972706752965, 13.138583592512465, 13.178314260357608, 13.218165072505702, 13.258136392269366, 13.298228584059895, 13.338442013390527, 13.378777046879812, 13.41923405225494, 13.45981339835509, 13.50051545513482, 13.541340593667401, 13.582289186148223, 13.623361605898175, 13.664558227367076, 13.705879426137054, 13.74732557892599, 13.788897063590944, 13.830594259131608, 13.87241754569377, 13.914367304572744, 13.95644391821688, 13.998647770231035, 14.04097924538009, 14.083438729592428, 14.126026609963475, 14.168743274759214, 14.21158911341973, 14.254564516562787, 14.29766987598734, 14.340905584677136, 14.384272036804292, 14.427769627732902, 14.471398754022621, 14.515159813432282, 14.559053204923535, 14.603079328664466, 14.647238586033284, 14.691531379621926, 14.73595811323977, 14.78051919191728, 14.825215021909758, 14.870046010700971, 14.915012567006926, 14.960115100779555, 15.005354023210506, 15.050729746734827, 15.096242685034763, 15.141893253043529, 15.187681866949069, 15.233608944197895, 15.279674903498845, 15.325880164826913, 15.372225149427093, 15.418710279818221, 15.465335979796803, 15.512102674440893, 15.559010790113971, 15.606060754468826, 15.653252996451464, 15.700587946305, 15.748066035573586, 15.795687697106363, 15.843453365061396, 15.891363474909618, 15.939418463438816, 15.987618768757615, 16.03596483029946, 16.08445708882664, 16.13309598643428, 16.181881966554403, 16.230815473959936, 16.279896954768816, 16.329126856448, 16.378505627817578, 16.428033719054863, 16.477711581698482, 16.527539668652516, 16.577518434190605, 16.627648333960085, 16.67792982498617, 16.72836336567611, 16.77894941582335, 16.829688436611747, 16.880580890619758, 16.93162724182465, 16.982827955606776, 17.034183498753755, 17.08569433946477, 17.13736094735481, 17.189183793458994, 17.24116335023681, 17.29330009157646, 17.345594492799158, 17.398047030663488, 17.450658183369736, 17.50342843056425, 17.556358253343802, 17.609448134259992, 17.662698557323658, 17.71611000800924, 17.769682973259275, 17.82341794148876, 17.877315402589662, 17.931375847935385, 17.985599770385196, 18.039987664288777, 18.094540025490694, 18.149257351334946, 18.204140140669473, 18.259188893850723, 18.3144041127482, 18.369786300749038, 18.425335962762627, 18.481053605225163, 18.53693973610429, 18.592994864903734, 18.649219502667965, 18.70561416198679, 18.762179357000118, 18.818915603402573, 18.87582341844822, 18.93290332095532, 18.99015583131099, 19.047581471475986, 19.105180764989463, 19.162954236973754, 19.220902414139125, 19.2790258247886, 19.337324998822794, 19.395800467744696, 19.454452764664573, 19.513282424304784, 19.572289983004673, 19.63147597872545, 19.69084095105513, 19.750385441213403, 19.810109992056585, 19.870015148082594, 19.930101455435864, 19.990369461912397, 20.050819716964668, 20.111452771706706, 20.17226917891907, 20.23326949305394, 20.294454270240117, 20.35582406828813, 20.4173794466953], [-1.0, -1.0009620313959378, -1.0019259156491307, -1.0028916580986056, -1.0038592641062363, -1.0048287390567459, -1.0058000883577052, -1.0067733174395332, -1.0077484317554974, -1.0087254367817133, -1.0097043380171449, -1.010685140983604, -1.011667851225751, -1.0126524743110947, -1.0136390158299915, -1.0146274813956466, -1.0156178766441128, -1.0166102072342922, -1.017604478847934, -1.018600697189636, -1.0195988679868446, -1.0205989969898543, -1.0216010899718073, -1.0226051527286948, -1.0236111910793555, -1.024619210865477, -1.0256292179515947, -1.0266412182250921, -1.0276552175962015, -1.028671221998003, -1.029689237386425, -1.0307092697402442, -1.0317313250610856, -1.0327554093734221, -1.0337815287245753, -1.0348096891847147, -1.0358398968468578, -1.0368721578268714, -1.0379064782634688, -1.0389428643182135, -1.0399813221755154, -1.041021858042634, -1.0420644781496762, -1.0431091887495978, -1.0441561332159113, -1.0452055409038956, -1.046257412963106, -1.0473117471257063, -1.0483685412263388, -1.049427793202122, -1.0504895010926523, -1.0515536630400022, -1.0526202772887225, -1.0536893421858402, -1.05476085618086, -1.0558348178257633, -1.056911225775009, -1.0579900787855334, -1.0590713757167494, -1.0601551155305469, -1.0612412972912935, -1.0623299201658336, -1.0634209834234887, -1.0645144864360578, -1.065610428677817, -1.0667088097255186, -1.0678096292583934, -1.0689128870581486, -1.0700185830089683, -1.0711267170975147, -1.072237289412926, -1.073350300146818, -1.0744657495932843, -1.0755836381488946, -1.076703966312696, -1.0778267346862134, -1.0789519439734478, -1.0800795949808786, -1.081209688617461, -1.082342225894628, -1.08347720792629, -1.084614635928834, -1.0857545112211247, -1.0868968352245032, -1.0880416094627883, -1.0891888355622759, -1.0903385152517389, -1.0914906503624273, -1.0926452428280682, -1.0938022946848662, -1.0949618080715025, -1.096123785229136, -1.097288228501402, -1.098455140334414, -1.0996245232767616, -1.1007963799795122, -1.1019707131962098, -1.103147525782876, -1.1043268206980095, -1.1055086010025859, -1.106692869860058, -1.1078796305363559, -1.1090688863998868, -1.1102606409215348, -1.1114548976746612, -1.1126516603351047, -1.1138509326811812, -1.1150527185936832, -1.1162570220558807, -1.1174638471535208, -1.118673198074828, -1.119885079110503, -1.1210994946537252, -1.1223164492001496, -1.1235359473479094, -1.124757993797614, -1.1259825933523508, -1.1272097509176842, -1.128439471501655, -1.129671760214782, -1.1309066222700608, -1.132144062982964, -1.1333840877714418, -1.1346267021559209, -1.1358719117593055, -1.137119722306977, -1.1383701396267938, -1.1396231696490915, -1.1408788184066827, -1.1421370920348575, -1.1433979967713825, -1.1446615389565022, -1.1459277250329376, -1.1471965615458872, -1.1484680551430264, -1.1497422125745083, -1.1510190406929621, -1.1522985464534954, -1.1535807369136917, -1.1548656192336124, -1.1561532006757962, -1.1574434886052583, -1.158736490489491, -1.160032213898465, -1.1613306665046261, -1.1626318560828992, -1.1639357905106853, -1.1652424777678625, -1.1665519259367862, -1.1678641432022894, -1.1691791378516816, -1.1704969182747498, -1.1718174929637577, -1.173140870513447, -1.1744670596210354, -1.1757960690862186, -1.1771279078111692, -1.178462584800537, -1.1798001091614485, -1.181140490103508, -1.1824837369387964, -1.183829859081872, -1.1851788660497704, -1.186530767462004, -1.1878855730405624, -1.1892432926099124, -1.190603936096998, -1.1919675135312402, -1.1933340350445374, -1.1947035108712647, -1.1960759513482748, -1.1974513669148974, -1.198829768112939, -1.2002111655866836, -1.2015955700828924, -1.2029829924508033, -1.204373443642132, -1.2057669347110707, -1.207163476814289, -1.2085630812109336, -1.2099657592626285, -1.2113715224334747, -1.2127803822900503, -1.2141923505014105, -1.2156074388390878, -1.217025659177092, -1.2184470234919094, -1.2198715438625038, -1.221299232470317, -1.2227301015992658, -1.2241641636357463, -1.2256014310686307, -1.2270419164892687, -1.2284856325914868, -1.2299325921715887, -1.2313828081283555, -1.232836293463045, -1.234293061279393, -1.2357531247836113, -1.2372164972843893, -1.2386831921928942, -1.2401532230227692, -1.2416266033901358, -1.2431033470135913, -1.2445834677142114, -1.2460669794155483, -1.2475538961436314, -1.2490442320269675, -1.25053800129654, -1.2520352182858099, -1.2535358974307151, -1.255040053269671, -1.2565477004435694, -1.2580588536957804, -1.25957352787215, -1.2610917379210025, -1.262613498893138, -1.2641388259418347, -1.2656677343228477, -1.2672002393944095, -1.2687363566172294, -1.2702761015544937, -1.2718194898718662, -1.2733665373374876, -1.274917259821976, -1.2764716732984263, -1.2780297938424108, -1.279591637631979, -1.2811572209476567, -1.2827265601724485, -1.2842996717918345, -1.2858765723937728, -1.2874572786686982, -1.2890418074095233, -1.2906301755116372, -1.292222399972906, -1.293818497893674, -1.2954184864767613, -1.297022383027466, -1.2986302049535632, -1.300241969765305, -1.3018576950754202, -1.303477398599116, -1.3051010981540752, -1.306728811660459, -1.3083605571409052, -1.3099963527205283, -1.3116362166269209, -1.313280167190152, -1.314928222842768, -1.3165804021197922, -1.318236723658726, -1.3198972061995464, -1.3215618685847084, -1.3232307297591444, -1.3249038087702634, -1.326581124767952, -1.3282626970045732, -1.329948544834968, -1.3316386877164539, -1.333333145208826, -1.3350319369743562, -1.3367350827777935, -1.338442602486365, -1.340154516069773, -1.3418708436001987, -1.3435916052522998, -1.3453168213032112, -1.3470465121325446, -1.3487806982223893, -1.3505194001573115, -1.3522626386243548, -1.3540104344130397, -1.3557628084153635, -1.3575197816258016, -1.3592813751413055, -1.3610476101613045, -1.3628185079877047, -1.3645940900248896, -1.3663743777797197, -1.3681593928615325, -1.369949156982143, -1.3717436919558428, -1.3735430196994014, -1.3753471622320643, -1.3771561416755556, -1.3789699802540754, -1.3807887002943013, -1.3826123242253883, -1.3844408745789678, -1.3862743739891492, -1.3881128451925184, -1.389956311028139, -1.3918047944375511, -1.3936583184647726, -1.395516906256298, -1.3973805810610993, -1.3992493662306253, -1.4011232852188025, -1.4030023615820335, -1.4048866189791989, -1.4067760811716568, -1.4086707720232412, -1.4105707155002642, -1.4124759356715149, -1.4143864567082591, -1.4163023028842399, -1.4182234985756783, -1.4201500682612713, -1.4220820365221933, -1.4240194280420968, -1.4259622676071102, -1.4279105801058396, -1.4298643905293682, -1.4318237239712566, -1.4337886056275417, -1.4357590607967388, -1.437735114879839, -1.4397167933803114, -1.4417041219041022, -1.4436971261596345, -1.4456958319578084, -1.4477002652120012, -1.4497104519380681, -1.4517264182543401, -1.4537481903816265, -1.4557757946432133, -1.4578092574648631, -1.4598486053748165, -1.461893865003791, -1.463945063084981, -1.4660022264540582, -1.4680653820491711, -1.4701345569109463, -1.472209778182486, -1.4742910731093715, -1.476378469039659, -1.478471993423884, -1.4805716738150574, -1.4826775378686683, -1.4847896133426826, -1.4869079280975432, -1.4890325100961705, -1.4911633874039616, -1.4933005881887913, -1.4954441407210106, -1.497594073373449, -1.4997504146214113, -1.5019131930426817, -1.50408243731752, -1.5062581762286626, -1.508440438661325, -1.5106292536031982, -1.5128246501444513, -1.5150266574777294, -1.5172353048981564, -1.519450621803332, -1.5216726376933332, -1.5239013821707148, -1.526136884940508, -1.5283791758102216, -1.5306282846898411, -1.5328842415918302, -1.5351470766311281, -1.5374168200251526, -1.5396935020937978, -1.5419771532594353, -1.5442678040469138, -1.5465654850835586, -1.5488702270991732, -1.5511820609260372, -1.553501017498908, -1.5558271278550195, -1.5581604231340838, -1.560500934578289, -1.5628486935323012, -1.5652037314432632, -1.5675660798607947, -1.569935770436993, -1.5723128349264321, -1.5746973051861641, -1.5770892131757168, -1.5794885909570966, -1.5818954706947856, -1.5843098846557444, -1.58673186520941, -1.5891614448276963, -1.5915986560849946, -1.594043531658174, -1.5964961043265797, -1.5989564069720346, -1.6014244725788385, -1.6039003342337685, -1.6063840251260793, -1.6088755785475017, -1.6113750278922443, -1.6138824066569928, -1.61639774844091, -1.6189210869456356, -1.6214524559752865, -1.6239918894364576, -1.6265394213382192, -1.6290950857921207, -1.631658917012187, -1.634230949314921, -1.6368112171193028, -1.639399754946789, -1.641996597421314, -1.6446017792692889, -1.6472153353196024, -1.6498373005036195, -1.6524677098551837, -1.655106598510614, -1.6577540017087078, -1.6604099547907394, -1.6630744932004595, -1.6657476524840966, -1.6684294682903564, -1.6711199763704219, -1.6738192125779519, -1.676527212869084, -1.6792440133024324, -1.681969650039088, -1.684704159342619, -1.687447577579071, -1.6901999412169668, -1.6929612868273058, -1.6957316510835656, -1.698511070761699, -1.7012995827401385, -1.7040972239997916, -1.706904031624044, -1.709720042798758, -1.7125452948122737, -1.7153798250554075, -1.718223671021454, -1.7210768703061836, -1.723939460607845, -1.7268114797271639, -1.7296929655673423, -1.73258395613406, -1.735484489535474, -1.738394603982218, -1.7413143377874034, -1.7442437293666178, -1.7471828172379276, -1.7501316400218738, -1.7530902364414778, -1.756058645322235, -1.7590369055921204, -1.7620250562815842, -1.765023136523555, -1.768031185553438, -1.7710492427091156, -1.7740773474309477, -1.7771155392617703, -1.7801638578468983, -1.783222342934122, -1.78629103437371, -1.7893699721184073, -1.7924591962234364, -1.7955587468464973, -1.7986686642477658, -1.8017889887898964, -1.8049197609380196, -1.808061021259744, -1.8112128104251548, -1.8143751692068144, -1.8175481384797623, -1.8207317592215149, -1.8239260725120663, -1.8271311195338873, -1.8303469415719258, -1.8335735800136073, -1.8368110763488346, -1.840059624476365, -1.8433202257356285, -1.846593074118632, -1.8498781936521123, -1.8531756095929375, -1.8564853484281079, -1.8598074378747558, -1.8631419068801451, -1.8664887856216728, -1.8698481055068665, -1.8732198991733868, -1.876604200489026, -1.880001044551708, -1.8834104676894892, -1.8868325074605576, -1.890267202653234, -1.8937145932859698, -1.89717472060735, -1.9006476270960901, -1.904133356461039, -1.9076319536411763, -1.9111434648056143, -1.9146679373535973, -1.9182054199145013, -1.9217559623478346, -1.9253196157432373, -1.9288964324204816, -1.9324864659294714, -1.9360897710502432, -1.939706403792965, -1.9433364213979365, -1.9469798823355904, -1.9506368463064903, -1.9543073742413328, -1.9579915283009457, -1.9616893718762891, -1.9654009695884551, -1.9691263872886677, -1.9728656920582832, -1.9766189522087894, -1.9803862372818064, -1.9841676180490864, -1.9879631665125133, -1.9917729559041029, -1.9955970606860038, -1.9994355565504953, -2.00328852041999, -2.007156030447032, -2.011038166014297, -2.014935007734593, -2.0188466374508596, -2.0227731382361696, -2.026714594393726, -2.030671091456866, -2.0346427161890563, -2.038629556583898, -2.042631701865122, -2.0466492424865925, -2.0506822701323064, -2.0547308777163904, -2.058795159383105, -2.0628752105068417, -2.0669711276921254, -2.0710830087736105, -2.0752109528160863, -2.079355060114472, -2.0835154321938196, -2.087692171809313, -2.091885382946268, -2.0960951708201323, -2.1003216418764863, -2.104564903791041, -2.108825065469641, -2.1131022370482624, -2.117396529893012, -2.12170805660013, -2.126036930995989, -2.1303832681370913, -2.1347471843100743, -2.1391287970317046, -2.1435282250488825, -2.14794558833864, -2.1523810081081405, -2.1568346067946798, -2.1613065080656857, -2.1657968368187186, -2.170305719181469, -2.1748332825117616, -2.1793796553975517, -2.1839449676569274, -2.188529350338108, -2.193132935719446, -2.197755857309424, -2.202398249846658, -2.2070602492998965, -2.2117419928680184, -2.2164436189800356, -2.221165267295092, -2.225907078702463, -2.2306691953215565, -2.235451760501912, -2.2402549188232013, -2.2450788160952273, -2.249923599357927, -2.254789416881367, -2.259676418165747, -2.2645847539413992, -2.269514576168787, -2.2744660380385056, -2.279439293971283, -2.284434499617978, -2.289451811859584, -2.294491388807223, -2.299553389802151, -2.3046379754157558, -2.3097453074495564, -2.314875548935205, -2.3200288641344846, -2.3252054185393116, -2.3304053788717325, -2.3356289130839274, -2.340876190358208, -2.346147381107017, -2.3514426569729308, -2.3567621908286562, -2.362106156777034, -2.3674747301510335, -2.37286808751376, -2.3782864066584484, -2.3837298666084665, -2.389198647617313, -2.39469293116862, -2.4002128999761507, -2.405758737983801, -2.4113306303655975, -2.4169287635257, -2.4225533250984004, -2.4282045039481215, -2.4338824901694194, -2.439587475086981, -2.445319651255625, -2.4510792124603045, -2.456866353716101, -2.4626812712682318, -2.4685241625920424, -2.4743952263930136, -2.480294662606756, -2.4862226723990135, -2.4921794581656616, -2.4981652235327063, -2.5041801733562883, -2.510224513722678, -2.5162984519482796, -2.522402196579628, -2.5285359573933905, -2.5346999453963663, -2.540894372825487, -2.5471194531478156, -2.5533754010605474, -2.55966243249101, -2.5659807645966626, -2.5723306157650963, -2.5787122056140337, -2.5851257549913313, -2.5915714859749754, -2.598049621873086, -2.604560387223914, -2.6111040077958423, -2.6176807105873863, -2.624290723827193, -2.6309342769740427, -2.6376116007168453, -2.644322926974645, -2.651068488896616, -2.6578485208620664, -2.664663258480435, -2.671512938591292, -2.6783977992643426, -2.68531807979942, -2.692274020726493, -2.699265863805659, -2.7062938520271507, -2.71335822961133, -2.7204592420086935, -2.727597135899867, -2.73477215919561, -2.741984561036814, -2.749234591794501, -2.756522503069827, -2.7638485476940793, -2.7712129797286766, -2.7786160544651706, -2.7860580284252423, -2.7935391593607086, -2.801061945444532, -2.808640623534828, -2.8162771602889314, -2.8239709711380296, -2.8317214926676484, -2.8395281826176464, -2.847390519882221, -2.8553080045099035, -2.8632801577035663, -2.8713065218204132, -2.8793866603719875, -2.887520158024167, -2.8957066205971658, -2.903945675065538, -2.91223696955817, -2.920580173358286, -2.9289749769034454, -2.937421091785548, -2.9459182507508257, -2.954466207699848, -2.963064737687522, -2.971713636923088, -2.9804127227701285, -2.989161833746557, -2.9979608295246254, -3.0068095909309203, -3.01570801994637, -3.0246560397062328, -3.033653594500107, -3.042700649771926, -3.0517971921199587, -3.0609432292968144, -3.0701387902094353, -3.0793839249190995, -3.088678704641422, -3.098023221746358, -3.107417589758194, -3.116861943355556, -3.1263564383714044, -3.135901251793036, -3.1454965817620875, -3.155142647574528, -3.1648396896806648, -3.174587969685139, -3.1843877703469343, -3.1942393955793644, -3.2041431704500822, -3.214099441181077, -3.224108575148672, -3.2341709608835316, -3.244287008070654, -3.2544571475493718, -3.2646818313133554, -3.2749615325106145, -3.285296745443492, -3.2956879855686676, -3.306135789497158, -3.316640714994314, -3.3272033409798283, -3.337824267527725, -3.3485041158663664, -3.359243528378449, -3.370043168601011, -3.380903721225422, -3.3918258920973896, -3.4028104082169577, -3.413858017738505, -3.4249694899707523, -3.436145615376751, -3.4473872055738903, -3.458695093333894, -3.4700701325828294, -3.4815131984010925, -3.4930251870234192, -3.50460701583888, -3.5162596233908827, -3.527983969377174, -3.5397810346498333, -3.5516518212152777, -3.563597352234259, -3.5756186720218714, -3.587716846047538, -3.599892960935023, -3.6121481244624256, -3.6244834655621787, -3.636900134321058, -3.6493993019801705, -3.6619821609349605, -3.6746499247352076, -3.687403828085033, -3.7002451268428884, -3.7131750980215648, -3.7261950397881884, -3.739306271464221, -3.7525101335254654, -3.7658079876020554, -3.779201216478464, -3.7926912240934976, -3.806279435540305, -3.8199672970663667, -3.8337562760734993, -3.847647861117858, -3.861643561909931, -3.87574490931455, -3.889953455350876, -3.9042707731924087, -3.9186984571669825, -3.9332381227567748, -3.947891406598292, -3.96265996648238, -3.9775454813542197, -3.992549651313327, -4.007674197613563, -4.022920862663115, -4.03829141002451, -4.053787624414611, -4.069411311704623, -4.085164298920079, -4.101048434240851, -4.117065587001151, -4.133217647689522, -4.14950652794885, -4.1659341605763505, -4.18250249952358, -4.1992135198964275, -4.216069217955125, -4.233071611114235, -4.250222737942657, -4.267524658163628, -4.284979452654721, -4.302589223447849, -4.320356093729256, -4.338282207839523, -4.356369731273569, -4.374620850680653, -4.393037773864365, -4.411622729782633, -4.430377968547721, -4.449305761426228, -4.468408400839095, -4.487688200361596, -4.507147494723339, -4.526788639808268, -4.546614012654673, -4.566626011455169, -4.586827055556711, -4.607219585460593, -4.6278060628224384, -4.648588970452221, -4.669570812314237, -4.690754113527125, -4.712141420363855, -4.7337353002517455, -4.7555383417724375, -4.777553154661917, -4.799782369810503, -4.822228639262847, -4.8448946362179495, -4.867783055029135, -4.89089661120407, -4.914238041404752, -4.937810103447525, -4.961615576303062, -4.9856572600963736, -5.009937976106805, -5.034460566768039, -5.0592278956681, -5.084242847549343, -5.1095083283084595, -5.135027264996477, -5.160802605818766, -5.186837320135027, -5.213134398459296, -5.23969685245995, -5.266527714959696, -5.293630039935589, -5.3210069025190085, -5.3486613989956755, -5.376596646805643, -5.404815784543312, -5.433321971957408, -5.462118389950997, -5.491208240581482, -5.520594747060596, -5.550281153754424, -5.5802707261833735, -5.6105667510221915, -5.641172536099959, -5.672091410400104, -5.703326724060382, -5.734881848372883, -5.7667601757840385, -5.7989651198946115, -5.831500115459713, -5.864379187810511, -5.897671934592995, -5.93138959319909, -5.965531616710683, -6.000097997314295, -6.0350892663011, -6.070506494066919, -6.106351290112215, -6.142625803042115, -6.179332720566378, -6.216475269499416, -6.254057215760282, -6.292082864372696, -6.330557059465006, -6.369485184270214, -6.408873161125972, -6.448727451474571, -6.489055055862968, -6.52986351394275, -6.571160904470159, -6.612955845306077, -6.655257493416052, -6.698075544870262, -6.74142023484354, -6.785302337615363, -6.829733166569852, -6.874724574195796, -6.92028895208661, -6.966439230940363, -7.013188880559768, -7.060551909852201, -7.108542866829671, -7.157176838608837, -7.206469451411, -7.2564368705621325, -7.307095800492829, -7.3584634847383406, -7.410557705938569, -7.46339678583805, -7.516999585285995, -7.571385504236239, -7.626574481747269, -7.682586995982218, -7.739444064208886, -7.797167242799696, -7.8557786272317305, -7.915300852086716, -7.9757570910510225, -8.037171056915689, -8.099567001576375, -8.162969716033405, -8.227404530391732, -8.29289731386099, -8.359474474755434, -8.427162960493968, -8.495990257600155, -8.565984391702187, -8.637173927532935, -8.709587968929894, -8.783256158835208, -8.858208679295663, -8.934476251462725, -9.012090135592473, -9.091082131045644, -9.171484576287627, -9.253330348888444, -9.336652865522797, -9.42148608197001, -9.507864493114052, -9.59582313294354, -9.685397574551772, -9.776623930136653, -9.869538851000751, -9.964179527551286, -10.060583689300099, -10.158978431687999, -10.259802941714051, -10.363025138763515, -10.46860340049434, -10.576507086032152, -10.686716535970163, -10.79922307236923, -10.91402899875784, -11.03114760013209, -11.150603142955763, -11.272430875160218, -11.396677026144463, -11.523398806775111, -11.652664409386471, -11.784553007780419, -11.91915475722648, -12.056570794461813, -12.196913237691184, -12.340305186587049, -12.486880722289435, -12.63678490740602, -12.790173786012087, -12.947214383650616, -13.108084707332154, -13.272973745534895, -13.442081468204668, -13.615618826754904, -13.79380775406674, -13.976881164488868, -14.165082953837633, -14.358667999396987, -14.557902159918589, -14.763062275621651, -14.974436168193037, -15.19232264078725, -15.417031478026374, -15.64888344600024, -15.888210292266198, -16.135354745849266, -16.390670517242054, -16.654522298404913, -16.927285762765713, -17.209347565219993, -17.501105342130916, -17.802967711329234, -18.115354272113464, -18.438695605249627, -18.7734332729714, -19.120019818980047, -19.47891876844463, -19.85072097112466, -20.236895422253575, -20.638390275753913, -21.05608271850153, -21.490962581781847, -21.9441323412895, -22.416807117128563, -22.910314673812426, -23.426095420264076, -23.965702409815677, -24.530801340208846, -25.123170553594584]]}

==> anc/fixed_point_fermionic_flow_four_ferm_coupling_one.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.259215613694151, 1.5856239617711374, 1.9966424501097937, 2.5142033481427974, 3.1659241119835215, 3.9865810735804406, 5.019965133110082, 6.3212184758124526, 7.9597770023149845, 10.023075482838653, 12.621213145225475, 15.89282865622978, 20.012497989690377, 25.200049937640923, 31.73229634734978, 39.95780301895271, 50.315489450380525, 63.358049926582524, 79.78144572076629, 100.46204213468125, 126.50337203959036, 159.2950212572123, 200.5867779508235, 252.58200269627844, 318.05520153329206, 400.50007578736137, 504.31594871713594, 635.0425168595964, 799.6554525892353, 1006.9386314760281, 1267.9528467864345, 1596.6260221014265, 2010.4964162604995, 2531.6484786313545, 3187.8912926776484, 4014.242490499323, 5054.79682119124, 6365.079081295577, 8015.006961565409, 10092.621909870473, 12708.787092020597, 16003.103137387008, 20151.357338155565, 25374.903797335726, 31952.47505759212, 40235.055488692975, 50664.61008921271, 63797.66808606282, 80335.01977124743, 101159.11122238303, 127381.13231864784, 160400.3107056822, 201978.57568198798, 254334.57613046488, 320262.06936576543, 403278.9982193709, 507815.2112327672, 639448.8428556946, 805203.9670825478, 1013925.4075588165, 1276750.7043192666, 1607704.4216738236, 2024446.5099768064, 2549214.654451425, 3210010.895543172, 4042095.8397963117, 5089870.1935196845, 6409244.019356453, 8070620.1411495125, 10162650.89392997, 12796968.682159431, 16114142.772530211, 20291180.180466782, 25550970.903525062, 32174181.50676368, 40514231.711146556, 51016153.14749841, 64240336.593941964, 80892434.86805941, 101861017.01559749, 128264983.05280633, 161513269.35030934, 203380030.58469835, 256099310.025846, 322484249.84084415, 406077202.57003623, 511338753.84143364, 643885742.724043, 810790980.6731695, 1020960662.3060471, 1285609606.943295, 1618859690.1782022, 2038493398.2524672, 2566902715.491954, 3232283978.1813817, 4070142453.2194376, 5125186927.053328, 6453715401.646716, 8126619200.091958, 10233165783.30246, 12885762131.855186, 16225952870.780872, 20431973201.952766, 25728259674.479385, 32397426295.282013, 40795345034.52454, 51370135433.51342, 64686076615.46321, 81453717662.80763, 102567793074.44235, 129154966501.48854, 162633950404.81934, 204791209666.50854, 257876288759.37994, 324721849207.31366, 408894822629.48676, 514886745013.74994, 648353428605.4727, 816416760492.1466, 1028044732093.312, 1294529978227.9185, 1630092360979.7432, 2052637752709.2534, 2584713507469.564, 3254711605531.846, 4098383671757.272, 5160748710385.917, 6498495354469.897, 8183006815867.396, 10304169949505.879, 12975171686575.912, 16338538778098.65, 20573743134329.16, 25906778586880.105, 32622220097116.703, 41078408899656.45, 51726573872160.33, 65134909462728.16, 82018894992021.86, 103279473191895.62, 130051125217341.38, 163762407452169.28, 206212180399914.84, 259665597293487.6, 326974974451177.06, 411731993116168.0, 518459354389291.1, 652852114112784.1, 822081575524052.9, 1035177955630174.1, 1303512244681514.8, 1641402971144473.5, 2066880249629089.5, 2602647881969012.0, 3277294849923390.0, 4126820845702959.5, 5196557243827664.0, 6543586018883234.0, 8239785684528514.0, 1.0375666787451846e+16, 1.3065201621247186e+16, 1.6451905877536702e+16, 2.0716496756020776e+16, 2.6086536176225572e+16, 3.2848573660300532e+16, 4.136343684063284e+16, 5.2085485505776696e+16, 6.558685659571438e+16, 8.25879938784427e+16, 1.0399609139541195e+17, 1.3095350204826661e+17, 1.6489869444710618e+17, 2.0764301072557846e+17, 2.6146732118011027e+17, 3.2924373330077805e+17, 4.1458884968329235e+17, 5.220567527846989e+17, 6.573820143409597e+17, 8.277856966198484e+17, 1.042360673976402e+18, 1.312556835771843e+18, 1.6527920614648932e+18, 2.0812215699863357e+18, 2.620706696483865e+18, 3.300034791125299e+18, 4.15545533471889e+18, 5.232614239486678e+18, 6.588989550799967e+18, 8.296958520834924e+18, 1.0447659715608056e+19, 1.3155856240457052e+19, 1.6566059589499142e+19, 2.086024089248502e+19, 2.626754103723834e+19, 3.3076497807442584e+19, 4.165044248545203e+19, 5.244688749495138e+19, 6.604193962330327e+19, 8.316104153230983e+19, 1.0471768194855225e+20, 1.3186214013947506e+20, 1.660428657187531e+20, 2.090837690555751e+20, 2.63281546564802e+20, 3.315282342319421e+20, 4.174655289253159e+20, 5.256791122018447e+20, 6.61943345877442e+20, 8.335293965098223e+20, 1.0495932305582305e+21, 1.321664183946608e+21, 1.664260176485906e+21, 2.0956623994804356e+21, 2.6388908144575114e+21, 3.322932516398971e+21, 4.184288507901578e+21, 5.268921421350667e+21, 6.63470812109238e+21, 8.354528058382903e+21, 1.0520152176161626e+22, 1.324713987866121e+22, 1.6681005372000627e+22, 2.100498241653919e+22, 2.644980182427723e+22, 3.330600343624591e+22, 4.193943955667186e+22, 5.2810797119343285e+22, 6.6500180304311114e+22, 8.373806535266536e+22, 1.0544427935261736e+23, 1.3277708293554349e+23, 1.671949759731995e+23, 2.105345242766711e+23, 2.651083601908544e+23, 3.338285864731765e+23, 4.203621683844716e+23, 5.293266058360562e+23, 6.66536326812491e+23, 8.393129498166356e+23, 1.0568759711848097e+24, 1.3308347246540814e+24, 1.6758078645307746e+24, 2.1102034285686026e+24, 2.6572011053245133e+24, 3.345989120549981e+24, 4.2133217438472945e+24, 5.305480525369578e+24, 6.680743915695616e+24, 8.412497049736115e+24, 1.059314763518369e+25, 1.3339056900390662e+25, 1.6796748720926616e+25, 2.1150728248688044e+25, 2.663332725174991e+25, 3.35371015200294e+25, 4.223044187206684e+25, 5.3177231778509795e+25, 6.696160054853227e+25, 8.431909292866262e+25, 1.0617591834829999e+26, 1.3369837418249453e+26, 1.683550802961212e+26, 2.1199534575360822e+26, 2.669478494034333e+26, 3.3614490001087784e+26, 4.232789065573564e+26, 5.3299940808441034e+26, 6.711611767496295e+26, 8.45136633068473e+26, 1.0642092440647249e+27, 1.3400688963639502e+27, 1.6874356777273745e+27, 2.124845352498895e+27, 2.675638444552059e+27, 3.369205705980283e+27, 4.2425564307177946e+27, 5.342293299538372e+27, 6.72709913571231e+27, 8.470868266557485e+27, 1.0666649582795484e+28, 1.3431611700460267e+28, 1.6913295170296602e+28, 2.1297485357455346e+28, 2.6818126094530313e+28, 3.376980310825109e+28, 4.252346334528702e+28, 5.354620899273629e+28, 6.742622241778366e+28, 8.490415204088771e+28, 1.0691263391734786e+29, 1.3462605792989124e+29, 1.695232341554122e+29, 2.134663033324245e+29, 2.6880010215376056e+29, 3.384772855945979e+29, 4.262158829015317e+29, 5.366976945540463e+29, 6.75818116816109e+29, 8.510007247122218e+29, 1.0715933998226669e+30, 1.3493671405883197e+30, 1.6991441720346414e+30, 2.13958887134344e+30, 2.694203713681904e+30, 3.3925833827410175e+30, 4.2719939663068066e+30, 5.379361503980731e+30, 6.773775997517784e+30, 8.529644499741062e+30, 1.0740661533334374e+31, 1.3524808704178796e+31, 1.7030650292528488e+31, 2.144526075971672e+31, 2.700420718837777e+31, 3.40041193270371e+31, 4.281851798652413e+31, 5.391774640387499e+31, 6.789406812696101e+31, 8.549327066268367e+31, 1.076544612842313e+32, 1.3556017853293647e+32, 1.7069949340384014e+32, 2.1494746734380016e+32, 2.706652070033266e+32, 3.408258547423482e+32, 4.291732378422192e+32, 5.404216420705956e+32, 6.805073696735255e+32, 8.569055051268402e+32, 1.0790287915161901e+33, 1.3587299019027165e+33, 1.710933907269022e+33, 2.1544346900318913e+33, 2.712897800372475e+33, 3.416123268585536e+33, 4.3016357581068024e+33, 5.416686911033158e+33, 6.820776732865689e+33, 8.58882855954625e+33, 1.0815187025522876e+34, 1.36186523675608e+34, 1.7148819698705365e+34, 2.159406152103561e+34, 2.719157943036009e+34, 3.4240061379714113e+34, 4.311561990318268e+34, 5.42918617761899e+34, 6.836516004510295e+34, 8.608647696149311e+34, 1.0840143591783388e+35, 1.365007806546023e+35, 1.718839142817156e+35, 2.1643890860640323e+35, 2.725432531281042e+35, 3.431907197459058e+35, 4.321511127789779e+35, 5.441714286865906e+35, 6.852291595284076e+35, 8.628512566366908e+35, 1.0865157746525392e+36, 1.368157627967472e+36, 1.7228054471313936e+36, 2.1693835183851822e+36, 2.7317215984413724e+36, 3.4398264890229175e+36, 4.3314832233763876e+36, 5.454271305329814e+36, 6.868103588995373e+36, 8.648423275731805e+36, 1.0890229622637398e+37, 1.3713147177539563e+37, 1.7267809038843688e+37, 2.1743894756000947e+37, 2.738025177927875e+37, 3.447764054734484e+37, 4.341478330055114e+37, 5.466857299720206e+37, 6.883952069645524e+37, 8.668379930019805e+37, 1.0915359353313942e+38, 1.37447909267754e+38, 1.7307655341957275e+38, 2.1794069843029564e+38, 2.7443433032283647e+38, 3.455719936762137e+38, 4.351496500925045e+38, 5.479472336900277e+38, 6.899837121430001e+38, 8.688382635251157e+38, 1.0940547072057541e+39, 1.3776507695490677e+39, 1.7347593592339475e+39, 2.1844360711494458e+39, 2.750676007908088e+39, 3.463694177371758e+39, 4.361537789208033e+39, 5.492116483887822e+39, 6.915758828738562e+39, 8.708431497690766e+39, 1.0965792912678146e+40, 1.3808297652180974e+40, 1.738762400216256e+40, 2.1894767628566265e+40, 2.7570233256095884e+40, 3.4716868189265644e+40, 4.371602248248506e+40, 5.504789807854969e+40, 6.931717276155399e+40, 8.728526623848363e+40, 1.0991097009294946e+41, 1.3840160965731277e+41, 1.742774678408938e+41, 2.1945290862033365e+41, 2.763385290053197e+41, 3.4796979038877234e+41, 4.381689931514228e+41, 5.517492376129168e+41, 6.947712548460285e+41, 8.748668120479966e+41, 1.1016459496336629e+42, 1.3872097805416277e+42, 1.7467962151272534e+42, 2.199593068030083e+42, 2.7697619350368996e+42, 3.4877274748141865e+42, 4.391800892596095e+42, 5.5302242561929093e+42, 6.96374473062823e+42, 8.768856094587431e+42, 1.1041880508541603e+43, 1.3904108340900688e+43, 1.7508270317357212e+43, 2.2046687352394036e+43, 2.776153294436792e+43, 3.4957755743633117e+43, 4.401935185208918e+43, 5.54298551568472e+43, 6.979813907830721e+43, 8.789090653420026e+43, 1.106736018095982e+44, 1.393619274224152e+44, 1.7548671496481619e+44, 2.2097561147959146e+44, 2.7825594022071383e+44, 3.5038422452906893e+44, 4.4120928631912045e+44, 5.555776222398893e+44, 6.99592016543539e+44, 8.809371904474005e+44, 1.1092898648952241e+45, 1.3968351179887408e+45, 1.7589165903277326e+45, 2.214855233726358e+45, 2.788980292380437e+45, 3.511927530450722e+45, 4.4222739805058875e+45, 5.5685964442864734e+45, 7.012063589007254e+45, 8.829699955494174e+45, 1.1118496048192809e+46, 1.400058382468109e+46, 1.7629753752872193e+46, 2.2199661191199712e+46, 2.795415999067875e+46, 3.5200314727967003e+46, 4.432478591240421e+46, 5.581446249454988e+46, 7.028244264308377e+46, 8.850074914473465e+46, 1.1144152514667908e+47, 1.4032890847858756e+47, 1.7670435260889489e+47, 2.225088798128371e+47, 2.8018665564591957e+47, 3.5281541153808823e+47, 4.442706749606878e+47, 5.5943257061693695e+47, 7.044462277299024e+47, 8.870496889654505e+47, 1.1169868184678349e+48, 1.4065272421052512e+48, 1.7711210643451047e+48, 2.2302232979659576e+48, 2.808331998823195e+48, 3.536295501355069e+48, 4.4529585099426855e+48, 5.607234882852068e+48, 7.060717714137813e+48, 8.890965989529205e+48, 1.1195643194838833e+49, 1.4097728716289718e+49, 1.7752080117176406e+49, 2.2353696459098007e+49, 2.8148123605075854e+49, 3.544455673970439e+49, 4.463233926710399e+49, 5.620173848083187e+49, 7.077010661181883e+49, 8.91148232284019e+49, 1.122147768207978e+50, 1.4130259905995503e+50, 1.7793043899185971e+50, 2.2405278693000422e+50, 2.8213076759394993e+50, 3.5526346765781734e+50, 4.473533054498504e+50, 5.6331426706014e+50, 7.093341204988046e+50, 8.932045998581026e+50, 1.1247371783647585e+51, 1.4162866162992064e+51, 1.7834102207100167e+51, 2.2456979955397834e+51, 2.8278179796253516e+51, 3.560832552629289e+51, 4.483855948021197e+51, 5.646141419303678e+51, 7.109709432312442e+51, 8.952657125996398e+51, 1.1273325637104863e+52, 1.4195547660501e+52, 1.7875255259042321e+52, 2.2508800520954568e+52, 2.8343433061513417e+52, 3.5690493456752687e+52, 4.4942026621191886e+52, 5.659170163246297e+52, 7.12611543011181e+52, 8.973315814583597e+52, 1.1299339380332308e+53, 1.4228304572143629e+53, 1.791650327363912e+53, 2.256074066496874e+53, 2.840883690183318e+53, 3.577285099367889e+53, 4.504573251759475e+53, 5.672228971644561e+53, 7.142559285543146e+53, 8.994022174092064e+53, 1.1325413151528135e+54, 1.4261137071941298e+54, 1.795784647002096e+54, 2.261280066337277e+54, 2.847439166467243e+54, 3.5855398574598095e+54, 4.514967772036154e+54, 5.685317913873816e+54, 7.159041085964962e+54, 9.014776314525006e+54, 1.1351547089210095e+55, 1.4294045334317737e+55, 1.7999285067824914e+55, 2.2664980792737102e+55, 2.854009769829258e+55, 3.593813663804649e+55, 4.525386278170129e+55, 5.698437059469168e+55, 7.175560918937057e+55, 9.035578346138961e+55, 1.1377741332215106e+56, 1.4327029534098343e+56, 1.8040819287194114e+56, 2.271728133026908e+56, 2.8605955351757844e+56, 3.6021065623570705e+56, 4.535828825510249e+56, 5.711586478126424e+56, 7.192118872221277e+56, 9.056428379445266e+56, 1.1403996019700453e+57, 1.4360089846512544e+57, 1.8082449348779688e+57, 2.2769702553816682e+57, 2.8671964974937934e+57, 3.610418597173314e+57, 4.5462954695324325e+57, 5.724766239702136e+57, 7.208715033782179e+57, 9.077326525210403e+57, 1.1430311291144845e+58, 1.4393226447194333e+58, 1.812417547374243e+58, 2.2822244741869367e+58, 2.873812691851072e+58, 3.6187498124113366e+58, 4.5567862658410675e+58, 5.737976414214216e+58, 7.225349491787212e+58, 9.098272894455679e+58, 1.1456687286348699e+59, 1.442643951218175e+59, 1.8165997883753221e+59, 2.2874908173557273e+59, 2.880444153396284e+59, 3.6271002523306807e+59, 4.567301270168721e+59, 5.751217071841659e+59, 7.242022334607266e+59, 9.119267598459361e+59, 1.1483124145435021e+60, 1.445972921792028e+60, 1.820791680099498e+60, 2.2927693128656594e+60, 2.8870909173592872e+60, 3.635469961293331e+60, 4.577840538376695e+60, 5.764488282925888e+60, 7.258733650817363e+60, 9.140310748756236e+60, 1.1509622008850486e+61, 1.4493095741262155e+61, 1.8249932448161763e+61, 2.2980599887588468e+61, 2.893753019050984e+61, 3.643858983763534e+61, 4.5884041264548056e+61, 5.777790117970478e+61, 7.275483529196295e+61, 9.161402457138466e+61, 1.153618101736487e+62, 1.4526539259467706e+62, 1.8292045048463058e+62, 2.3033628731421122e+62, 2.900430493864007e+62, 3.6522673643082455e+62, 4.598992090522458e+62, 5.791122647641862e+62, 7.292272058728336e+62, 9.182542835656437e+62, 1.1562801312073778e+63, 1.4560059950206715e+63, 1.8334254825622908e+63, 2.308677994187201e+63, 2.9071233772725747e+63, 3.6606951475969484e+63, 4.609604486828424e+63, 5.8044859427690445e+63, 7.309099328602886e+63, 9.203731996618315e+63, 1.1589483034398054e+64, 1.4593657991557696e+64, 1.8376562003881605e+64, 2.3140053801306706e+64, 2.9138317048327663e+64, 3.669142378402516e+64, 4.620241371751404e+64, 5.817880074344964e+64, 7.325965428215366e+64, 9.224970052592209e+64, 1.161622632608522e+65, 1.4627333562011337e+65, 1.8418966807997411e+65, 2.319345059274431e+65, 2.9205555121827896e+65, 3.6776091016010325e+65, 4.630902801799803e+65, 5.831305113526215e+65, 7.342870447166854e+65, 9.24625711640572e+65, 1.1643031329208896e+66, 1.4661086840469789e+66, 1.8461469463245657e+66, 2.3246970599856364e+66, 2.927294835042842e+66, 3.686095362172136e+66, 4.641588833612813e+66, 5.84476113163359e+66, 7.359814475265812e+66, 9.267593301147061e+66, 1.1669898186171527e+67, 1.469491800624844e+67, 1.8504070195423084e+67, 2.3300614106969648e+67, 2.9340497092157936e+67, 3.694601205199361e+67, 4.6522995239601947e+67, 5.858248200152623e+67, 7.376797602527732e+67, 9.288978720164626e+67, 1.1696827039703835e+68, 1.4728827239075206e+68, 1.8546769230846937e+68, 2.335438139906504e+68, 2.9408201705870513e+68, 3.703126675869962e+68, 4.6630349297427065e+68, 5.871766390733305e+68, 7.393819919175819e+68, 9.310413487069143e+68, 1.1723818032865897e+69, 1.4762814719093987e+69, 1.8589566796357234e+69, 2.3408272761783043e+69, 2.947606255124911e+69, 3.7116718194757784e+69, 4.673795107992541e+69, 5.885315775191462e+69, 7.410881515641686e+69, 9.331897715733245e+69, 1.1750871309048244e+70, 1.479688062686396e+70, 1.8632463119315847e+70, 2.346228848142259e+70, 2.954407998880416e+70, 3.720236681413057e+70, 4.6845801158730974e+70, 5.898896425508472e+70, 7.427982482564987e+70, 9.353431520292333e+70, 1.1777987011971287e+71, 1.4831025143360943e+71, 1.867545842761089e+71, 2.351642884494397e+71, 2.9612254379880515e+71, 3.728821307182906e+71, 4.69539001068008e+71, 5.912508413831983e+71, 7.445122910795163e+71, 9.375015015145442e+71, 1.1805165285688073e+72, 1.4865248449978794e+72, 1.87185529496558e+72, 2.357069413996761e+72, 2.9680586086656e+72, 3.737425742391113e+72, 4.706224849841273e+72, 5.926151812475622e+72, 7.462302891391086e+72, 9.396648314954792e+72, 1.1832406274583732e+73, 1.489955072852868e+73, 1.87617469143911e+73, 2.3625084654779654e+73, 2.974907547214419e+73, 3.746050032749017e+73, 4.7170846909171127e+73, 5.939826693920389e+73, 7.479522515621963e+73, 9.418331534647991e+73, 1.1859710123376904e+74, 1.4933932161242565e+74, 1.8805040551286132e+74, 2.367960067833081e+74, 2.981772290019717e+74, 3.754694224073336e+74, 4.727969591600456e+74, 5.953533130814364e+74, 7.49678187496697e+74, 9.440064789417583e+74, 1.1887076977119167e+75, 1.4968392930772505e+75, 1.884843409033815e+75, 2.3734242500238555e+75, 2.98865287355041e+75, 3.763358362286512e+75, 4.738879609717689e+75, 5.967271195973441e+75, 7.514081061117016e+75, 9.46184819472219e+75, 1.1914506981197818e+76, 1.500293322019246e+76, 1.889192776207674e+76, 2.378901041078935e+76, 2.995549334359821e+76, 3.7720424934170594e+76, 4.749814803228508e+76, 5.98104096238103e+76, 7.531420165974373e+76, 9.483681866286052e+76, 1.1942000281335306e+77, 1.5037553212997567e+77, 1.89355217975629e+77, 2.3843904700937465e+77, 3.002461709085538e+77, 3.780746663599387e+77, 4.760775230226345e+77, 5.994842503189462e+77, 7.548799281653386e+77, 9.505565920101264e+77, 1.1969557023590683e+78, 1.5072253093107655e+78, 1.897921642839138e+78, 2.389892566231061e+78, 3.009390034449776e+78, 3.789470919074681e+78, 4.771760948938828e+78, 6.0086758917197014e+78, 7.566218500481176e+78, 9.527500472427302e+78, 1.1997177354359022e+79, 1.5107033044866543e+79, 1.90230118866897e+79, 2.3954073587208747e+79, 3.016334347259232e+79, 3.798215306190724e+79, 4.7827720177275357e+79, 6.022541201461902e+79, 7.583677914997262e+79, 9.549485639791917e+79, 1.2024861420374222e+80, 1.5141893253043424e+80, 1.906690840512266e+80, 2.400934876860702e+80, 3.0232946844057953e+80, 3.80697987140236e+80, 4.793808495089132e+80, 6.036438506075977e+80, 7.601177617955353e+80, 9.571521538992025e+80, 1.205260936870845e+81, 1.517683390283429e+81, 1.9110906216891396e+81, 2.406475150015459e+81, 3.030271082866395e+81, 3.8157646612712996e+81, 4.804870439655123e+81, 6.050367879391293e+81, 7.618717702322974e+81, 9.593608287093245e+81, 1.2080421346773235e+82, 1.5211855179861187e+82, 1.915500555573517e+82, 2.4120282076180264e+82, 3.037263579703377e+82, 3.8245697224670255e+82, 4.81595791019245e+82, 6.064329395408097e+82, 7.636298261282389e+82, 9.615746001432141e+82, 1.2108297502320616e+83, 1.5246957270175786e+83, 1.919920665593316e+83, 2.4175940791691344e+83, 3.0442722120643486e+83, 3.833395101766603e+83, 4.8270709656032513e+83, 6.078323128297225e+83, 7.653919388230247e+83, 9.637934799615768e+83, 1.2136237983442548e+84, 1.5282140360258648e+84, 1.9243509752303513e+84, 2.4231727942375888e+84, 3.0512970171828974e+84, 3.842240846055038e+84, 4.838209664925994e+84, 6.0923491524008405e+84, 7.671581176779353e+84, 9.660174799522839e+84, 1.2164242938573745e+85, 1.531740463702109e+85, 1.928791508020786e+85, 2.428764382460494e+85, 3.0583380323784413e+85, 3.8511070023256334e+85, 4.8493740673352425e+85, 6.106407542232132e+85, 7.689283720758313e+85, 9.682466119303256e+85, 1.2192312516491092e+86, 1.535275028780442e+86, 1.933242287555041e+86, 2.4343688735431382e+86, 3.0653952950565167e+86, 3.859993617679807e+86, 4.8605642321421123e+86, 6.120498372476754e+86, 7.707027114212253e+86, 9.704808877380374e+86, 1.222044686631514e+87, 1.5388177500383558e+87, 1.9377033374780268e+87, 2.439986297259562e+87, 3.072468842709061e+87, 3.8689007393279906e+87, 4.871780218794716e+87, 6.134621717992523e+87, 7.724811451403528e+87, 9.727203192450555e+87, 1.2248646137509495e+88, 1.5423686462966283e+88, 1.9421746814890522e+88, 2.4456166834524427e+88, 3.0795587129142643e+88, 3.877828414589447e+88, 4.8830220868779334e+88, 6.14877765381e+88, 7.742636826811346e+88, 9.74964918348404e+88, 1.22769104798837e+89, 1.5459277364195116e+89, 1.9466563433422762e+89, 2.4512600620333898e+89, 3.086664943337292e+89, 3.886776690892743e+89, 4.8942898961145534e+89, 6.162966255133055e+89, 7.760503335133598e+89, 9.772146969725892e+89, 1.2305240043592644e+90, 1.5494950393146565e+90, 1.9511483468466187e+90, 2.4569164629828263e+90, 3.0937875717301376e+90, 3.8957456157755553e+90, 4.905583706365041e+90, 6.177187597338567e+90, 7.778411071286466e+90, 9.7946966706955e+90, 1.2333634979137708e+91, 1.5530705739334749e+91, 1.9556507158659386e+91, 2.4625859163505675e+91, 3.1009266359319953e+91, 3.904735236885588e+91, 4.916903577628129e+91, 6.19144175597788e+91, 7.796360130405384e+91, 9.817298406188883e+91, 1.2362095437367911e+92, 1.5566543592710668e+92, 1.9601634743192186e+92, 2.4682684522556968e+92, 3.108082173869112e+92, 3.9137456019803874e+92, 4.928249570040585e+92, 6.205728806776499e+92, 7.814350607844646e+92, 9.839952296278214e+92, 1.2390621569479309e+93, 1.560246414366364e+93, 1.9646866461804665e+93, 2.473964100886803e+93, 3.115254223555516e+93, 3.922776758927809e+93, 4.93962174387836e+93, 6.220048825634847e+93, 7.832382599179251e+93, 9.862658461313024e+93, 1.2419213527017905e+94, 1.5638467583022765e+94, 1.9692202554791807e+94, 2.479672892502203e+94, 3.122442823092866e+94, 3.931828755705835e+94, 4.951020159556359e+94, 6.234401888627958e+94, 7.850456200204512e+94, 9.885417021919713e+94, 1.2447871461879053e+95, 1.5674554102056153e+95, 1.9737643263002518e+95, 2.485394857429828e+95, 3.129648010670742e+95, 3.94090164040349e+95, 4.962444877628893e+95, 6.248788072006949e+95, 7.868571506937028e+95, 9.908228099003871e+95, 1.247659552630896e+96, 1.5710723892474608e+96, 1.978318882784204e+96, 2.491130026067802e+96, 3.136869824566936e+96, 3.9499954612206596e+96, 4.973895958790152e+96, 6.263207452198707e+96, 7.88672861561428e+96, 9.93109181374981e+96, 1.2505385872904098e+97, 1.5746977146430869e+97, 1.9828839491270982e+97, 2.4968784288843243e+97, 3.144108303147305e+97, 3.9591102664684494e+97, 4.9853734638739514e+97, 6.2776601058064794e+97, 7.904927622696502e+97, 9.954008287621474e+97, 1.2534242654614112e+98, 1.5783314056521528e+98, 1.987459549580998e+98, 2.5026400964179717e+98, 3.151363484866499e+98, 3.96824610456956e+98, 4.996877453854908e+98, 6.292146109610461e+98, 7.923168624866284e+98, 9.976977642363377e+98, 1.2563166024741236e+99, 1.5819734815786258e+99, 1.9920457084538727e+99, 2.5084150592775766e+99, 3.158635408267818e+99, 3.9774030240580894e+99, 5.0084079898482055e+99, 6.306665540567483e+99, 7.94145171902932e+99, 1.0000000000000109e+100], [-3.0, -2.516854576352003, -2.155001015161938, -1.8785983638221642, -1.656351449387955, -1.471375902919246, -1.3181277990798308, -1.1894751018864724, -1.0796857960343529, -0.9848816303020139, -0.9027584006010132, -0.8312621740431889, -0.7686075487315542, -0.713277653760296, -0.6640849772042925, -0.6202893455056558, -0.5812080132650844, -0.5462245067858216, -0.5147956584935115, -0.4864516069361995, -0.46080227791011624, -0.43755497482748845, -0.41645680076417574, -0.39727398444199735, -0.3797918591101064, -0.36381486254498946, -0.3491665370504672, -0.3356920692839093, -0.32327844937738265, -0.3118341808045708, -0.3012724036798558, -0.29151075978862445, -0.2824713925872685, -0.27408094720318465, -0.26627057043477464, -0.2589759107514449, -0.25213975613924366, -0.24572753460098024, -0.23971009456542858, -0.23405863665136392, -0.22874523040007552, -0.22374281427536688, -0.21902519566355574, -0.21456705087347394, -0.21034392513646746, -0.2063322326063966, -0.2025092563596357, -0.19885696229027472, -0.19536808514414292, -0.19203424870704852, -0.1888470186352003, -0.18579798348241847, -0.18287875470013504, -0.18008096663739356, -0.1773962765408492, -0.1748163645547687, -0.1723329337210305, -0.1699377099791246, -0.16762244216615263, -0.1653789020168278, -0.1632015993799589, -0.16109045917012074, -0.15904342390300855, -0.15705830892758788, -0.15513285630731202, -0.15326473482012196, -0.1514515399584463, -0.1496907939292015, -0.14797994565379163, -0.1463163707681085, -0.1446973716225316, -0.14312017728192816, -0.14158194352565306, -0.140079752847549, -0.13861061445594625, -0.1371714642736628, -0.13576136985196563, -0.1343813130488526, -0.1330307716411275, -0.13170918349835614, -0.13041594752867403, -0.12915042367878632, -0.12791193293396794, -0.1266997573180634, -0.125513139893487, -0.12435128476122263, -0.12321335706082394, -0.12209848297041422, -0.12100574970668647, -0.11993420552490337, -0.1188828597188973, -0.11785068262107032, -0.11683660560239414, -0.11583952107241023, -0.11485828247922969, -0.11389170430953334, -0.11293981241133248, -0.11200336773916107, -0.11108220041062093, -0.11017612720031551, -0.10928495159929934, -0.10840846381507807, -0.10754644077160848, -0.10669864610929845, -0.10586483018500702, -0.10504473007204432, -0.10423806956017156, -0.10344455915560116, -0.10266389608099659, -0.10189576427547245, -0.10113983439459448, -0.10039576381037951, -0.09966319661129552, -0.0989417636022616, -0.09823108230464793, -0.09753075695627583, -0.09684037851141777, -0.0961595246407973, -0.09548775973158907, -0.09482463488741892, -0.09416968792836372, -0.09352244339095155, -0.09288283848414552, -0.09225128690224664, -0.09162777817123373, -0.09101228971991242, -0.09040479112186589, -0.08980524409545493, -0.08921360250381787, -0.08862981235487066, -0.08805381180130681, -0.0874855311405974, -0.08692489281499112, -0.08637181141151422, -0.08582619366197054, -0.0852879384429415, -0.08475693677578608, -0.08423307182664086, -0.08371621890642002, -0.08320624547081529, -0.08270301112029595, -0.08220636760010896, -0.08171615880027877, -0.08123222075560746, -0.08075438164567465, -0.08028246179483757, -0.07981627367223101, -0.0793556218917674, -0.07890030321213665, -0.07845010653680631, -0.07800481291402156, -0.07756419553680502, -0.07712801974295706, -0.0766960430150555, -0.0762680149804558, -0.075843677411291, -0.07542276422447168, -0.07500488191954073, -0.0745898601364416, -0.0741779431291743, -0.07376936325498264, -0.07336433582727356, -0.07296305911561728, -0.07256571434574724, -0.07217246569956004, -0.07178346031511552, -0.07139882828663675, -0.07101868266450996, -0.07064311945528463, -0.07027221762167346, -0.06990603908255232, -0.06954462871296031, -0.06918801434409978, -0.06883620676333622, -0.06848919971419841, -0.06814696989637828, -0.067809476965731, -0.06747666353427492, -0.06714845517019166, -0.06682476039782599, -0.06650547069768593, -0.06619046050644271, -0.06587958721693074, -0.06557269117814768, -0.06526959569525435, -0.06497010702957487, -0.06467401439859649, -0.0643810899759697, -0.06409108889150819, -0.06380374923118888, -0.0635187920371519, -0.06323592130770057, -0.06295482399730144, -0.06267517001658428, -0.062396612232342046, -0.06211878646753091, -0.061841311501270285, -0.06156378906884276, -0.06128580386169415, -0.06100692352743349, -0.060727288729635336, -0.060449170127498585, -0.06017306268615854, -0.05989919627643599, -0.05962777685022559, -0.059358986440495906, -0.059092983161289366, -0.05882990120772231, -0.05856985085598495, -0.058312918463341384, -0.0580591664681296, -0.05780863338976148, -0.05756133382872278, -0.057317258466573144, -0.05707637406594612, -0.05683862347054914, -0.056603925605163495, -0.05637217547564439, -0.05614324416892091, -0.055916978852996034, -0.055693202776946615, -0.0554717152709234, -0.055252291746151025, -0.055034683694928005, -0.05481861869062676, -0.054603800387693566, -0.054389908521648614, -0.05417659890908598, -0.05396350344767361, -0.05375023011615334, -0.05353644050491765, -0.0533234277813631, -0.053111867181515365, -0.052901848098999144, -0.05269345035902551, -0.05248674421839189, -0.0522817903654821, -0.0520786399202663, -0.05187733443430102, -0.05167790589072918, -0.05148037670428004, -0.05128475972126924, -0.05109105821959878, -0.05089926590875703, -0.05070936692981872, -0.050521335855444965, -0.05033513768988322, -0.05015072786896733, -0.049968052260117496, -0.04978704716234028, -0.04960763930622862, -0.04942974585396182, -0.049253274399305554, -0.049078122967611854, -0.04890418001581911, -0.0487313244324521, -0.048559425537621964, -0.0483883430830262, -0.048217927251948664, -0.0480480186592596, -0.04787844835141561, -0.04770930489065769, -0.047540935682553104, -0.0473734291519422, -0.04720686547152346, -0.04704131828658032, -0.046876854714981174, -0.04671353534717934, -0.0465514142462131, -0.04639053894770566, -0.04623095045986519, -0.04607268326348479, -0.04591576531194254, -0.045760218031201415, -0.045606056319809386, -0.04545328854889933, -0.04530191656218909, -0.04515193567598145, -0.04500333467916415, -0.04485609583320984, -0.044710194872176166, -0.044565601002705686, -0.04442227690402591, -0.04428017872794931, -0.04413925609887327, -0.04399945211378016, -0.04386070334223726, -0.04372293982639682, -0.043586085080996026, -0.043450056093357003, -0.04331476332338684, -0.04318011070357755, -0.04304599563900611, -0.042912309007334434, -0.042778935158809386, -0.04264575191626276, -0.04251263057511133, -0.04237943590335678, -0.0422460148183715, -0.04211238224825393, -0.04197872908313668, -0.04184523814988297, -0.04171208070283725, -0.041579416423825226, -0.04144739342215379, -0.04131614823461109, -0.041185805825466514, -0.04105647958647065, -0.04092827133685535, -0.040801271323333665, -0.040675558220099904, -0.04055119912882959, -0.04042824957867948, -0.040306753526287556, -0.04018674335577305, -0.04006823987873639, -0.03995125233425927, -0.0398357783889046, -0.039721804136716506, -0.039609304099220366, -0.03949824122542278, -0.03938856689181158, -0.03928022090235583, -0.039173131488505805, -0.03906721530919304, -0.03896237745083029, -0.038858511427311525, -0.03875549918001196, -0.038653211077788054, -0.03855150591697746, -0.038450230921399084, -0.03834922174235307, -0.03824830245862078, -0.038147285576464796, -0.038045972029628956, -0.03794415117933831, -0.037841600814299145, -0.03773808715069898, -0.03763336483220655, -0.037527176929971845, -0.03741949747860897, -0.037311694752622034, -0.03720416991123622, -0.03709708037049724, -0.03699056922895301, -0.03688476526765366, -0.03677978295015158, -0.036675722422501354, -0.0365726695132598, -0.03647069573348596, -0.0363698582767411, -0.036270200019088705, -0.0361717495190945, -0.03607452101782642, -0.035978514438854615, -0.03588371538825148, -0.03579009515459164, -0.0356976107089519, -0.03560620470491134, -0.03551580547855124, -0.0354263270484551, -0.03533766911570866, -0.03524971706389987, -0.03516234195911891, -0.03507540054995818, -0.03498873526751232, -0.03490217422537817, -0.034815531219654805, -0.034728605728943526, -0.03464118291434787, -0.03455303361947357, -0.0344639425930972, -0.034374656808300756, -0.034285661917124004, -0.03419702864217996, -0.03410882133727237, -0.034021097987395756, -0.0339339102087354, -0.033847303248667325, -0.03376131598575833, -0.03367598092976596, -0.03359132422163852, -0.03350736563351508, -0.033424118568725444, -0.033341590061790216, -0.033259780778420706, -0.03317868501551903, -0.03309829070117803, -0.033018579394681315, -0.032939526286503255, -0.032861100198308964, -0.032783263582954345, -0.032705972524486024, -0.0326291767381414, -0.03255281957034863, -0.03247683799872663, -0.03240116263208507, -0.032325717710424376, -0.032250421104935735, -0.032175184318001086, -0.03209991248319313, -0.03202450436527534, -0.031948852360201924, -0.03187302110733443, -0.03179726114182293, -0.03172164022584699, -0.03164621991198117, -0.03157105719705417, -0.031496204522148845, -0.0314217097726022, -0.03134761627800537, -0.03127396281220367, -0.031200783593296515, -0.031128108283637514, -0.0310559619898344, -0.030984365262749048, -0.03091333409749749, -0.030842879933449908, -0.030773009654230618, -0.030703725587718098, -0.03063502550604496, -0.03056690262559797, -0.03049934560701804, -0.03043233855520023, -0.030365861019293748, -0.030299887992701943, -0.030234389913082315, -0.030169332662346515, -0.030104677566660333, -0.030040381396443716, -0.029976396366370745, -0.02991267013536966, -0.029849145806622842, -0.029785761927566823, -0.029722452489892276, -0.02965914692954402, -0.029595770126721037, -0.02953224240587644, -0.02946847953571749, -0.029404392729205604, -0.029339887285814797, -0.02927493709336568, -0.029209663134800792, -0.02914419370129234, -0.029078649280814585, -0.02901314255814387, -0.028947778414858603, -0.02888265392933927, -0.028817858376768424, -0.02875347322913068, -0.02868957215521274, -0.02862622102060336, -0.028563477887693384, -0.028501393015675714, -0.028440008860545325, -0.02837936007509927, -0.02831947350893666, -0.02826036820845869, -0.02820205541686862, -0.02814453857417178, -0.02808781331717557, -0.028031867479489464, -0.027976681091525006, -0.027922226380495806, -0.027868467770417554, -0.027815361882108, -0.027762857533186976, -0.027710895738076377, -0.02765940970800017, -0.02760832485098439, -0.027557558771857157, -0.027507021272248643, -0.027456614350591102, -0.027406232202118852, -0.02735576121886829, -0.02730507998967788, -0.027254059300188153, -0.027202562132841716, -0.027150443666883246, -0.027097551278359486, -0.027043724540119256, -0.026988795221813446, -0.02693262157020416, -0.02687594466902759, -0.026819221859443073, -0.026762568280442125, -0.026706089318404732, -0.026649880607099354, -0.026594028027682924, -0.026538607708700843, -0.02648368602608699, -0.026429319603163706, -0.026375555310641823, -0.026322430266620626, -0.026269971836587885, -0.026218197633419836, -0.026167115517381188, -0.026116723596125126, -0.026067010224693307, -0.02601795400551585, -0.025969523788411365, -0.025921678670586916, -0.025874367996638056, -0.025827531358548792, -0.02578109859569162, -0.0257349897948275, -0.02568911529010586, -0.025643375663064617, -0.025597661742630142, -0.025551854605117285, -0.025505825574229375, -0.0254594362210582, -0.02541253836408404, -0.025364974069175622, -0.025316592470646288, -0.025267903599662998, -0.02521926115809202, -0.02517072145053242, -0.02512233600239423, -0.025074151559898422, -0.02502621009007692, -0.024978548780772606, -0.02493120004063932, -0.024884191499141835, -0.024837546006555897, -0.0247912816339682, -0.02474541167327638, -0.02469994463718904, -0.024654884259225723, -0.024610229493716933, -0.024565974515804122, -0.0245221087214397, -0.024478616727387027, -0.02443547837122041, -0.024392668711325116, -0.024350158026897363, -0.024307911817944318, -0.024265890805284105, -0.024224050930545797, -0.024182343356169426, -0.024140714465405968, -0.02409910586231736, -0.02405745437177648, -0.02401569203946717, -0.023973746131884226, -0.023931539136333384, -0.0238889916169174, -0.02384623335305152, -0.023803413412016836, -0.023760584612633317, -0.02371779617115192, -0.023675093701254566, -0.023632519214054164, -0.023590111118094587, -0.023547904219350695, -0.023505929721228315, -0.02346421522456426, -0.0234227847276263, -0.023381658626113206, -0.023340853713154714, -0.02330038317931152, -0.02326025661257533, -0.023220479998368796, -0.02318105571954556, -0.02314198255639023, -0.023103255686618415, -0.023064866685376658, -0.023026803525242525, -0.022989050576224516, -0.02295158860576214, -0.022914394778725863, -0.022877442657417132, -0.022840702201568367, -0.022804139768342977, -0.022767718112335328, -0.022731396385570778, -0.022695130137505643, -0.022658871315027244, -0.022622568262453843, -0.022586165721534705, -0.022549604831450062, -0.02251282312881112, -0.02247575454766006, -0.022438329419470042, -0.022400476403029387, -0.022362197620679758, -0.022323591068588552, -0.02228475552882532, -0.022245783767855687, -0.02220676253654131, -0.022167772570139913, -0.022128888588305258, -0.022090179295087175, -0.022051707378931522, -0.022013529512680236, -0.02197569635357128, -0.02193825254323869, -0.021901236707712532, -0.021864681457418947, -0.021828613387180104, -0.021793053076214246, -0.02175801508813565, -0.021723507970954646, -0.021689534257077633, -0.02165609046330704, -0.02162316709084136, -0.021590748625275127, -0.021558813536598942, -0.02152733427919944, -0.021496277291859326, -0.021465602997757335, -0.021435265804468275, -0.021405214103962986, -0.021375390272608378, -0.021345730671167396, -0.021316165644799052, -0.02128661952305839, -0.021257010619896533, -0.02122725123366062, -0.021197247647093874, -0.02116690012733555, -0.02113610292592097, -0.021104744278781482, -0.021072706406244514, -0.021039865513033527, -0.021006091788268042, -0.020971376411080444, -0.02093638082208653, -0.020901300640288185, -0.020866223557498724, -0.020831229843014554, -0.02079639234361516, -0.020761776483563144, -0.020727440264604158, -0.02069343426596698, -0.02065980164436346, -0.02062657813398854, -0.020593792046520242, -0.020561464271119705, -0.02052960827443113, -0.02049823010058182, -0.020467328371182165, -0.02043689428532565, -0.02040691161958884, -0.020377356728031395, -0.020348198542196067, -0.020319398571108697, -0.020290910901278214, -0.02026268219669663, -0.020234651698839062, -0.0202067512266637, -0.02017890517661184, -0.02015103052260785, -0.020123036816059207, -0.02009482618585646, -0.02006629333837326, -0.020037325557466335, -0.020007802704475525, -0.01997759723459659, -0.019946976881562, -0.019916321948079543, -0.019885679869012636, -0.019855094219626796, -0.019824604715589677, -0.019794247212971034, -0.019764053708242753, -0.01973405233827882, -0.01970426738035536, -0.019674719252150596, -0.019645424511744877, -0.019616395857620674, -0.019587642128662566, -0.019559168304157253, -0.01953097550379355, -0.019503060987662402, -0.019475418156256852, -0.019448036550472073, -0.019420901851605346, -0.019393995881356086, -0.019367296601825804, -0.019340778115518143, -0.01931441066533886, -0.01928816063459583, -0.019261990546999036, -0.019235859066660598, -0.019209720998094728, -0.019183527286217777, -0.019157225016348204, -0.019130757414206587, -0.019104063845915616, -0.019077079818000105, -0.019049769099165847, -0.01902230122003661, -0.018994750571311784, -0.018967160374997846, -0.018939570859446416, -0.01891201925935421, -0.01888453981576308, -0.018857163776059987, -0.018829919393977018, -0.018802831929591365, -0.01877592364932536, -0.018749213825946437, -0.01872271873856716, -0.018696451672645203, -0.018670422919983366, -0.018644639778729558, -0.018619106553376823, -0.01859382455476331, -0.018568792100072295, -0.01854400451283216, -0.018519454122916435, -0.01849513026654373, -0.018471019286277805, -0.01844710453102753, -0.01842336635604688, -0.018399782122934975, -0.01837632619963603, -0.018352969960439388, -0.018329681785979518, -0.018306427063236, -0.01828316818553353, -0.018259864552541936, -0.018236472570276146, -0.01821294565109623, -0.018189234213707352, -0.018165285683159817, -0.018141044490849034, -0.01811645207451554, -0.018091459513909988, -0.018066112329402848, -0.018040493906360686, -0.018014682683035996, -0.017988752221213208, -0.01796277120620872, -0.017936803446870868, -0.01791090787557995, -0.017885138548248223, -0.017859544644319887, -0.017834170466771104, -0.01780905544210998, -0.01778423412037659, -0.017759736175142943, -0.01773558640351302, -0.017711804726122743, -0.017688406187139995, -0.017665400954264603, -0.017642794318728366, -0.017620586695295017, -0.017598773622260252, -0.017577345761451715, -0.01755628889822902, -0.01753558394148371, -0.017515206923639302, -0.017495129000651255, -0.01747531645200699, -0.01745573068072587, -0.01743632821335922, -0.017417060699990324, -0.017397874914234408, -0.017378712753238656, -0.01735951123768221, -0.017340202511776155, -0.01732071384326354, -0.01730096762341937, -0.017280881367050586, -0.017260367712496106, -0.01723933442162678, -0.017217684379845433, -0.017195315596086818, -0.017172121361227526, -0.017148395292555258, -0.017124527921636653, -0.017100594023406197, -0.01707666239991769, -0.017052795880344196, -0.01702905132097809, -0.017005479605231032, -0.016982125643633977, -0.01695902837383716, -0.016936220760610122, -0.01691372979584169, -0.01689157649853998, -0.0168697759148324, -0.016848337117965656, -0.016827263208305736, -0.016806551313337924, -0.016786192587666803, -0.01676617221301623, -0.01674646939822937, -0.01672705737926867, -0.016707903419215873, -0.016688968808272014, -0.01667020886375742, -0.016651572930111696, -0.016633004378893763, -0.016614440608781814, -0.01659581304557334, -0.01657704714218513, -0.016558062378653246, -0.016538772262133065, -0.016519084326899237, -0.016498900134345712, -0.016478121747909753, -0.016457047959763407, -0.016435920898832487, -0.016414780903065345, -0.016393665050418813, -0.016372607158858212, -0.01635163778635735, -0.016330784230898513, -0.016310070530472485, -0.016289517463078534, -0.016269142546724406, -0.016248960039426344, -0.016228980939209072, -0.0162092129841058, -0.01618966065215822, -0.016170325161416532, -0.01615120446993939, -0.016132293275793956, -0.016113583017055875, -0.016095061871809275, -0.016076714758146773, -0.01605852333416947, -0.016040465997986957, -0.01602251788771731, -0.016004650881487083, -0.015986833597431332, -0.01596903139369359, -0.015951206368425876, -0.015933317359788698, -0.015915319945951044, -0.015897166445090406, -0.015878805915392737, -0.0158601841550525, -0.01584125183118978, -0.015822128656539872, -0.015802903703535973, -0.01578361504660345, -0.01576429817355596, -0.015744985985595462, -0.015725708797312193, -0.015706494336684706, -0.01568736774507982, -0.015668351577252677, -0.015649465801346688, -0.01563072779889357, -0.015612152364813336, -0.015593751707414283, -0.01557553544839301, -0.015557510622834402, -0.015539681679211647, -0.015522050479386217, -0.015504616298607884, -0.01548737582551471, -0.015470323162133056, -0.015453449823877568, -0.015436744739551195, -0.01542019425134517, -0.01540378211483903, -0.015387489499000595, -0.015371294986185991, -0.015355174572139623, -0.015339101665994202, -0.015323047090270724, -0.015306979080878486, -0.015290863287115073, -0.015274662771666366, -0.015258338010606538, -0.015241846893398059, -0.01522514472289169, -0.015208184215326484, -0.01519091550032979, -0.015173290652669041, -0.015155335506534176, -0.015137122152348376, -0.015118717551707203, -0.015100184548945112, -0.015081581871135466, -0.015062964128090509, -0.015044381812361396, -0.015025881299238172, -0.015007504846749783, -0.014989290595664066, -0.01497127256948776, -0.0149534806744665, -0.014935940699584819, -0.014918674316566141, -0.014901699079872799, -0.014885028426706007, -0.01486867167700589, -0.014852634033451467, -0.014836916581460646, -0.01482151628919024, -0.014806426007535956, -0.0147916344701324, -0.01477712629335307, -0.014762881976310371, -0.014748877900855594, -0.014735086331578932, -0.014721475415809475, -0.01470800918361521, -0.014694647547803018, -0.014681346303918685, -0.014668057130246883, -0.01465472758781119, -0.014641301120374076, -0.014627717054436912, -0.014613910599239959, -0.014599812846762383, -0.014585350771722242, -0.014570447231576496, -0.014555020966520994, -0.014538986599490487, -0.014522254636158628, -0.01450504273625682, -0.014487690479305076, -0.014470261474026939, -0.014452814277701584, -0.014435402447533972, -0.01441807454065487, -0.014400874114120834, -0.014383839724914223, -0.014367004929943182, -0.014350398286041665, -0.014334043349969409, -0.014317958678411957, -0.014302157827980642, -0.014286649355212597, -0.014271436816570747, -0.014256518768443818, -0.014241888767146327, -0.014227535368918593, -0.014213442129926725, -0.01419958760626263, -0.014185945353944017, -0.014172483928914377, -0.014159166887043016, -0.014145952784125018, -0.014132795175881277, -0.014119642617958473, -0.014106438665929089, -0.014093121875291397, -0.014079625801469476, -0.014065878999813188, -0.014051805025598203, -0.014037322434025976, -0.01402234478022377, -0.014006961753684495, -0.013991496424560157, -0.013975992838670698, -0.013960484671631882, -0.013945002760136601, -0.013929575101954889, -0.01391422685593391, -0.013898980341997975, -0.01388385504114852, -0.01386886759546413, -0.013854031808100518, -0.013839358643290535, -0.013824856226344174, -0.01381052984364856, -0.013796381942667954, -0.013782412131943755, -0.013768617181094504, -0.013754991020815871, -0.013741524742880666, -0.013728206600138838, -0.01371502200651747, -0.013701953537020778, -0.013688980927730125, -0.013676081075804003, -0.013663228039478044, -0.013650393038065013, -0.013637544451954817, -0.013624647822614494, -0.013611665852588226, -0.013598558405497325, -0.013585282506040245, -0.01357179233999257, -0.013558039254207028, -0.013544061680411258, -0.013530127659481148, -0.013516258829311538, -0.013502454170620012, -0.013488712452042551, -0.013475032230133521, -0.013461411849365683, -0.013447849442130181, -0.013434342928736558, -0.013420890017412736, -0.013407488204305039, -0.013394134773478167, -0.013380826796915227, -0.0133675611345177, -0.01335433443410547, -0.013341143131416797, -0.013327983450108348, -0.013314851401755163]]}

==> anc/fixed_point_fermionic_flow_four_ferm_coupling_three.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.259215613694151, 1.5856239617711374, 1.9966424501097937, 2.5142033481427974, 3.1659241119835215, 3.9865810735804406, 5.019965133110082, 6.3212184758124526, 7.9597770023149845, 10.023075482838653, 12.621213145225475, 15.89282865622978, 20.012497989690377, 25.200049937640923, 31.73229634734978, 39.95780301895271, 50.315489450380525, 63.358049926582524, 79.78144572076629, 100.46204213468125, 126.50337203959036, 159.2950212572123, 200.5867779508235, 252.58200269627844, 318.05520153329206, 400.50007578736137, 504.31594871713594, 635.0425168595964, 799.6554525892353, 1006.9386314760281, 1267.9528467864345, 1596.6260221014265, 2010.4964162604995, 2531.6484786313545, 3187.8912926776484, 4014.242490499323, 5054.79682119124, 6365.079081295577, 8015.006961565409, 10092.621909870473, 12708.787092020597, 16003.103137387008, 20151.357338155565, 25374.903797335726, 31952.47505759212, 40235.055488692975, 50664.61008921271, 63797.66808606282, 80335.01977124743, 101159.11122238303, 127381.13231864784, 160400.3107056822, 201978.57568198798, 254334.57613046488, 320262.06936576543, 403278.9982193709, 507815.2112327672, 639448.8428556946, 805203.9670825478, 1013925.4075588165, 1276750.7043192666, 1607704.4216738236, 2024446.5099768064, 2549214.654451425, 3210010.895543172, 4042095.8397963117, 5089870.1935196845, 6409244.019356453, 8070620.1411495125, 10162650.89392997, 12796968.682159431, 16114142.772530211, 20291180.180466782, 25550970.903525062, 32174181.50676368, 40514231.711146556, 51016153.14749841, 64240336.593941964, 80892434.86805941, 101861017.01559749, 128264983.05280633, 161513269.35030934, 203380030.58469835, 256099310.025846, 322484249.84084415, 406077202.57003623, 511338753.84143364, 643885742.724043, 810790980.6731695, 1020960662.3060471, 1285609606.943295, 1618859690.1782022, 2038493398.2524672, 2566902715.491954, 3232283978.1813817, 4070142453.2194376, 5125186927.053328, 6453715401.646716, 8126619200.091958, 10233165783.30246, 12885762131.855186, 16225952870.780872, 20431973201.952766, 25728259674.479385, 32397426295.282013, 40795345034.52454, 51370135433.51342, 64686076615.46321, 81453717662.80763, 102567793074.44235, 129154966501.48854, 162633950404.81934, 204791209666.50854, 257876288759.37994, 324721849207.31366, 408894822629.48676, 514886745013.74994, 648353428605.4727, 816416760492.1466, 1028044732093.312, 1294529978227.9185, 1630092360979.7432, 2052637752709.2534, 2584713507469.564, 3254711605531.846, 4098383671757.272, 5160748710385.917, 6498495354469.897, 8183006815867.396, 10304169949505.879, 12975171686575.912, 16338538778098.65, 20573743134329.16, 25906778586880.105, 32622220097116.703, 41078408899656.45, 51726573872160.33, 65134909462728.16, 82018894992021.86, 103279473191895.62, 130051125217341.38, 163762407452169.28, 206212180399914.84, 259665597293487.6, 326974974451177.06, 411731993116168.0, 518459354389291.1, 652852114112784.1, 822081575524052.9, 1035177955630174.1, 1303512244681514.8, 1641402971144473.5, 2066880249629089.5, 2602647881969012.0, 3277294849923390.0, 4126820845702959.5, 5196557243827664.0, 6543586018883234.0, 8239785684528514.0, 1.0375666787451846e+16, 1.3065201621247186e+16, 1.6451905877536702e+16, 2.0716496756020776e+16, 2.6086536176225572e+16, 3.2848573660300532e+16, 4.136343684063284e+16, 5.2085485505776696e+16, 6.558685659571438e+16, 8.25879938784427e+16, 1.0399609139541195e+17, 1.3095350204826661e+17, 1.6489869444710618e+17, 2.0764301072557846e+17, 2.6146732118011027e+17, 3.2924373330077805e+17, 4.1458884968329235e+17, 5.220567527846989e+17, 6.573820143409597e+17, 8.277856966198484e+17, 1.042360673976402e+18, 1.312556835771843e+18, 1.6527920614648932e+18, 2.0812215699863357e+18, 2.620706696483865e+18, 3.300034791125299e+18, 4.15545533471889e+18, 5.232614239486678e+18, 6.588989550799967e+18, 8.296958520834924e+18, 1.0447659715608056e+19, 1.3155856240457052e+19, 1.6566059589499142e+19, 2.086024089248502e+19, 2.626754103723834e+19, 3.3076497807442584e+19, 4.165044248545203e+19, 5.244688749495138e+19, 6.604193962330327e+19, 8.316104153230983e+19, 1.0471768194855225e+20, 1.3186214013947506e+20, 1.660428657187531e+20, 2.090837690555751e+20, 2.63281546564802e+20, 3.315282342319421e+20, 4.174655289253159e+20, 5.256791122018447e+20, 6.61943345877442e+20, 8.335293965098223e+20, 1.0495932305582305e+21, 1.321664183946608e+21, 1.664260176485906e+21, 2.0956623994804356e+21, 2.6388908144575114e+21, 3.322932516398971e+21, 4.184288507901578e+21, 5.268921421350667e+21, 6.63470812109238e+21, 8.354528058382903e+21, 1.0520152176161626e+22, 1.324713987866121e+22, 1.6681005372000627e+22, 2.100498241653919e+22, 2.644980182427723e+22, 3.330600343624591e+22, 4.193943955667186e+22, 5.2810797119343285e+22, 6.6500180304311114e+22, 8.373806535266536e+22, 1.0544427935261736e+23, 1.3277708293554349e+23, 1.671949759731995e+23, 2.105345242766711e+23, 2.651083601908544e+23, 3.338285864731765e+23, 4.203621683844716e+23, 5.293266058360562e+23, 6.66536326812491e+23, 8.393129498166356e+23, 1.0568759711848097e+24, 1.3308347246540814e+24, 1.6758078645307746e+24, 2.1102034285686026e+24, 2.6572011053245133e+24, 3.345989120549981e+24, 4.2133217438472945e+24, 5.305480525369578e+24, 6.680743915695616e+24, 8.412497049736115e+24, 1.059314763518369e+25, 1.3339056900390662e+25, 1.6796748720926616e+25, 2.1150728248688044e+25, 2.663332725174991e+25, 3.35371015200294e+25, 4.223044187206684e+25, 5.3177231778509795e+25, 6.696160054853227e+25, 8.431909292866262e+25, 1.0617591834829999e+26, 1.3369837418249453e+26, 1.683550802961212e+26, 2.1199534575360822e+26, 2.669478494034333e+26, 3.3614490001087784e+26, 4.232789065573564e+26, 5.3299940808441034e+26, 6.711611767496295e+26, 8.45136633068473e+26, 1.0642092440647249e+27, 1.3400688963639502e+27, 1.6874356777273745e+27, 2.124845352498895e+27, 2.675638444552059e+27, 3.369205705980283e+27, 4.2425564307177946e+27, 5.342293299538372e+27, 6.72709913571231e+27, 8.470868266557485e+27, 1.0666649582795484e+28, 1.3431611700460267e+28, 1.6913295170296602e+28, 2.1297485357455346e+28, 2.6818126094530313e+28, 3.376980310825109e+28, 4.252346334528702e+28, 5.354620899273629e+28, 6.742622241778366e+28, 8.490415204088771e+28, 1.0691263391734786e+29, 1.3462605792989124e+29, 1.695232341554122e+29, 2.134663033324245e+29, 2.6880010215376056e+29, 3.384772855945979e+29, 4.262158829015317e+29, 5.366976945540463e+29, 6.75818116816109e+29, 8.510007247122218e+29, 1.0715933998226669e+30, 1.3493671405883197e+30, 1.6991441720346414e+30, 2.13958887134344e+30, 2.694203713681904e+30, 3.3925833827410175e+30, 4.2719939663068066e+30, 5.379361503980731e+30, 6.773775997517784e+30, 8.529644499741062e+30, 1.0740661533334374e+31, 1.3524808704178796e+31, 1.7030650292528488e+31, 2.144526075971672e+31, 2.700420718837777e+31, 3.40041193270371e+31, 4.281851798652413e+31, 5.391774640387499e+31, 6.789406812696101e+31, 8.549327066268367e+31, 1.076544612842313e+32, 1.3556017853293647e+32, 1.7069949340384014e+32, 2.1494746734380016e+32, 2.706652070033266e+32, 3.408258547423482e+32, 4.291732378422192e+32, 5.404216420705956e+32, 6.805073696735255e+32, 8.569055051268402e+32, 1.0790287915161901e+33, 1.3587299019027165e+33, 1.710933907269022e+33, 2.1544346900318913e+33, 2.712897800372475e+33, 3.416123268585536e+33, 4.3016357581068024e+33, 5.416686911033158e+33, 6.820776732865689e+33, 8.58882855954625e+33, 1.0815187025522876e+34, 1.36186523675608e+34, 1.7148819698705365e+34, 2.159406152103561e+34, 2.719157943036009e+34, 3.4240061379714113e+34, 4.311561990318268e+34, 5.42918617761899e+34, 6.836516004510295e+34, 8.608647696149311e+34, 1.0840143591783388e+35, 1.365007806546023e+35, 1.718839142817156e+35, 2.1643890860640323e+35, 2.725432531281042e+35, 3.431907197459058e+35, 4.321511127789779e+35, 5.441714286865906e+35, 6.852291595284076e+35, 8.628512566366908e+35, 1.0865157746525392e+36, 1.368157627967472e+36, 1.7228054471313936e+36, 2.1693835183851822e+36, 2.7317215984413724e+36, 3.4398264890229175e+36, 4.3314832233763876e+36, 5.454271305329814e+36, 6.868103588995373e+36, 8.648423275731805e+36, 1.0890229622637398e+37, 1.3713147177539563e+37, 1.7267809038843688e+37, 2.1743894756000947e+37, 2.738025177927875e+37, 3.447764054734484e+37, 4.341478330055114e+37, 5.466857299720206e+37, 6.883952069645524e+37, 8.668379930019805e+37, 1.0915359353313942e+38, 1.37447909267754e+38, 1.7307655341957275e+38, 2.1794069843029564e+38, 2.7443433032283647e+38, 3.455719936762137e+38, 4.351496500925045e+38, 5.479472336900277e+38, 6.899837121430001e+38, 8.688382635251157e+38, 1.0940547072057541e+39, 1.3776507695490677e+39, 1.7347593592339475e+39, 2.1844360711494458e+39, 2.750676007908088e+39, 3.463694177371758e+39, 4.361537789208033e+39, 5.492116483887822e+39, 6.915758828738562e+39, 8.708431497690766e+39, 1.0965792912678146e+40, 1.3808297652180974e+40, 1.738762400216256e+40, 2.1894767628566265e+40, 2.7570233256095884e+40, 3.4716868189265644e+40, 4.371602248248506e+40, 5.504789807854969e+40, 6.931717276155399e+40, 8.728526623848363e+40, 1.0991097009294946e+41, 1.3840160965731277e+41, 1.742774678408938e+41, 2.1945290862033365e+41, 2.763385290053197e+41, 3.4796979038877234e+41, 4.381689931514228e+41, 5.517492376129168e+41, 6.947712548460285e+41, 8.748668120479966e+41, 1.1016459496336629e+42, 1.3872097805416277e+42, 1.7467962151272534e+42, 2.199593068030083e+42, 2.7697619350368996e+42, 3.4877274748141865e+42, 4.391800892596095e+42, 5.5302242561929093e+42, 6.96374473062823e+42, 8.768856094587431e+42, 1.1041880508541603e+43, 1.3904108340900688e+43, 1.7508270317357212e+43, 2.2046687352394036e+43, 2.776153294436792e+43, 3.4957755743633117e+43, 4.401935185208918e+43, 5.54298551568472e+43, 6.979813907830721e+43, 8.789090653420026e+43, 1.106736018095982e+44, 1.393619274224152e+44, 1.7548671496481619e+44, 2.2097561147959146e+44, 2.7825594022071383e+44, 3.5038422452906893e+44, 4.4120928631912045e+44, 5.555776222398893e+44, 6.99592016543539e+44, 8.809371904474005e+44, 1.1092898648952241e+45, 1.3968351179887408e+45, 1.7589165903277326e+45, 2.214855233726358e+45, 2.788980292380437e+45, 3.511927530450722e+45, 4.4222739805058875e+45, 5.5685964442864734e+45, 7.012063589007254e+45, 8.829699955494174e+45, 1.1118496048192809e+46, 1.400058382468109e+46, 1.7629753752872193e+46, 2.2199661191199712e+46, 2.795415999067875e+46, 3.5200314727967003e+46, 4.432478591240421e+46, 5.581446249454988e+46, 7.028244264308377e+46, 8.850074914473465e+46, 1.1144152514667908e+47, 1.4032890847858756e+47, 1.7670435260889489e+47, 2.225088798128371e+47, 2.8018665564591957e+47, 3.5281541153808823e+47, 4.442706749606878e+47, 5.5943257061693695e+47, 7.044462277299024e+47, 8.870496889654505e+47, 1.1169868184678349e+48, 1.4065272421052512e+48, 1.7711210643451047e+48, 2.2302232979659576e+48, 2.808331998823195e+48, 3.536295501355069e+48, 4.4529585099426855e+48, 5.607234882852068e+48, 7.060717714137813e+48, 8.890965989529205e+48, 1.1195643194838833e+49, 1.4097728716289718e+49, 1.7752080117176406e+49, 2.2353696459098007e+49, 2.8148123605075854e+49, 3.544455673970439e+49, 4.463233926710399e+49, 5.620173848083187e+49, 7.077010661181883e+49, 8.91148232284019e+49, 1.122147768207978e+50, 1.4130259905995503e+50, 1.7793043899185971e+50, 2.2405278693000422e+50, 2.8213076759394993e+50, 3.5526346765781734e+50, 4.473533054498504e+50, 5.6331426706014e+50, 7.093341204988046e+50, 8.932045998581026e+50, 1.1247371783647585e+51, 1.4162866162992064e+51, 1.7834102207100167e+51, 2.2456979955397834e+51, 2.8278179796253516e+51, 3.560832552629289e+51, 4.483855948021197e+51, 5.646141419303678e+51, 7.109709432312442e+51, 8.952657125996398e+51, 1.1273325637104863e+52, 1.4195547660501e+52, 1.7875255259042321e+52, 2.2508800520954568e+52, 2.8343433061513417e+52, 3.5690493456752687e+52, 4.4942026621191886e+52, 5.659170163246297e+52, 7.12611543011181e+52, 8.973315814583597e+52, 1.1299339380332308e+53, 1.4228304572143629e+53, 1.791650327363912e+53, 2.256074066496874e+53, 2.840883690183318e+53, 3.577285099367889e+53, 4.504573251759475e+53, 5.672228971644561e+53, 7.142559285543146e+53, 8.994022174092064e+53, 1.1325413151528135e+54, 1.4261137071941298e+54, 1.795784647002096e+54, 2.261280066337277e+54, 2.847439166467243e+54, 3.5855398574598095e+54, 4.514967772036154e+54, 5.685317913873816e+54, 7.159041085964962e+54, 9.014776314525006e+54, 1.1351547089210095e+55, 1.4294045334317737e+55, 1.7999285067824914e+55, 2.2664980792737102e+55, 2.854009769829258e+55, 3.593813663804649e+55, 4.525386278170129e+55, 5.698437059469168e+55, 7.175560918937057e+55, 9.035578346138961e+55, 1.1377741332215106e+56, 1.4327029534098343e+56, 1.8040819287194114e+56, 2.271728133026908e+56, 2.8605955351757844e+56, 3.6021065623570705e+56, 4.535828825510249e+56, 5.711586478126424e+56, 7.192118872221277e+56, 9.056428379445266e+56, 1.1403996019700453e+57, 1.4360089846512544e+57, 1.8082449348779688e+57, 2.2769702553816682e+57, 2.8671964974937934e+57, 3.610418597173314e+57, 4.5462954695324325e+57, 5.724766239702136e+57, 7.208715033782179e+57, 9.077326525210403e+57, 1.1430311291144845e+58, 1.4393226447194333e+58, 1.812417547374243e+58, 2.2822244741869367e+58, 2.873812691851072e+58, 3.6187498124113366e+58, 4.5567862658410675e+58, 5.737976414214216e+58, 7.225349491787212e+58, 9.098272894455679e+58, 1.1456687286348699e+59, 1.442643951218175e+59, 1.8165997883753221e+59, 2.2874908173557273e+59, 2.880444153396284e+59, 3.6271002523306807e+59, 4.567301270168721e+59, 5.751217071841659e+59, 7.242022334607266e+59, 9.119267598459361e+59, 1.1483124145435021e+60, 1.445972921792028e+60, 1.820791680099498e+60, 2.2927693128656594e+60, 2.8870909173592872e+60, 3.635469961293331e+60, 4.577840538376695e+60, 5.764488282925888e+60, 7.258733650817363e+60, 9.140310748756236e+60, 1.1509622008850486e+61, 1.4493095741262155e+61, 1.8249932448161763e+61, 2.2980599887588468e+61, 2.893753019050984e+61, 3.643858983763534e+61, 4.5884041264548056e+61, 5.777790117970478e+61, 7.275483529196295e+61, 9.161402457138466e+61, 1.153618101736487e+62, 1.4526539259467706e+62, 1.8292045048463058e+62, 2.3033628731421122e+62, 2.900430493864007e+62, 3.6522673643082455e+62, 4.598992090522458e+62, 5.791122647641862e+62, 7.292272058728336e+62, 9.182542835656437e+62, 1.1562801312073778e+63, 1.4560059950206715e+63, 1.8334254825622908e+63, 2.308677994187201e+63, 2.9071233772725747e+63, 3.6606951475969484e+63, 4.609604486828424e+63, 5.8044859427690445e+63, 7.309099328602886e+63, 9.203731996618315e+63, 1.1589483034398054e+64, 1.4593657991557696e+64, 1.8376562003881605e+64, 2.3140053801306706e+64, 2.9138317048327663e+64, 3.669142378402516e+64, 4.620241371751404e+64, 5.817880074344964e+64, 7.325965428215366e+64, 9.224970052592209e+64, 1.161622632608522e+65, 1.4627333562011337e+65, 1.8418966807997411e+65, 2.319345059274431e+65, 2.9205555121827896e+65, 3.6776091016010325e+65, 4.630902801799803e+65, 5.831305113526215e+65, 7.342870447166854e+65, 9.24625711640572e+65, 1.1643031329208896e+66, 1.4661086840469789e+66, 1.8461469463245657e+66, 2.3246970599856364e+66, 2.927294835042842e+66, 3.686095362172136e+66, 4.641588833612813e+66, 5.84476113163359e+66, 7.359814475265812e+66, 9.267593301147061e+66, 1.1669898186171527e+67, 1.469491800624844e+67, 1.8504070195423084e+67, 2.3300614106969648e+67, 2.9340497092157936e+67, 3.694601205199361e+67, 4.6522995239601947e+67, 5.858248200152623e+67, 7.376797602527732e+67, 9.288978720164626e+67, 1.1696827039703835e+68, 1.4728827239075206e+68, 1.8546769230846937e+68, 2.335438139906504e+68, 2.9408201705870513e+68, 3.703126675869962e+68, 4.6630349297427065e+68, 5.871766390733305e+68, 7.393819919175819e+68, 9.310413487069143e+68, 1.1723818032865897e+69, 1.4762814719093987e+69, 1.8589566796357234e+69, 2.3408272761783043e+69, 2.947606255124911e+69, 3.7116718194757784e+69, 4.673795107992541e+69, 5.885315775191462e+69, 7.410881515641686e+69, 9.331897715733245e+69, 1.1750871309048244e+70, 1.479688062686396e+70, 1.8632463119315847e+70, 2.346228848142259e+70, 2.954407998880416e+70, 3.720236681413057e+70, 4.6845801158730974e+70, 5.898896425508472e+70, 7.427982482564987e+70, 9.353431520292333e+70, 1.1777987011971287e+71, 1.4831025143360943e+71, 1.867545842761089e+71, 2.351642884494397e+71, 2.9612254379880515e+71, 3.728821307182906e+71, 4.69539001068008e+71, 5.912508413831983e+71, 7.445122910795163e+71, 9.375015015145442e+71, 1.1805165285688073e+72, 1.4865248449978794e+72, 1.87185529496558e+72, 2.357069413996761e+72, 2.9680586086656e+72, 3.737425742391113e+72, 4.706224849841273e+72, 5.926151812475622e+72, 7.462302891391086e+72, 9.396648314954792e+72, 1.1832406274583732e+73, 1.489955072852868e+73, 1.87617469143911e+73, 2.3625084654779654e+73, 2.974907547214419e+73, 3.746050032749017e+73, 4.7170846909171127e+73, 5.939826693920389e+73, 7.479522515621963e+73, 9.418331534647991e+73, 1.1859710123376904e+74, 1.4933932161242565e+74, 1.8805040551286132e+74, 2.367960067833081e+74, 2.981772290019717e+74, 3.754694224073336e+74, 4.727969591600456e+74, 5.953533130814364e+74, 7.49678187496697e+74, 9.440064789417583e+74, 1.1887076977119167e+75, 1.4968392930772505e+75, 1.884843409033815e+75, 2.3734242500238555e+75, 2.98865287355041e+75, 3.763358362286512e+75, 4.738879609717689e+75, 5.967271195973441e+75, 7.514081061117016e+75, 9.46184819472219e+75, 1.1914506981197818e+76, 1.500293322019246e+76, 1.889192776207674e+76, 2.378901041078935e+76, 2.995549334359821e+76, 3.7720424934170594e+76, 4.749814803228508e+76, 5.98104096238103e+76, 7.531420165974373e+76, 9.483681866286052e+76, 1.1942000281335306e+77, 1.5037553212997567e+77, 1.89355217975629e+77, 2.3843904700937465e+77, 3.002461709085538e+77, 3.780746663599387e+77, 4.760775230226345e+77, 5.994842503189462e+77, 7.548799281653386e+77, 9.505565920101264e+77, 1.1969557023590683e+78, 1.5072253093107655e+78, 1.897921642839138e+78, 2.389892566231061e+78, 3.009390034449776e+78, 3.789470919074681e+78, 4.771760948938828e+78, 6.0086758917197014e+78, 7.566218500481176e+78, 9.527500472427302e+78, 1.1997177354359022e+79, 1.5107033044866543e+79, 1.90230118866897e+79, 2.3954073587208747e+79, 3.016334347259232e+79, 3.798215306190724e+79, 4.7827720177275357e+79, 6.022541201461902e+79, 7.583677914997262e+79, 9.549485639791917e+79, 1.2024861420374222e+80, 1.5141893253043424e+80, 1.906690840512266e+80, 2.400934876860702e+80, 3.0232946844057953e+80, 3.80697987140236e+80, 4.793808495089132e+80, 6.036438506075977e+80, 7.601177617955353e+80, 9.571521538992025e+80, 1.205260936870845e+81, 1.517683390283429e+81, 1.9110906216891396e+81, 2.406475150015459e+81, 3.030271082866395e+81, 3.8157646612712996e+81, 4.804870439655123e+81, 6.050367879391293e+81, 7.618717702322974e+81, 9.593608287093245e+81, 1.2080421346773235e+82, 1.5211855179861187e+82, 1.915500555573517e+82, 2.4120282076180264e+82, 3.037263579703377e+82, 3.8245697224670255e+82, 4.81595791019245e+82, 6.064329395408097e+82, 7.636298261282389e+82, 9.615746001432141e+82, 1.2108297502320616e+83, 1.5246957270175786e+83, 1.919920665593316e+83, 2.4175940791691344e+83, 3.0442722120643486e+83, 3.833395101766603e+83, 4.8270709656032513e+83, 6.078323128297225e+83, 7.653919388230247e+83, 9.637934799615768e+83, 1.2136237983442548e+84, 1.5282140360258648e+84, 1.9243509752303513e+84, 2.4231727942375888e+84, 3.0512970171828974e+84, 3.842240846055038e+84, 4.838209664925994e+84, 6.0923491524008405e+84, 7.671581176779353e+84, 9.660174799522839e+84, 1.2164242938573745e+85, 1.531740463702109e+85, 1.928791508020786e+85, 2.428764382460494e+85, 3.0583380323784413e+85, 3.8511070023256334e+85, 4.8493740673352425e+85, 6.106407542232132e+85, 7.689283720758313e+85, 9.682466119303256e+85, 1.2192312516491092e+86, 1.535275028780442e+86, 1.933242287555041e+86, 2.4343688735431382e+86, 3.0653952950565167e+86, 3.859993617679807e+86, 4.8605642321421123e+86, 6.120498372476754e+86, 7.707027114212253e+86, 9.704808877380374e+86, 1.222044686631514e+87, 1.5388177500383558e+87, 1.9377033374780268e+87, 2.439986297259562e+87, 3.072468842709061e+87, 3.8689007393279906e+87, 4.871780218794716e+87, 6.134621717992523e+87, 7.724811451403528e+87, 9.727203192450555e+87, 1.2248646137509495e+88, 1.5423686462966283e+88, 1.9421746814890522e+88, 2.4456166834524427e+88, 3.0795587129142643e+88, 3.877828414589447e+88, 4.8830220868779334e+88, 6.14877765381e+88, 7.742636826811346e+88, 9.74964918348404e+88, 1.22769104798837e+89, 1.5459277364195116e+89, 1.9466563433422762e+89, 2.4512600620333898e+89, 3.086664943337292e+89, 3.886776690892743e+89, 4.8942898961145534e+89, 6.162966255133055e+89, 7.760503335133598e+89, 9.772146969725892e+89, 1.2305240043592644e+90, 1.5494950393146565e+90, 1.9511483468466187e+90, 2.4569164629828263e+90, 3.0937875717301376e+90, 3.8957456157755553e+90, 4.905583706365041e+90, 6.177187597338567e+90, 7.778411071286466e+90, 9.7946966706955e+90, 1.2333634979137708e+91, 1.5530705739334749e+91, 1.9556507158659386e+91, 2.4625859163505675e+91, 3.1009266359319953e+91, 3.904735236885588e+91, 4.916903577628129e+91, 6.19144175597788e+91, 7.796360130405384e+91, 9.817298406188883e+91, 1.2362095437367911e+92, 1.5566543592710668e+92, 1.9601634743192186e+92, 2.4682684522556968e+92, 3.108082173869112e+92, 3.9137456019803874e+92, 4.928249570040585e+92, 6.205728806776499e+92, 7.814350607844646e+92, 9.839952296278214e+92, 1.2390621569479309e+93, 1.560246414366364e+93, 1.9646866461804665e+93, 2.473964100886803e+93, 3.115254223555516e+93, 3.922776758927809e+93, 4.93962174387836e+93, 6.220048825634847e+93, 7.832382599179251e+93, 9.862658461313024e+93, 1.2419213527017905e+94, 1.5638467583022765e+94, 1.9692202554791807e+94, 2.479672892502203e+94, 3.122442823092866e+94, 3.931828755705835e+94, 4.951020159556359e+94, 6.234401888627958e+94, 7.850456200204512e+94, 9.885417021919713e+94, 1.2447871461879053e+95, 1.5674554102056153e+95, 1.9737643263002518e+95, 2.485394857429828e+95, 3.129648010670742e+95, 3.94090164040349e+95, 4.962444877628893e+95, 6.248788072006949e+95, 7.868571506937028e+95, 9.908228099003871e+95, 1.247659552630896e+96, 1.5710723892474608e+96, 1.978318882784204e+96, 2.491130026067802e+96, 3.136869824566936e+96, 3.9499954612206596e+96, 4.973895958790152e+96, 6.263207452198707e+96, 7.88672861561428e+96, 9.93109181374981e+96, 1.2505385872904098e+97, 1.5746977146430869e+97, 1.9828839491270982e+97, 2.4968784288843243e+97, 3.144108303147305e+97, 3.9591102664684494e+97, 4.9853734638739514e+97, 6.2776601058064794e+97, 7.904927622696502e+97, 9.954008287621474e+97, 1.2534242654614112e+98, 1.5783314056521528e+98, 1.987459549580998e+98, 2.5026400964179717e+98, 3.151363484866499e+98, 3.96824610456956e+98, 4.996877453854908e+98, 6.292146109610461e+98, 7.923168624866284e+98, 9.976977642363377e+98, 1.2563166024741236e+99, 1.5819734815786258e+99, 1.9920457084538727e+99, 2.5084150592775766e+99, 3.158635408267818e+99, 3.9774030240580894e+99, 5.0084079898482055e+99, 6.306665540567483e+99, 7.94145171902932e+99, 1.0000000000000109e+100], [1.0, 0.9392434495889943, 0.8976571704459418, 0.8694026669462078, 0.8493544734845441, 0.8346720795132735, 0.8243999183553714, 0.8173626745764934, 0.8126126201350452, 0.8095175890841259, 0.8077335854108604, 0.8069587602741001, 0.8069327283561571, 0.8074365678628045, 0.8083071653864248, 0.8094687285053683, 0.810849759100995, 0.8123869660020037, 0.8140269184995558, 0.8157260463472743, 0.8174533458004589, 0.819193373005242, 0.8209336158166349, 0.8226627696577974, 0.8243707482657658, 0.826048683691454, 0.8276889262996526, 0.8292860917537096, 0.830841116020115, 0.8323548260853677, 0.8338277072642195, 0.835260102054833, 0.836652210138781, 0.838004088381047, 0.8393156508300247, 0.8405866687175186, 0.8418173660784928, 0.8430106641575299, 0.8441684090758582, 0.8452921194688306, 0.8463831937828524, 0.8474429102753814, 0.8484724270149273, 0.8494727818810526, 0.8504448925643716, 0.8513895565665514, 0.852307451200311, 0.853199552643689, 0.8540673920730669, 0.8549119603135171, 0.8557341876163851, 0.8565349559181435, 0.8573150988403928, 0.8580754016898606, 0.858816601458402, 0.8595393868229994, 0.8602443981457625, 0.8609322274739286, 0.8616034185398623, 0.8622584667610557, 0.8628979458109309, 0.8635225438032406, 0.8641327660136761, 0.8647290968970466, 0.8653120031774466, 0.8658819338482553, 0.8664393201721375, 0.8669845756810426, 0.8675180961762053, 0.8680402597281455, 0.868551426676668, 0.8690519396308627, 0.8695421234691049, 0.8700222853390545, 0.8704927146576567, 0.8709536831111421, 0.8714054901124249, 0.8718484357016258, 0.8722827681803063, 0.8727087290590875, 0.8731265530805354, 0.8735364682191608, 0.8739386956814186, 0.8743334499057088, 0.8747209385623756, 0.8751013625537081, 0.8754749160139397, 0.8758417863092486, 0.8762021540377576, 0.8765561930295339, 0.8769040703465896, 0.8772459462828811, 0.8775819743643094, 0.8779123013487204, 0.8782370672259043, 0.8785564052175959, 0.8788704599497951, 0.8791793716745705, 0.879483259253439, 0.8797822389936241, 0.8800764246490603, 0.8803659274203928, 0.8806508559549773, 0.8809313163468804, 0.8812074121368791, 0.8814792443124616, 0.8817469113078265, 0.8820105090038829, 0.8822701307282511, 0.8825258672552616, 0.8827778068059561, 0.8830260350480865, 0.8832706350961158, 0.8835116875112176, 0.883749270301276, 0.8839834589208861, 0.8842143262713535, 0.8844419427006948, 0.8846663760036366, 0.8848876914216172, 0.8851059516427847, 0.8853212168019986, 0.8855335532337618, 0.885743028624303, 0.8859496967085309, 0.8861536102216768, 0.8863548210040697, 0.8865533800011361, 0.8867493372634004, 0.8869427419464845, 0.8871336423111078, 0.8873220857230877, 0.887508118653339, 0.8876917866778743, 0.8878731344778038, 0.8880522058393355, 0.8882290436537749, 0.8884036899175252, 0.8885761857320871, 0.8887465713040593, 0.888914885945138, 0.889081168072117, 0.8892454552068878, 0.8894077839764395, 0.889568190112859, 0.8897267084533309, 0.8898833729401373, 0.8900382166206579, 0.8901912716473702, 0.8903425692778494, 0.8904921398747683, 0.8906400129058972, 0.8907862169441044, 0.8909307796673557, 0.8910737278587144, 0.8912150874063416, 0.8913548833034962, 0.8914931436976911, 0.8916298986520904, 0.8917651710104537, 0.8918989832017191, 0.8920313573523955, 0.892162315286563, 0.8922918785258724, 0.8924200682895457, 0.8925469054943755, 0.8926724107547259, 0.8927966043825313, 0.8929195063872974, 0.8930411364761008, 0.893161514053589, 0.8932806582219806, 0.8933985877810647, 0.893515321228202, 0.8936308767583235, 0.8937452722639315, 0.8938585253350994, 0.8939706532594709, 0.8940816730222614, 0.8941916013062566, 0.8943004544918138, 0.8944082486568606, 0.8945149995768958, 0.8946207227249895, 0.894725433271782, 0.8948291460854851, 0.8949318757318815, 0.8950336364743245, 0.8951344422737388, 0.8952343067886197, 0.8953332433750336, 0.8954312650866177, 0.8955283846745804, 0.8956246145877007, 0.8957199669723289, 0.895814453672386, 0.8959080862293639, 0.8960008758823257, 0.8960928335679051, 0.8961839699203072, 0.8962742955254728, 0.8963638216743767, 0.8964525587970046, 0.8965405170824065, 0.8966277065796348, 0.8967141371977441, 0.8967998187057912, 0.8968847607328354, 0.8969689727679382, 0.897052464160163, 0.8971352441185763, 0.8972173217122459, 0.8972987058702426, 0.8973794053816393, 0.8974594288955109, 0.8975387849209351, 0.8976174818269912, 0.8976955278427614, 0.89777293105733, 0.8978496994197833, 0.8979258407392102, 0.8980013626847018, 0.8980762727853514, 0.8981505784302546, 0.8982242868685093, 0.8982974052092157, 0.8983699404214764, 0.898441899334396, 0.8985132886370816, 0.8985841148786423, 0.8986543845124819, 0.8987241047472525, 0.8987932822130512, 0.8988619231146906, 0.898930033580858, 0.8989976196641161, 0.8990646873409027, 0.8991312425115305, 0.8991972910001874, 0.8992628385549363, 0.8993278908477151, 0.8993924534743372, 0.8994565319544904, 0.8995201317317382, 0.8995832581735188, 0.8996459165711456, 0.8997081121398071, 0.8997698500185667, 0.8998311352703633, 0.8998919728820104, 0.8999523677641968, 0.9000123247514866, 0.9000718486023184, 0.9001309439990064, 0.9001896155477396, 0.9002478677785822, 0.9003057051454735, 0.9003631320262278, 0.9004201527225344, 0.9004767714599579, 0.9005329923879377, 0.9005888198870735, 0.9006442583766773, 0.9006993118135541, 0.9007539841105153, 0.900808279138717, 0.9008622007276598, 0.9009157526651892, 0.9009689386974957, 0.9010217625291141, 0.9010742278229245, 0.901126338200151, 0.9011780972403629, 0.9012295084814745, 0.9012805754197443, 0.9013313015097758, 0.9013816901645172, 0.9014317447552617, 0.9014814686116466, 0.9015308650216547, 0.9015799372316131, 0.9016286884461937, 0.9016771218284133, 0.9017252404996332, 0.9017730475395596, 0.9018205459862435, 0.9018677388360804, 0.9019146290438109, 0.9019612195225202, 0.9020075131436379, 0.9020535127369388, 0.9020992210905423, 0.9021446409509126, 0.9021897750228585, 0.9022346259695334, 0.902279196412436, 0.9023234889314092, 0.902367506064641, 0.9024112505163052, 0.9024547251754369, 0.9024979324589276, 0.9025408747470587, 0.9025835543989541, 0.9026259737525809, 0.9026681351247487, 0.9027100408111102, 0.9027516930861605, 0.9027930942032381, 0.9028342463945236, 0.9028751518710412, 0.9029158128226572, 0.9029562314180812, 0.9029964098048655, 0.9030363501094052, 0.903076054436938, 0.9031155248715447, 0.9031547634761488, 0.9031937722925166, 0.9032325533412574, 0.903271108621823, 0.9033094401125084, 0.9033475497704508, 0.9033854395316311, 0.9034231113108723, 0.9034605670018404, 0.9034978084770443, 0.9035348375878357, 0.9035716561644092, 0.9036082660158019, 0.9036446689298941, 0.9036808666734087, 0.9037168609919115, 0.903752653609811, 0.9037882462303587, 0.9038236405356486, 0.9038588381866179, 0.9038938408230465, 0.9039286500635569, 0.9039632675056147, 0.903997694725528, 0.9040319332780758, 0.9040659846963314, 0.9040998504996508, 0.9041335321932812, 0.9041670312679652, 0.904200349199942, 0.9042334874509472, 0.9042664474682127, 0.9042992306844664, 0.9043318385179325, 0.9043642723723319, 0.9043965336368813, 0.9044286236862941, 0.9044605438807795, 0.9044922955660433, 0.9045238800732875, 0.9045552987192106, 0.904586552806007, 0.9046176436213675, 0.9046485724384795, 0.9046793405160263, 0.9047099490981875, 0.9047403994146391, 0.9047706926805535, 0.9048008300965993, 0.9048308128489411, 0.90486064210924, 0.9048903190346537, 0.9049198447678355, 0.9049492204369356, 0.9049784471556002, 0.9050075260275676, 0.9050364582931137, 0.905065245117643, 0.9050938875869114, 0.9051223867772953, 0.9051507437557906, 0.9051789595800134, 0.9052070352981991, 0.9052349719492035, 0.905262770562502, 0.9052904321581902, 0.9053179577469829, 0.9053453483302153, 0.9053726048998425, 0.9053997284384392, 0.9054267199192001, 0.9054535803059397, 0.9054803105530924, 0.9055069116057125, 0.9055333843994741, 0.9055597298606712, 0.9055859489062178, 0.9056120424436475, 0.9056380113711138, 0.9056638565773905, 0.9056895789418705, 0.9057151793345674, 0.9057406586161141, 0.9057660176377634, 0.9057912572413883, 0.9058163782594815, 0.9058413815151553, 0.9058662678670347, 0.9058910381841497, 0.9059156932652984, 0.9059402339027487, 0.9059646608827253, 0.9059889749854099, 0.9060131769849414, 0.9060372676494157, 0.9060612477408858, 0.9060851180153616, 0.90610887922281, 0.9061325321071553, 0.9061560774062783, 0.9061795158520175, 0.9062028481701678, 0.9062260750804816, 0.906249197296668, 0.9062722155263935, 0.9062951304712814, 0.906317942826912, 0.9063406532828229, 0.9063632625225085, 0.9063857712234205, 0.9064081800569672, 0.9064304896885145, 0.9064527007773848, 0.9064748139768581, 0.9064968299341709, 0.9065187492905172, 0.9065405726810477, 0.9065623007348703, 0.90658393407505, 0.9066054733186087, 0.9066269190765255, 0.9066482719537364, 0.9066695325491345, 0.90669070145557, 0.9067117792739444, 0.9067327666902649, 0.906753664288915, 0.9067744726263492, 0.9067951922556874, 0.906815823726715, 0.906836367585883, 0.906856824376308, 0.9068771946377719, 0.9068974789067226, 0.9069176777162729, 0.9069377915962016, 0.9069578210729529, 0.9069777666696365, 0.9069976289060278, 0.9070174082985675, 0.9070371053603619, 0.9070567206011829, 0.9070762545274681, 0.9070957076423202, 0.9071150804455077, 0.9071343734334648, 0.907153587099291, 0.9071727219327513, 0.9071917784202763, 0.9072107570449623, 0.907229658286571, 0.9072484826215295, 0.9072672305229306, 0.9072859024605325, 0.9073044989007594, 0.9073230203067003, 0.9073414671381103, 0.9073598398514097, 0.9073781388996845, 0.9073963647326865, 0.9074145177968324, 0.9074325985352049, 0.907450607387552, 0.9074685447902876, 0.9074864111764908, 0.9075042069759063, 0.9075219326135164, 0.9075395884748833, 0.9075571749563868, 0.9075746924655671, 0.9075921414068983, 0.9076095221817875, 0.9076268351885756, 0.9076440808225371, 0.9076612594758801, 0.907678371537746, 0.9076954173942098, 0.9077123974282802, 0.9077293120198995, 0.9077461615459433, 0.9077629463802208, 0.907779666893475, 0.9077963234533821, 0.9078129164245521, 0.9078294461685283, 0.9078459130437878, 0.9078623174057412, 0.9078786596067325, 0.9078949399960394, 0.9079111589198731, 0.9079273167213782, 0.907943413740633, 0.9079594503146494, 0.9079754267773729, 0.907991343459682, 0.9080072006893896, 0.9080229987912414, 0.908038738086917, 0.9080544188964268, 0.9080700415894778, 0.9080856065125416, 0.9081011139842398, 0.9081165643210574, 0.9081319578373426, 0.9081472948453063, 0.9081625756550231, 0.90817780057443, 0.9081929699093276, 0.9082080839633795, 0.9082231430381122, 0.9082381474329158, 0.9082530974450427, 0.9082679933696091, 0.908282835499594, 0.9082976241258397, 0.9083123595370513, 0.9083270420197972, 0.9083416718585089, 0.9083562493354809, 0.908370774730871, 0.9083852483226998, 0.9083996703868514, 0.9084140411970726, 0.9084283610249735, 0.9084426301400272, 0.9084568488095702, 0.9084710172988018, 0.9084851358707843, 0.9084992047864435, 0.9085132243045679, 0.9085271946821828, 0.908541116197917, 0.9085549891187074, 0.9085688136954871, 0.9085825901777431, 0.9085963188135161, 0.9086099998494009, 0.908623633530546, 0.9086372201006536, 0.9086507598019803, 0.9086642528753359, 0.9086776995600847, 0.9086911000941444, 0.9087044547139869, 0.9087177636546374, 0.9087310271496759, 0.9087442454312353, 0.908757418730003, 0.9087705472752201, 0.9087836312946813, 0.9087966710147357, 0.9088096666602857, 0.9088226184547881, 0.908835526620253, 0.9088483913772447, 0.9088612129448815, 0.9088739915408354, 0.908886727381332, 0.9088994206811513, 0.9089120716536266, 0.9089246805106456, 0.9089372474626495, 0.9089497727186335, 0.9089622564861467, 0.908974698971292, 0.9089871003787261, 0.9089994609116598, 0.9090117807718575, 0.9090240601655014, 0.9090362993364185, 0.9090484984839503, 0.9090606577954919, 0.9090727774577363, 0.9090848576566748, 0.9090968985775973, 0.9091089004050918, 0.9091208633230448, 0.9091327875146407, 0.9091446731623626, 0.9091565204479918, 0.9091683295526078, 0.9091801006565887, 0.9091918339396107, 0.9092035295806481, 0.9092151877579739, 0.9092268086491593, 0.9092383924310736, 0.9092499392798848, 0.9092614493710588, 0.90927292287936, 0.9092843599788512, 0.9092957608428933, 0.9093071256441457, 0.9093184545545661, 0.9093297477454103, 0.9093410053872326, 0.9093522276498855, 0.9093634147025201, 0.9093745667135854, 0.9093856838508289, 0.9093967662812965, 0.9094078141713322, 0.9094188276865784, 0.9094298069919762, 0.9094407522517641, 0.9094516636294799, 0.909462541287959, 0.9094733853893356, 0.9094841960950418, 0.9094949735658083, 0.909505717956755, 0.909516429397041, 0.9095271080340563, 0.9095377540182177, 0.9095483674989884, 0.9095589486248791, 0.9095694975434475, 0.9095800144012982, 0.9095904993440831, 0.9096009525165009, 0.9096113740622972, 0.9096217641242652, 0.9096321228442447, 0.9096424503631225, 0.9096527468208329, 0.9096630123563567, 0.9096732471077222, 0.9096834512120044, 0.9096936248053258, 0.9097037680228552, 0.9097138809988092, 0.9097239638664512, 0.9097340167580914, 0.9097440398050872, 0.9097540331378433, 0.9097639968858111, 0.9097739311774892, 0.9097838361404232, 0.9097937119012058, 0.9098035585854768, 0.9098133763179229, 0.9098231652222779, 0.9098329254213235, 0.9098426570581314, 0.9098523602768728, 0.9098620352015623, 0.9098716819555288, 0.9098813006614154, 0.9098908914411797, 0.9099004544160936, 0.9099099897067433, 0.9099194974330292, 0.9099289777141665, 0.909938430668684, 0.9099478564144253, 0.9099572550685485, 0.9099666267475255, 0.9099759715671429, 0.9099852896425017, 0.9099945810880168, 0.9100038460174179, 0.9100130845437487, 0.9100222967793675, 0.9100314828359466, 0.9100406428244731, 0.9100497768552478, 0.9100588850378865, 0.9100679674813188, 0.910077024293789, 0.9100860555828555, 0.910095061455391, 0.9101040420175828, 0.9101129973749322, 0.9101219276322552, 0.9101308328936817, 0.9101397132652309, 0.9101485688653155, 0.9101573997985904, 0.9101662061665701, 0.9101749880703146, 0.9101837456104291, 0.9101924788870642, 0.9102011879999159, 0.9102098730482252, 0.9102185341307789, 0.9102271713459087, 0.9102357847914919, 0.910244374564951, 0.9102529407632538, 0.9102614834829135, 0.9102700028199885, 0.9102784988700827, 0.9102869717283453, 0.9102954214894706, 0.9103038482476985, 0.9103122520968141, 0.9103206331301478, 0.9103289914405752, 0.9103373271205176, 0.9103456402619413, 0.9103539309563581, 0.9103621992948249, 0.9103704453679441, 0.9103786692658634, 0.9103868710782759, 0.9103950508944199, 0.9104032088030789, 0.910411344892582, 0.9104194592508035, 0.9104275519651631, 0.9104356231226256, 0.9104436728097014, 0.910451701112446, 0.9104597081253342, 0.9104676939567741, 0.9104756586872117, 0.9104836023951318, 0.9104915251588845, 0.9104994270566857, 0.9105073081666164, 0.9105151685666234, 0.9105230083345189, 0.9105308275479808, 0.9105386262845522, 0.9105464046216419, 0.9105541626365243, 0.9105619004063392, 0.9105696180080918, 0.910577315518653, 0.910584993014759, 0.9105926505730119, 0.9106002882698787, 0.9106079061816926, 0.9106155043846518, 0.9106230829548202, 0.9106306419681273, 0.9106381815003678, 0.9106457016272024, 0.9106532024241567, 0.9106606839666224, 0.9106681463298564, 0.9106755895889811, 0.9106830138189844, 0.91069041909472, 0.9106978054909068, 0.9107051730821293, 0.9107125219428375, 0.9107198521473469, 0.9107271637698385, 0.9107344568843591, 0.9107417315648204, 0.9107489878850002, 0.9107562259185417, 0.9107634457389532, 0.9107706474196039, 0.9107778310210303, 0.9107849966011426, 0.9107921442275809, 0.9107992739676122, 0.9108063858881313, 0.9108134800556605, 0.9108205565363496, 0.9108276153959761, 0.9108346566999451, 0.9108416805132888, 0.9108486869006676, 0.910855675926369, 0.910862647654308, 0.9108696021480277, 0.910876539470698, 0.9108834596851171, 0.9108903628537102, 0.9108972490385302, 0.9109041183012577, 0.9109109707032007, 0.9109178063052948, 0.9109246251681032, 0.9109314273518166, 0.9109382129162532, 0.9109449819208588, 0.9109517344247069, 0.9109584704864984, 0.9109651901645615, 0.9109718935168525, 0.9109785806009548, 0.9109852514740797, 0.9109919061930658, 0.9109985448146448, 0.9110051674106973, 0.9110117740476829, 0.9110183647831053, 0.9110249396741957, 0.9110314987779127, 0.9110380421509416, 0.911044569849696, 0.9110510819303157, 0.9110575784486687, 0.9110640594603501, 0.9110705250206819, 0.9110769751847136, 0.9110834100072226, 0.9110898295427127, 0.9110962338454156, 0.9111026229692901, 0.9111089969680225, 0.911115355895026, 0.9111216998034416, 0.9111280287461374, 0.9111343427757086, 0.9111406419444781, 0.9111469263044959, 0.9111531959075393, 0.911159450805113, 0.9111656910484488, 0.9111719166885061, 0.9111781277759715, 0.9111843243612588, 0.9111905064945094, 0.9111966742255916, 0.9112028276041013, 0.9112089666798737, 0.911215091511472, 0.9112212021510858, 0.9112272986470832, 0.9112333810476658, 0.9112394494008703, 0.911245503754567, 0.911251544156461, 0.9112575706540915, 0.9112635832948321, 0.9112695821258906, 0.9112755671943092, 0.9112815385469646, 0.9112874962305673, 0.9112934402916625, 0.9112993707766298, 0.9113052877316828, 0.9113111912028696, 0.9113170812360727, 0.9113229578770087, 0.9113288211712285, 0.9113346711641176, 0.9113405079008955, 0.9113463314266163, 0.9113521417861681, 0.9113579390242734, 0.9113637231854894, 0.911369494314207, 0.9113752524546519, 0.9113809976508839, 0.9113867299467969, 0.9113924493861197, 0.9113981560124149, 0.9114038498690796, 0.9114095309993452, 0.9114151994462772, 0.911420855252776, 0.9114264984615758, 0.9114321291175147, 0.9114377472799763, 0.9114433529911529, 0.9114489462889356, 0.9114545272112294, 0.9114600957959531, 0.9114656520810386, 0.911471196104432, 0.9114767279040924, 0.9114822475179932, 0.911487754984121, 0.9114932503404762, 0.9114987336250728, 0.9115042048759384, 0.9115096641311141, 0.911515111428655, 0.9115205468066294, 0.9115259703031195, 0.9115313819562212, 0.9115367818040437, 0.91154216988471, 0.911547546236357, 0.9115529108971347, 0.9115582639052072, 0.9115636052987519, 0.9115689351159602, 0.9115742533950365, 0.9115795601741996, 0.9115848554916814, 0.9115901393857277, 0.9115954118945977, 0.9116006730565643, 0.9116059229099143, 0.9116111614929477, 0.9116163888439784, 0.9116216050013339, 0.9116268100033554, 0.9116320038883974, 0.9116371866948284, 0.9116423584610304, 0.911647519225399, 0.9116526690263433, 0.9116578078943687, 0.9116629358570693, 0.9116680529489618, 0.9116731592043958, 0.9116782546575516, 0.9116833393424402, 0.9116884132929041, 0.9116934765426166, 0.9116985291250819, 0.9117035710736353, 0.9117086024214432, 0.9117136232015031, 0.911718633446643, 0.9117236331895224, 0.9117286224626318, 0.9117336012982923, 0.9117385697286564, 0.9117435277857074, 0.9117484755012599, 0.911753412906959, 0.9117583400342814, 0.9117632569145342, 0.911768163578856, 0.9117730600582162, 0.9117779463834151, 0.9117828225850845, 0.9117876886936863, 0.9117925447395144, 0.9117973907526932, 0.9118022267631779, 0.9118070528007551, 0.9118118688950425, 0.9118166750754884, 0.9118214713770114, 0.9118262578400824, 0.9118310344951065, 0.9118358013721134, 0.9118405585010072, 0.9118453059115669, 0.9118500436334459, 0.9118547716961721, 0.9118594901291484, 0.9118641989616518, 0.9118688982228343, 0.9118735879417224, 0.9118782681472168, 0.9118829388680936, 0.9118876001330029, 0.9118922519704694, 0.9118968944088927, 0.9119015274765468, 0.9119061512015805, 0.9119107656120168, 0.9119153707357538, 0.9119199666005637, 0.9119245532340939, 0.9119291306638658, 0.9119336989172759, 0.9119382580215949, 0.9119428080039682, 0.911947348891416, 0.9119518807108329, 0.9119564034889883, 0.9119609172525259, 0.9119654220279644, 0.9119699178416966, 0.9119744047210078, 0.9119788826956172, 0.9119833517922769, 0.9119878120373756, 0.9119922634571955, 0.9119967060779128, 0.912001139925597, 0.9120055650262112, 0.9120099814056123, 0.9120143890895507, 0.9120187881036702, 0.9120231784735086, 0.9120275602244969, 0.91203193338196, 0.9120362979711163, 0.9120406540170777, 0.9120450015448498, 0.9120493405793318]]}

==> anc/fixed_point_fermionic_flow_four_ferm_coupling_two.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.259215613694151, 1.5856239617711374, 1.9966424501097937, 2.5142033481427974, 3.1659241119835215, 3.9865810735804406, 5.019965133110082, 6.3212184758124526, 7.9597770023149845, 10.023075482838653, 12.621213145225475, 15.89282865622978, 20.012497989690377, 25.200049937640923, 31.73229634734978, 39.95780301895271, 50.315489450380525, 63.358049926582524, 79.78144572076629, 100.46204213468125, 126.50337203959036, 159.2950212572123, 200.5867779508235, 252.58200269627844, 318.05520153329206, 400.50007578736137, 504.31594871713594, 635.0425168595964, 799.6554525892353, 1006.9386314760281, 1267.9528467864345, 1596.6260221014265, 2010.4964162604995, 2531.6484786313545, 3187.8912926776484, 4014.242490499323, 5054.79682119124, 6365.079081295577, 8015.006961565409, 10092.621909870473, 12708.787092020597, 16003.103137387008, 20151.357338155565, 25374.903797335726, 31952.47505759212, 40235.055488692975, 50664.61008921271, 63797.66808606282, 80335.01977124743, 101159.11122238303, 127381.13231864784, 160400.3107056822, 201978.57568198798, 254334.57613046488, 320262.06936576543, 403278.9982193709, 507815.2112327672, 639448.8428556946, 805203.9670825478, 1013925.4075588165, 1276750.7043192666, 1607704.4216738236, 2024446.5099768064, 2549214.654451425, 3210010.895543172, 4042095.8397963117, 5089870.1935196845, 6409244.019356453, 8070620.1411495125, 10162650.89392997, 12796968.682159431, 16114142.772530211, 20291180.180466782, 25550970.903525062, 32174181.50676368, 40514231.711146556, 51016153.14749841, 64240336.593941964, 80892434.86805941, 101861017.01559749, 128264983.05280633, 161513269.35030934, 203380030.58469835, 256099310.025846, 322484249.84084415, 406077202.57003623, 511338753.84143364, 643885742.724043, 810790980.6731695, 1020960662.3060471, 1285609606.943295, 1618859690.1782022, 2038493398.2524672, 2566902715.491954, 3232283978.1813817, 4070142453.2194376, 5125186927.053328, 6453715401.646716, 8126619200.091958, 10233165783.30246, 12885762131.855186, 16225952870.780872, 20431973201.952766, 25728259674.479385, 32397426295.282013, 40795345034.52454, 51370135433.51342, 64686076615.46321, 81453717662.80763, 102567793074.44235, 129154966501.48854, 162633950404.81934, 204791209666.50854, 257876288759.37994, 324721849207.31366, 408894822629.48676, 514886745013.74994, 648353428605.4727, 816416760492.1466, 1028044732093.312, 1294529978227.9185, 1630092360979.7432, 2052637752709.2534, 2584713507469.564, 3254711605531.846, 4098383671757.272, 5160748710385.917, 6498495354469.897, 8183006815867.396, 10304169949505.879, 12975171686575.912, 16338538778098.65, 20573743134329.16, 25906778586880.105, 32622220097116.703, 41078408899656.45, 51726573872160.33, 65134909462728.16, 82018894992021.86, 103279473191895.62, 130051125217341.38, 163762407452169.28, 206212180399914.84, 259665597293487.6, 326974974451177.06, 411731993116168.0, 518459354389291.1, 652852114112784.1, 822081575524052.9, 1035177955630174.1, 1303512244681514.8, 1641402971144473.5, 2066880249629089.5, 2602647881969012.0, 3277294849923390.0, 4126820845702959.5, 5196557243827664.0, 6543586018883234.0, 8239785684528514.0, 1.0375666787451846e+16, 1.3065201621247186e+16, 1.6451905877536702e+16, 2.0716496756020776e+16, 2.6086536176225572e+16, 3.2848573660300532e+16, 4.136343684063284e+16, 5.2085485505776696e+16, 6.558685659571438e+16, 8.25879938784427e+16, 1.0399609139541195e+17, 1.3095350204826661e+17, 1.6489869444710618e+17, 2.0764301072557846e+17, 2.6146732118011027e+17, 3.2924373330077805e+17, 4.1458884968329235e+17, 5.220567527846989e+17, 6.573820143409597e+17, 8.277856966198484e+17, 1.042360673976402e+18, 1.312556835771843e+18, 1.6527920614648932e+18, 2.0812215699863357e+18, 2.620706696483865e+18, 3.300034791125299e+18, 4.15545533471889e+18, 5.232614239486678e+18, 6.588989550799967e+18, 8.296958520834924e+18, 1.0447659715608056e+19, 1.3155856240457052e+19, 1.6566059589499142e+19, 2.086024089248502e+19, 2.626754103723834e+19, 3.3076497807442584e+19, 4.165044248545203e+19, 5.244688749495138e+19, 6.604193962330327e+19, 8.316104153230983e+19, 1.0471768194855225e+20, 1.3186214013947506e+20, 1.660428657187531e+20, 2.090837690555751e+20, 2.63281546564802e+20, 3.315282342319421e+20, 4.174655289253159e+20, 5.256791122018447e+20, 6.61943345877442e+20, 8.335293965098223e+20, 1.0495932305582305e+21, 1.321664183946608e+21, 1.664260176485906e+21, 2.0956623994804356e+21, 2.6388908144575114e+21, 3.322932516398971e+21, 4.184288507901578e+21, 5.268921421350667e+21, 6.63470812109238e+21, 8.354528058382903e+21, 1.0520152176161626e+22, 1.324713987866121e+22, 1.6681005372000627e+22, 2.100498241653919e+22, 2.644980182427723e+22, 3.330600343624591e+22, 4.193943955667186e+22, 5.2810797119343285e+22, 6.6500180304311114e+22, 8.373806535266536e+22, 1.0544427935261736e+23, 1.3277708293554349e+23, 1.671949759731995e+23, 2.105345242766711e+23, 2.651083601908544e+23, 3.338285864731765e+23, 4.203621683844716e+23, 5.293266058360562e+23, 6.66536326812491e+23, 8.393129498166356e+23, 1.0568759711848097e+24, 1.3308347246540814e+24, 1.6758078645307746e+24, 2.1102034285686026e+24, 2.6572011053245133e+24, 3.345989120549981e+24, 4.2133217438472945e+24, 5.305480525369578e+24, 6.680743915695616e+24, 8.412497049736115e+24, 1.059314763518369e+25, 1.3339056900390662e+25, 1.6796748720926616e+25, 2.1150728248688044e+25, 2.663332725174991e+25, 3.35371015200294e+25, 4.223044187206684e+25, 5.3177231778509795e+25, 6.696160054853227e+25, 8.431909292866262e+25, 1.0617591834829999e+26, 1.3369837418249453e+26, 1.683550802961212e+26, 2.1199534575360822e+26, 2.669478494034333e+26, 3.3614490001087784e+26, 4.232789065573564e+26, 5.3299940808441034e+26, 6.711611767496295e+26, 8.45136633068473e+26, 1.0642092440647249e+27, 1.3400688963639502e+27, 1.6874356777273745e+27, 2.124845352498895e+27, 2.675638444552059e+27, 3.369205705980283e+27, 4.2425564307177946e+27, 5.342293299538372e+27, 6.72709913571231e+27, 8.470868266557485e+27, 1.0666649582795484e+28, 1.3431611700460267e+28, 1.6913295170296602e+28, 2.1297485357455346e+28, 2.6818126094530313e+28, 3.376980310825109e+28, 4.252346334528702e+28, 5.354620899273629e+28, 6.742622241778366e+28, 8.490415204088771e+28, 1.0691263391734786e+29, 1.3462605792989124e+29, 1.695232341554122e+29, 2.134663033324245e+29, 2.6880010215376056e+29, 3.384772855945979e+29, 4.262158829015317e+29, 5.366976945540463e+29, 6.75818116816109e+29, 8.510007247122218e+29, 1.0715933998226669e+30, 1.3493671405883197e+30, 1.6991441720346414e+30, 2.13958887134344e+30, 2.694203713681904e+30, 3.3925833827410175e+30, 4.2719939663068066e+30, 5.379361503980731e+30, 6.773775997517784e+30, 8.529644499741062e+30, 1.0740661533334374e+31, 1.3524808704178796e+31, 1.7030650292528488e+31, 2.144526075971672e+31, 2.700420718837777e+31, 3.40041193270371e+31, 4.281851798652413e+31, 5.391774640387499e+31, 6.789406812696101e+31, 8.549327066268367e+31, 1.076544612842313e+32, 1.3556017853293647e+32, 1.7069949340384014e+32, 2.1494746734380016e+32, 2.706652070033266e+32, 3.408258547423482e+32, 4.291732378422192e+32, 5.404216420705956e+32, 6.805073696735255e+32, 8.569055051268402e+32, 1.0790287915161901e+33, 1.3587299019027165e+33, 1.710933907269022e+33, 2.1544346900318913e+33, 2.712897800372475e+33, 3.416123268585536e+33, 4.3016357581068024e+33, 5.416686911033158e+33, 6.820776732865689e+33, 8.58882855954625e+33, 1.0815187025522876e+34, 1.36186523675608e+34, 1.7148819698705365e+34, 2.159406152103561e+34, 2.719157943036009e+34, 3.4240061379714113e+34, 4.311561990318268e+34, 5.42918617761899e+34, 6.836516004510295e+34, 8.608647696149311e+34, 1.0840143591783388e+35, 1.365007806546023e+35, 1.718839142817156e+35, 2.1643890860640323e+35, 2.725432531281042e+35, 3.431907197459058e+35, 4.321511127789779e+35, 5.441714286865906e+35, 6.852291595284076e+35, 8.628512566366908e+35, 1.0865157746525392e+36, 1.368157627967472e+36, 1.7228054471313936e+36, 2.1693835183851822e+36, 2.7317215984413724e+36, 3.4398264890229175e+36, 4.3314832233763876e+36, 5.454271305329814e+36, 6.868103588995373e+36, 8.648423275731805e+36, 1.0890229622637398e+37, 1.3713147177539563e+37, 1.7267809038843688e+37, 2.1743894756000947e+37, 2.738025177927875e+37, 3.447764054734484e+37, 4.341478330055114e+37, 5.466857299720206e+37, 6.883952069645524e+37, 8.668379930019805e+37, 1.0915359353313942e+38, 1.37447909267754e+38, 1.7307655341957275e+38, 2.1794069843029564e+38, 2.7443433032283647e+38, 3.455719936762137e+38, 4.351496500925045e+38, 5.479472336900277e+38, 6.899837121430001e+38, 8.688382635251157e+38, 1.0940547072057541e+39, 1.3776507695490677e+39, 1.7347593592339475e+39, 2.1844360711494458e+39, 2.750676007908088e+39, 3.463694177371758e+39, 4.361537789208033e+39, 5.492116483887822e+39, 6.915758828738562e+39, 8.708431497690766e+39, 1.0965792912678146e+40, 1.3808297652180974e+40, 1.738762400216256e+40, 2.1894767628566265e+40, 2.7570233256095884e+40, 3.4716868189265644e+40, 4.371602248248506e+40, 5.504789807854969e+40, 6.931717276155399e+40, 8.728526623848363e+40, 1.0991097009294946e+41, 1.3840160965731277e+41, 1.742774678408938e+41, 2.1945290862033365e+41, 2.763385290053197e+41, 3.4796979038877234e+41, 4.381689931514228e+41, 5.517492376129168e+41, 6.947712548460285e+41, 8.748668120479966e+41, 1.1016459496336629e+42, 1.3872097805416277e+42, 1.7467962151272534e+42, 2.199593068030083e+42, 2.7697619350368996e+42, 3.4877274748141865e+42, 4.391800892596095e+42, 5.5302242561929093e+42, 6.96374473062823e+42, 8.768856094587431e+42, 1.1041880508541603e+43, 1.3904108340900688e+43, 1.7508270317357212e+43, 2.2046687352394036e+43, 2.776153294436792e+43, 3.4957755743633117e+43, 4.401935185208918e+43, 5.54298551568472e+43, 6.979813907830721e+43, 8.789090653420026e+43, 1.106736018095982e+44, 1.393619274224152e+44, 1.7548671496481619e+44, 2.2097561147959146e+44, 2.7825594022071383e+44, 3.5038422452906893e+44, 4.4120928631912045e+44, 5.555776222398893e+44, 6.99592016543539e+44, 8.809371904474005e+44, 1.1092898648952241e+45, 1.3968351179887408e+45, 1.7589165903277326e+45, 2.214855233726358e+45, 2.788980292380437e+45, 3.511927530450722e+45, 4.4222739805058875e+45, 5.5685964442864734e+45, 7.012063589007254e+45, 8.829699955494174e+45, 1.1118496048192809e+46, 1.400058382468109e+46, 1.7629753752872193e+46, 2.2199661191199712e+46, 2.795415999067875e+46, 3.5200314727967003e+46, 4.432478591240421e+46, 5.581446249454988e+46, 7.028244264308377e+46, 8.850074914473465e+46, 1.1144152514667908e+47, 1.4032890847858756e+47, 1.7670435260889489e+47, 2.225088798128371e+47, 2.8018665564591957e+47, 3.5281541153808823e+47, 4.442706749606878e+47, 5.5943257061693695e+47, 7.044462277299024e+47, 8.870496889654505e+47, 1.1169868184678349e+48, 1.4065272421052512e+48, 1.7711210643451047e+48, 2.2302232979659576e+48, 2.808331998823195e+48, 3.536295501355069e+48, 4.4529585099426855e+48, 5.607234882852068e+48, 7.060717714137813e+48, 8.890965989529205e+48, 1.1195643194838833e+49, 1.4097728716289718e+49, 1.7752080117176406e+49, 2.2353696459098007e+49, 2.8148123605075854e+49, 3.544455673970439e+49, 4.463233926710399e+49, 5.620173848083187e+49, 7.077010661181883e+49, 8.91148232284019e+49, 1.122147768207978e+50, 1.4130259905995503e+50, 1.7793043899185971e+50, 2.2405278693000422e+50, 2.8213076759394993e+50, 3.5526346765781734e+50, 4.473533054498504e+50, 5.6331426706014e+50, 7.093341204988046e+50, 8.932045998581026e+50, 1.1247371783647585e+51, 1.4162866162992064e+51, 1.7834102207100167e+51, 2.2456979955397834e+51, 2.8278179796253516e+51, 3.560832552629289e+51, 4.483855948021197e+51, 5.646141419303678e+51, 7.109709432312442e+51, 8.952657125996398e+51, 1.1273325637104863e+52, 1.4195547660501e+52, 1.7875255259042321e+52, 2.2508800520954568e+52, 2.8343433061513417e+52, 3.5690493456752687e+52, 4.4942026621191886e+52, 5.659170163246297e+52, 7.12611543011181e+52, 8.973315814583597e+52, 1.1299339380332308e+53, 1.4228304572143629e+53, 1.791650327363912e+53, 2.256074066496874e+53, 2.840883690183318e+53, 3.577285099367889e+53, 4.504573251759475e+53, 5.672228971644561e+53, 7.142559285543146e+53, 8.994022174092064e+53, 1.1325413151528135e+54, 1.4261137071941298e+54, 1.795784647002096e+54, 2.261280066337277e+54, 2.847439166467243e+54, 3.5855398574598095e+54, 4.514967772036154e+54, 5.685317913873816e+54, 7.159041085964962e+54, 9.014776314525006e+54, 1.1351547089210095e+55, 1.4294045334317737e+55, 1.7999285067824914e+55, 2.2664980792737102e+55, 2.854009769829258e+55, 3.593813663804649e+55, 4.525386278170129e+55, 5.698437059469168e+55, 7.175560918937057e+55, 9.035578346138961e+55, 1.1377741332215106e+56, 1.4327029534098343e+56, 1.8040819287194114e+56, 2.271728133026908e+56, 2.8605955351757844e+56, 3.6021065623570705e+56, 4.535828825510249e+56, 5.711586478126424e+56, 7.192118872221277e+56, 9.056428379445266e+56, 1.1403996019700453e+57, 1.4360089846512544e+57, 1.8082449348779688e+57, 2.2769702553816682e+57, 2.8671964974937934e+57, 3.610418597173314e+57, 4.5462954695324325e+57, 5.724766239702136e+57, 7.208715033782179e+57, 9.077326525210403e+57, 1.1430311291144845e+58, 1.4393226447194333e+58, 1.812417547374243e+58, 2.2822244741869367e+58, 2.873812691851072e+58, 3.6187498124113366e+58, 4.5567862658410675e+58, 5.737976414214216e+58, 7.225349491787212e+58, 9.098272894455679e+58, 1.1456687286348699e+59, 1.442643951218175e+59, 1.8165997883753221e+59, 2.2874908173557273e+59, 2.880444153396284e+59, 3.6271002523306807e+59, 4.567301270168721e+59, 5.751217071841659e+59, 7.242022334607266e+59, 9.119267598459361e+59, 1.1483124145435021e+60, 1.445972921792028e+60, 1.820791680099498e+60, 2.2927693128656594e+60, 2.8870909173592872e+60, 3.635469961293331e+60, 4.577840538376695e+60, 5.764488282925888e+60, 7.258733650817363e+60, 9.140310748756236e+60, 1.1509622008850486e+61, 1.4493095741262155e+61, 1.8249932448161763e+61, 2.2980599887588468e+61, 2.893753019050984e+61, 3.643858983763534e+61, 4.5884041264548056e+61, 5.777790117970478e+61, 7.275483529196295e+61, 9.161402457138466e+61, 1.153618101736487e+62, 1.4526539259467706e+62, 1.8292045048463058e+62, 2.3033628731421122e+62, 2.900430493864007e+62, 3.6522673643082455e+62, 4.598992090522458e+62, 5.791122647641862e+62, 7.292272058728336e+62, 9.182542835656437e+62, 1.1562801312073778e+63, 1.4560059950206715e+63, 1.8334254825622908e+63, 2.308677994187201e+63, 2.9071233772725747e+63, 3.6606951475969484e+63, 4.609604486828424e+63, 5.8044859427690445e+63, 7.309099328602886e+63, 9.203731996618315e+63, 1.1589483034398054e+64, 1.4593657991557696e+64, 1.8376562003881605e+64, 2.3140053801306706e+64, 2.9138317048327663e+64, 3.669142378402516e+64, 4.620241371751404e+64, 5.817880074344964e+64, 7.325965428215366e+64, 9.224970052592209e+64, 1.161622632608522e+65, 1.4627333562011337e+65, 1.8418966807997411e+65, 2.319345059274431e+65, 2.9205555121827896e+65, 3.6776091016010325e+65, 4.630902801799803e+65, 5.831305113526215e+65, 7.342870447166854e+65, 9.24625711640572e+65, 1.1643031329208896e+66, 1.4661086840469789e+66, 1.8461469463245657e+66, 2.3246970599856364e+66, 2.927294835042842e+66, 3.686095362172136e+66, 4.641588833612813e+66, 5.84476113163359e+66, 7.359814475265812e+66, 9.267593301147061e+66, 1.1669898186171527e+67, 1.469491800624844e+67, 1.8504070195423084e+67, 2.3300614106969648e+67, 2.9340497092157936e+67, 3.694601205199361e+67, 4.6522995239601947e+67, 5.858248200152623e+67, 7.376797602527732e+67, 9.288978720164626e+67, 1.1696827039703835e+68, 1.4728827239075206e+68, 1.8546769230846937e+68, 2.335438139906504e+68, 2.9408201705870513e+68, 3.703126675869962e+68, 4.6630349297427065e+68, 5.871766390733305e+68, 7.393819919175819e+68, 9.310413487069143e+68, 1.1723818032865897e+69, 1.4762814719093987e+69, 1.8589566796357234e+69, 2.3408272761783043e+69, 2.947606255124911e+69, 3.7116718194757784e+69, 4.673795107992541e+69, 5.885315775191462e+69, 7.410881515641686e+69, 9.331897715733245e+69, 1.1750871309048244e+70, 1.479688062686396e+70, 1.8632463119315847e+70, 2.346228848142259e+70, 2.954407998880416e+70, 3.720236681413057e+70, 4.6845801158730974e+70, 5.898896425508472e+70, 7.427982482564987e+70, 9.353431520292333e+70, 1.1777987011971287e+71, 1.4831025143360943e+71, 1.867545842761089e+71, 2.351642884494397e+71, 2.9612254379880515e+71, 3.728821307182906e+71, 4.69539001068008e+71, 5.912508413831983e+71, 7.445122910795163e+71, 9.375015015145442e+71, 1.1805165285688073e+72, 1.4865248449978794e+72, 1.87185529496558e+72, 2.357069413996761e+72, 2.9680586086656e+72, 3.737425742391113e+72, 4.706224849841273e+72, 5.926151812475622e+72, 7.462302891391086e+72, 9.396648314954792e+72, 1.1832406274583732e+73, 1.489955072852868e+73, 1.87617469143911e+73, 2.3625084654779654e+73, 2.974907547214419e+73, 3.746050032749017e+73, 4.7170846909171127e+73, 5.939826693920389e+73, 7.479522515621963e+73, 9.418331534647991e+73, 1.1859710123376904e+74, 1.4933932161242565e+74, 1.8805040551286132e+74, 2.367960067833081e+74, 2.981772290019717e+74, 3.754694224073336e+74, 4.727969591600456e+74, 5.953533130814364e+74, 7.49678187496697e+74, 9.440064789417583e+74, 1.1887076977119167e+75, 1.4968392930772505e+75, 1.884843409033815e+75, 2.3734242500238555e+75, 2.98865287355041e+75, 3.763358362286512e+75, 4.738879609717689e+75, 5.967271195973441e+75, 7.514081061117016e+75, 9.46184819472219e+75, 1.1914506981197818e+76, 1.500293322019246e+76, 1.889192776207674e+76, 2.378901041078935e+76, 2.995549334359821e+76, 3.7720424934170594e+76, 4.749814803228508e+76, 5.98104096238103e+76, 7.531420165974373e+76, 9.483681866286052e+76, 1.1942000281335306e+77, 1.5037553212997567e+77, 1.89355217975629e+77, 2.3843904700937465e+77, 3.002461709085538e+77, 3.780746663599387e+77, 4.760775230226345e+77, 5.994842503189462e+77, 7.548799281653386e+77, 9.505565920101264e+77, 1.1969557023590683e+78, 1.5072253093107655e+78, 1.897921642839138e+78, 2.389892566231061e+78, 3.009390034449776e+78, 3.789470919074681e+78, 4.771760948938828e+78, 6.0086758917197014e+78, 7.566218500481176e+78, 9.527500472427302e+78, 1.1997177354359022e+79, 1.5107033044866543e+79, 1.90230118866897e+79, 2.3954073587208747e+79, 3.016334347259232e+79, 3.798215306190724e+79, 4.7827720177275357e+79, 6.022541201461902e+79, 7.583677914997262e+79, 9.549485639791917e+79, 1.2024861420374222e+80, 1.5141893253043424e+80, 1.906690840512266e+80, 2.400934876860702e+80, 3.0232946844057953e+80, 3.80697987140236e+80, 4.793808495089132e+80, 6.036438506075977e+80, 7.601177617955353e+80, 9.571521538992025e+80, 1.205260936870845e+81, 1.517683390283429e+81, 1.9110906216891396e+81, 2.406475150015459e+81, 3.030271082866395e+81, 3.8157646612712996e+81, 4.804870439655123e+81, 6.050367879391293e+81, 7.618717702322974e+81, 9.593608287093245e+81, 1.2080421346773235e+82, 1.5211855179861187e+82, 1.915500555573517e+82, 2.4120282076180264e+82, 3.037263579703377e+82, 3.8245697224670255e+82, 4.81595791019245e+82, 6.064329395408097e+82, 7.636298261282389e+82, 9.615746001432141e+82, 1.2108297502320616e+83, 1.5246957270175786e+83, 1.919920665593316e+83, 2.4175940791691344e+83, 3.0442722120643486e+83, 3.833395101766603e+83, 4.8270709656032513e+83, 6.078323128297225e+83, 7.653919388230247e+83, 9.637934799615768e+83, 1.2136237983442548e+84, 1.5282140360258648e+84, 1.9243509752303513e+84, 2.4231727942375888e+84, 3.0512970171828974e+84, 3.842240846055038e+84, 4.838209664925994e+84, 6.0923491524008405e+84, 7.671581176779353e+84, 9.660174799522839e+84, 1.2164242938573745e+85, 1.531740463702109e+85, 1.928791508020786e+85, 2.428764382460494e+85, 3.0583380323784413e+85, 3.8511070023256334e+85, 4.8493740673352425e+85, 6.106407542232132e+85, 7.689283720758313e+85, 9.682466119303256e+85, 1.2192312516491092e+86, 1.535275028780442e+86, 1.933242287555041e+86, 2.4343688735431382e+86, 3.0653952950565167e+86, 3.859993617679807e+86, 4.8605642321421123e+86, 6.120498372476754e+86, 7.707027114212253e+86, 9.704808877380374e+86, 1.222044686631514e+87, 1.5388177500383558e+87, 1.9377033374780268e+87, 2.439986297259562e+87, 3.072468842709061e+87, 3.8689007393279906e+87, 4.871780218794716e+87, 6.134621717992523e+87, 7.724811451403528e+87, 9.727203192450555e+87, 1.2248646137509495e+88, 1.5423686462966283e+88, 1.9421746814890522e+88, 2.4456166834524427e+88, 3.0795587129142643e+88, 3.877828414589447e+88, 4.8830220868779334e+88, 6.14877765381e+88, 7.742636826811346e+88, 9.74964918348404e+88, 1.22769104798837e+89, 1.5459277364195116e+89, 1.9466563433422762e+89, 2.4512600620333898e+89, 3.086664943337292e+89, 3.886776690892743e+89, 4.8942898961145534e+89, 6.162966255133055e+89, 7.760503335133598e+89, 9.772146969725892e+89, 1.2305240043592644e+90, 1.5494950393146565e+90, 1.9511483468466187e+90, 2.4569164629828263e+90, 3.0937875717301376e+90, 3.8957456157755553e+90, 4.905583706365041e+90, 6.177187597338567e+90, 7.778411071286466e+90, 9.7946966706955e+90, 1.2333634979137708e+91, 1.5530705739334749e+91, 1.9556507158659386e+91, 2.4625859163505675e+91, 3.1009266359319953e+91, 3.904735236885588e+91, 4.916903577628129e+91, 6.19144175597788e+91, 7.796360130405384e+91, 9.817298406188883e+91, 1.2362095437367911e+92, 1.5566543592710668e+92, 1.9601634743192186e+92, 2.4682684522556968e+92, 3.108082173869112e+92, 3.9137456019803874e+92, 4.928249570040585e+92, 6.205728806776499e+92, 7.814350607844646e+92, 9.839952296278214e+92, 1.2390621569479309e+93, 1.560246414366364e+93, 1.9646866461804665e+93, 2.473964100886803e+93, 3.115254223555516e+93, 3.922776758927809e+93, 4.93962174387836e+93, 6.220048825634847e+93, 7.832382599179251e+93, 9.862658461313024e+93, 1.2419213527017905e+94, 1.5638467583022765e+94, 1.9692202554791807e+94, 2.479672892502203e+94, 3.122442823092866e+94, 3.931828755705835e+94, 4.951020159556359e+94, 6.234401888627958e+94, 7.850456200204512e+94, 9.885417021919713e+94, 1.2447871461879053e+95, 1.5674554102056153e+95, 1.9737643263002518e+95, 2.485394857429828e+95, 3.129648010670742e+95, 3.94090164040349e+95, 4.962444877628893e+95, 6.248788072006949e+95, 7.868571506937028e+95, 9.908228099003871e+95, 1.247659552630896e+96, 1.5710723892474608e+96, 1.978318882784204e+96, 2.491130026067802e+96, 3.136869824566936e+96, 3.9499954612206596e+96, 4.973895958790152e+96, 6.263207452198707e+96, 7.88672861561428e+96, 9.93109181374981e+96, 1.2505385872904098e+97, 1.5746977146430869e+97, 1.9828839491270982e+97, 2.4968784288843243e+97, 3.144108303147305e+97, 3.9591102664684494e+97, 4.9853734638739514e+97, 6.2776601058064794e+97, 7.904927622696502e+97, 9.954008287621474e+97, 1.2534242654614112e+98, 1.5783314056521528e+98, 1.987459549580998e+98, 2.5026400964179717e+98, 3.151363484866499e+98, 3.96824610456956e+98, 4.996877453854908e+98, 6.292146109610461e+98, 7.923168624866284e+98, 9.976977642363377e+98, 1.2563166024741236e+99, 1.5819734815786258e+99, 1.9920457084538727e+99, 2.5084150592775766e+99, 3.158635408267818e+99, 3.9774030240580894e+99, 5.0084079898482055e+99, 6.306665540567483e+99, 7.94145171902932e+99, 1.0000000000000109e+100], [-1.0, -0.806097199055733, -0.6532156533306495, -0.5301338555298747, -0.42743254469746833, -0.3398836786079448, -0.2653588689586941, -0.20143107765679844, -0.14612263707501294, -0.09801855597087294, -0.05618733574466998, -0.019796690102009323, 0.01189539327316061, 0.039540652718548924, 0.06368145054082464, 0.08470404188352446, 0.10296020689584254, 0.1187738191576992, 0.13243891500442523, 0.144219693526762, 0.1543475805179805, 0.16300400677283555, 0.1703462113957404, 0.17652105733807089, 0.18166505851651427, 0.18590437981306918, 0.1893548370750457, 0.1921210199296965, 0.19428235199038266, 0.1959002795683451, 0.19703302492396338, 0.1977359947401801, 0.1980617801225009, 0.19806015659899429, 0.19777808412029185, 0.19725970705958817, 0.19654470829708617, 0.19565651091134362, 0.19461251896804221, 0.19342995721600065, 0.19212568542969316, 0.19071619840924967, 0.18921762598045555, 0.18764573299475187, 0.18601591932923522, 0.18434321988665783, 0.18264230459542743, 0.1809242313393755, 0.17919075668208512, 0.17744446085020799, 0.17568818008254136, 0.17392494101495004, 0.17215796068036646, 0.17039064650879066, 0.1686265963272902, 0.1668695983600003, 0.16512363122812374, 0.16339286394993088, 0.1616816559407597, 0.15999455701301574, 0.15833365561582172, 0.15669597033839938, 0.1550805939286771, 0.15348684025836815, 0.15191419147078278, 0.15036229798082826, 0.14883097847500873, 0.1473202199114254, 0.14583017751977645, 0.14436117480135696, 0.14291370352905905, 0.14148842374737186, 0.1400861637723814, 0.1387079201917707, 0.13735485786481982, 0.1360283099224057, 0.13472749547927554, 0.1334498092783374, 0.132194289932307, 0.13096005567507873, 0.1297463033719927, 0.12855230851983457, 0.1273774252468357, 0.126221086312673, 0.12508280310846906, 0.12396216565679201, 0.12285884261165568, 0.12177258125851946, 0.12070320751428844, 0.11965062592731324, 0.11861481967739015, 0.11759585057576108, 0.11659385906511352, 0.11560906421958066, 0.11464176374474125, 0.11369233397761964, 0.11275989528032176, 0.11184286710886722, 0.110940706512936, 0.1100528991709383, 0.1091789593258099, 0.10831842978501213, 0.10747088192053202, 0.10663591566888206, 0.10581315953110049, 0.10500227057275104, 0.10420293442392306, 0.10341486527923152, 0.10263780589781699, 0.10187152760334559, 0.1011158302840091, 0.10037054239252485, 0.0996355209461358, 0.0989106515266105, 0.09819584828024307, 0.09749105391785325, 0.09679623971478639, 0.09611140551091343, 0.0954365797106309, 0.09477181928286092, 0.09411720976105122, 0.09347286524317512, 0.09283845166625126, 0.09221315146322537, 0.09159665265509015, 0.09098866134152621, 0.0903888968500632, 0.08979709173607979, 0.08921299178280362, 0.08863635600131142, 0.08806695663052888, 0.08750457913723075, 0.08694902221604078, 0.08640009778943177, 0.08585763100772548, 0.08532146024909275, 0.0847914371195534, 0.0842674264529763, 0.08374930631107932, 0.08323696798342939, 0.08273031598744236, 0.08222926806838324, 0.08173375519936593, 0.08124372158135344, 0.08075912464315776, 0.08027993504143992, 0.07980613666070993, 0.07933772661332689, 0.07887471523949884, 0.07841712610728288, 0.07796499601258515, 0.07751837497916077, 0.07707732625861391, 0.07664192633039776, 0.07621226490181451, 0.07578844490801537, 0.07537058251200059, 0.0749589040087718, 0.07455340179099065, 0.07415369395767728, 0.07375941297739018, 0.07337021020842464, 0.07298575589881275, 0.0726057391863234, 0.07222986809846231, 0.07185786955247196, 0.07148948935533168, 0.07112449220375755, 0.0707626616842025, 0.07040380027285625, 0.07004772933564532, 0.06969428912823301, 0.06934333879601948, 0.06899475637414162, 0.06864843878747322, 0.06830430185062478, 0.06796228026794363, 0.06762232763351395, 0.06728441643115665, 0.0669485380344295, 0.06661470270662706, 0.06628293960078069, 0.06595329675965853, 0.06562584111576557, 0.06530065849134355, 0.06497785359837105, 0.06465755003856348, 0.06433989030337298, 0.06402503577398853, 0.06371316672133594, 0.06340448230607779, 0.06309920057861346, 0.06279755847907914, 0.06249981183734787, 0.06220623537302941, 0.06191712269547038, 0.061632786303754204, 0.06135355758670108, 0.06107978682286803, 0.060811843180548865, 0.060549522290706224, 0.06029048275560404, 0.06003416683932843, 0.05978028368446756, 0.05952856717165003, 0.05927877591954491, 0.059030693284861754, 0.05878412736235057, 0.05853891098480186, 0.05829490172304655, 0.05805198188595607, 0.05781005852044231, 0.05756906341145763, 0.05732895308199485, 0.057089708793087265, 0.056851336543808646, 0.05661386707127322, 0.056377355850635684, 0.05614188309509121, 0.05590755375587544, 0.055674497522264464, 0.055442868821574884, 0.05521284681916372, 0.0549846354184285, 0.05475846326080719, 0.05453458372577825, 0.05431327493086059, 0.0540948397316136, 0.05387960572163714, 0.05366792523257152, 0.053460097657679694, 0.05325478872081394, 0.0530512843623478, 0.05284945798745796, 0.052649193022853175, 0.0524503829167743, 0.052252931138994256, 0.05205675118081806, 0.05186176655508281, 0.051667910796157686, 0.051475127459943947, 0.051283370123874954, 0.051092602386916125, 0.050902797869564975, 0.050713940213851116, 0.05052602308333621, 0.05033905016311403, 0.05015303515981043, 0.049968001801583325, 0.04978398383812275, 0.04960102504065078, 0.04941917920192161, 0.04923851013622152, 0.04905909167936883, 0.04888100768871399, 0.04870435204313951, 0.04852922864305999, 0.04835575141042211, 0.04818404428870464, 0.04801424124291842, 0.04784648625960639, 0.04768066480513062, 0.047516403427377, 0.047353589924302525, 0.04719212060911972, 0.04703189857442921, 0.046872833692219736, 0.046714842613868116, 0.04655784877013927, 0.04640178237118622, 0.04624658040655009, 0.046092186645160065, 0.04593855163533348, 0.04578563270477572, 0.04563339396058029, 0.04548180628922879, 0.04533084735659092, 0.045180501607924445, 0.04503076026787528, 0.04488162134047737, 0.044733089609152836, 0.044585176636711826, 0.044437900765352624, 0.04429128711666159, 0.04414536759161319, 0.044000180870569984, 0.04385577241328263, 0.04371219445888987, 0.04356950602591858, 0.04342777291228368, 0.04328706769528823, 0.04314746973162335, 0.0430090651573683, 0.04287194688799039, 0.04273621461834506, 0.042601974822675824, 0.04246934075461432, 0.042338432447180246, 0.04220938730531115, 0.042082174054790776, 0.04195658709349274, 0.041832429074800115, 0.04170951436407241, 0.04158766903864552, 0.04146673088783176, 0.04134654941291988, 0.04122698582717503, 0.04110791305583878, 0.04098921573612912, 0.04087079021724045, 0.0407525445603436, 0.040634398538585796, 0.0405162836370907, 0.04039814305295837, 0.040279931695265295, 0.04016161618506438, 0.040043174855384944, 0.039924597751232714, 0.039805886629589844, 0.0396870549594149, 0.03956812792164287, 0.039449142409185144, 0.039330147026929545, 0.039211202091740296, 0.039092379632458055, 0.038973763389899885, 0.03885544881685926, 0.03873754307810609, 0.03862016505038667, 0.038503445322423745, 0.03838752619491645, 0.03827256168054035, 0.03815871750394743, 0.03804617110176607, 0.037935111622601096, 0.037825739927033725, 0.0377182685876216, 0.037612921888898795, 0.037509935827375766, 0.03740955811153942, 0.03731180542865128, 0.03721529927215318, 0.037119629213619616, 0.037024628842328294, 0.03693014614611285, 0.03683604351136278, 0.036742197723023486, 0.03664849996459628, 0.03655485581813835, 0.036461185264262785, 0.03636742268213856, 0.03627351684949054, 0.03617943094259949, 0.03608514253630208, 0.03599064360399086, 0.035895940517614265, 0.03580105404767664, 0.03570601936323822, 0.03561088603191513, 0.035515718019879385, 0.0354205936918589, 0.03532560581113747, 0.03523086153955481, 0.03513648243750651, 0.03504260446394405, 0.034949377976374804, 0.034856967730862054, 0.03476555288202496, 0.03467532698303859, 0.03458649798563388, 0.034499288240097695, 0.03441390626977026, 0.034329598367605345, 0.03424587227293628, 0.03416265075676767, 0.03407986301396405, 0.03399744466324984, 0.03391533774720942, 0.0338334907322871, 0.033751858508787085, 0.0336704023908735, 0.03358909011657043, 0.033507895847761836, 0.033426800170191645, 0.033345790093463674, 0.03326485905104168, 0.03318400690024934, 0.03310323992227025, 0.033022570822147934, 0.032942018728785834, 0.03286160919494731, 0.032781374197255665, 0.03270135213619411, 0.03262158783610577, 0.03254213254519371, 0.03246304393552092, 0.03238438610301029, 0.03230622956744465, 0.032228651272466755, 0.03215173458557928, 0.032075569298144806, 0.03200025162538587, 0.0319258842063849, 0.03185239738563871, 0.0317795356232365, 0.0317072263463685, 0.03163540323026488, 0.031564004543167504, 0.03149297314632993, 0.03142225649401744, 0.03135180663350701, 0.031281580205087305, 0.031211538442058703, 0.03114164717073329, 0.031071876810434843, 0.03100220237349884, 0.030932603465272473, 0.030863064284114627, 0.030793573621395884, 0.030724124861498545, 0.030654715981816592, 0.030585349552755728, 0.030516032737733345, 0.030446777293178545, 0.030377599568532126, 0.03030852050624659, 0.03023956564178614, 0.030170765103626686, 0.030102153613255838, 0.0300337704851729, 0.02996565962688889, 0.02989786953892652, 0.029830453314820204, 0.029763468641116068, 0.029696977797371925, 0.029631047656157296, 0.02956574968305341, 0.0295011599366532, 0.029437359068561278, 0.029374432323393988, 0.029312470884407284, 0.02925149728764409, 0.02919138705758776, 0.029132008454777796, 0.02907323756860311, 0.02901495831730205, 0.028957062447962364, 0.02889944953652124, 0.02884202698776528, 0.028784710035330504, 0.028727421741702355, 0.028670092998215702, 0.028612662525054827, 0.02855507687125344, 0.028497290414694672, 0.028439265362111065, 0.028380971749084598, 0.028322387440046653, 0.028263498128278053, 0.028204297335909026, 0.02814478641391923, 0.028084974542137736, 0.028024878729243047, 0.02796452381276308, 0.027903942459075175, 0.02784317516340609, 0.027782270249832004, 0.027721283871278524, 0.027660280009520675, 0.0275993304751829, 0.02753851490773906, 0.027477920775512456, 0.02741764337567578, 0.02735778583425117, 0.027298459106110177, 0.02723978197497377, 0.02718188105341234, 0.027124890782845704, 0.027068953433543097, 0.027014219104623167, 0.026960845724054, 0.0269089990486531, 0.026858818374298047, 0.026809559948102045, 0.02676076388023489, 0.026712312595222196, 0.026664098286569772, 0.026616022916763602, 0.026567998217269868, 0.02651994568853493, 0.026471796599985345, 0.026423491990027845, 0.026374982666049353, 0.026326229204416986, 0.02627720195047804, 0.02622788101856, 0.026178256291970535, 0.02612832742299751, 0.026078103832908962, 0.026027604711953128, 0.02597685901935843, 0.025925905483333466, 0.025874792601067037, 0.02582357863872812, 0.02577233163146588, 0.02572112938340967, 0.025670059467669034, 0.025619219226333693, 0.025568715770473566, 0.02551866598013875, 0.025469196504359536, 0.025420443761146397, 0.02537255393748999, 0.02532568298936117, 0.025279979821545746, 0.025234932492835767, 0.02519018539533985, 0.025145680315009786, 0.025101363829305945, 0.025057187307197297, 0.02501310690916142, 0.024969083587184474, 0.02492508308476123, 0.024881075936895047, 0.024837037470097884, 0.024792947802390303, 0.02474879184330145, 0.024704559293869083, 0.02466024464663955, 0.02461584718566779, 0.024571370986517353, 0.024526824916260376, 0.024482222633477598, 0.024437582588258355, 0.024392928022200572, 0.02434828696841079, 0.024303692251504125, 0.024259181487604305, 0.02421479708434365, 0.02417058624086308, 0.024126600947812108, 0.024082897987348847, 0.024039538933140012, 0.023996590150360902, 0.023954122795695428, 0.02391221281733609, 0.023870938098884516, 0.023830167313942895, 0.023789749863046505, 0.02374963140923386, 0.023709761227439417, 0.0236700922044936, 0.023630580839122776, 0.023591187241949273, 0.02355187513549136, 0.023512611854163274, 0.0234733683442752, 0.023434119164033262, 0.023394842483539558, 0.02335552008479214, 0.023316137361684988, 0.023276683320008065, 0.02323715057744726, 0.023197535363584446, 0.023157837519897414, 0.023118060499759945, 0.023078211368441737, 0.023038300803108473, 0.022998343092821765, 0.022958356138539197, 0.02291836145311429, 0.022878384161296537, 0.02283845299973136, 0.022798600316960155, 0.022758862073420257, 0.022719277841444976, 0.02267989080526354, 0.022640747761001168, 0.022601899116679005, 0.02256339889221416, 0.022525304719419697, 0.022487677842004627, 0.02245058311557392, 0.022414089007628497, 0.022378265672016586, 0.022343109832459632, 0.022308522306588405, 0.022274403124584546, 0.022240658339715145, 0.022207200028332732, 0.02217394628987528, 0.022140821246866192, 0.02210775504491434, 0.022074683852714, 0.022041549862044926, 0.022008301287772283, 0.0219748923678467, 0.02194128336330423, 0.021907440558266385, 0.0218733362599401, 0.02183894879861777, 0.021804262527677212, 0.0217692678235817, 0.02173396108587995, 0.021698344737206096, 0.021662427223279747, 0.02162622301290593, 0.02158975259797512, 0.021553042493463237, 0.02151612523743164, 0.021479039391027126, 0.02144182953848194, 0.021404546287113753, 0.021367246267325706, 0.021329992132606355, 0.02129285255952971, 0.021255902247755212, 0.021219221920027766, 0.02118289832217769, 0.021147024223120762, 0.02111169841485819, 0.021077025712476643, 0.021043116954148205, 0.021010089001130425, 0.02097806473776627, 0.02094717307148417, 0.020917421909444574, 0.020888148814389614, 0.020859157246905846, 0.02083035861407324, 0.020801671750296246, 0.020773022917303766, 0.0207443458041492, 0.020715581527210394, 0.020686678630189685, 0.02065759308411387, 0.020628288287334224, 0.02059873506552648, 0.020568911671690865, 0.020538803786152054, 0.02050840451655921, 0.020477714397885954, 0.020446741392430395, 0.020415500889815096, 0.020384015706987103, 0.020352316088217925, 0.020320439705103548, 0.02028843165656443, 0.020256344468845493, 0.020224238095516146, 0.020192179917470243, 0.02016024474292614, 0.02012851480742664, 0.02009707977383903, 0.02006603673235506, 0.020035490200490967, 0.020005552123087435, 0.019976341872309643, 0.0199479862312755, 0.019920216735852102, 0.019892652360032282, 0.0198652449254309, 0.019837950117122947, 0.019810727483643566, 0.01978354043698803, 0.019756356252611768, 0.019729146069430332, 0.019701884889819447, 0.019674551579614948, 0.01964712886811283, 0.019619603348069236, 0.01959196547570043, 0.019564209570682844, 0.01953633381615303, 0.0195083402587077, 0.019480234808403694, 0.019452027238758007, 0.019423731186747766, 0.01939536415281025, 0.019366947500842866, 0.01933850645820319, 0.019310070115708903, 0.01928167142763787, 0.01925334721172806, 0.01922513814917761, 0.01919708878464479, 0.019169247526248018, 0.019141666645565845, 0.01911440227763697, 0.01908751442096024, 0.019061066937494632, 0.019035095433066068, 0.019009429766394574, 0.018983994928191916, 0.018958747078764493, 0.018933645375254007, 0.01890865197163746, 0.01888373201872716, 0.01885885366417071, 0.018833988052451026, 0.01880910932488631, 0.01878419461963008, 0.018759224071671146, 0.01873418081283363, 0.018709050971776938, 0.018683823673995795, 0.018658491041820217, 0.01863304819441553, 0.018607493247782356, 0.01858182731475662, 0.018556054505009544, 0.018530181925047663, 0.0185042196782128, 0.018478180864682087, 0.018452081581467963, 0.018425940922418154, 0.018399780978215707, 0.018373626836378946, 0.01834750658126152, 0.018321451294052365, 0.018295495052775727, 0.018269674932291147, 0.018244031004293473, 0.01821860633731285, 0.018193446996714727, 0.018168602044699854, 0.01814412354030429, 0.018120066539399377, 0.01809648909469178, 0.018073439632673254, 0.018050872160524232, 0.018028702781605635, 0.018006852546636018, 0.017985247385712798, 0.017963818108312258, 0.017942500403289544, 0.017921234838878673, 0.01789996686269253, 0.017878646801722846, 0.017857229862340247, 0.0178356761302942, 0.017813950570713052, 0.017792023028104006, 0.01776986822635314, 0.01774746576872539, 0.01772480013786456, 0.01770186069579332, 0.017678641683913206, 0.017655142223004617, 0.017631366313226825, 0.017607322834117953, 0.01758302554459501, 0.017558493082953847, 0.0175337489668692, 0.017508821593394664, 0.017483744238962696, 0.01745855505938462, 0.017433297089850627, 0.01740801824492978, 0.01738277131856999, 0.01735761398409806, 0.017332608794219627, 0.01730782318101922, 0.017283329455960218, 0.017259204809884878, 0.017235531313014304, 0.017212395914948487, 0.01718989044466627, 0.017168111610525366, 0.017147161000262347, 0.017127144922568463, 0.017107769326715875, 0.017088643243923767, 0.01706969149268431, 0.017050844866159875, 0.01703204013218302, 0.0170132200332565, 0.016994333286553275, 0.01697533458391649, 0.016956184591859488, 0.016936849951565813, 0.016917303278889198, 0.01689752316435357, 0.016877494173153065, 0.016857206845152, 0.01683665769488489, 0.01681584921155645, 0.016794789859041592, 0.01677349407588542, 0.016751982275303227, 0.016730280845180513, 0.01670842214807297, 0.016686444521206482, 0.016664392276477136, 0.016642315700451202, 0.01662027105436516, 0.01659832057412567, 0.016576532470309605, 0.01655498092816402, 0.016533746107606172, 0.01651291414322351, 0.016492577144273685, 0.01647283319468453, 0.016453779878535604, 0.016435118076584255, 0.016416605326465467, 0.01639820094500227, 0.016379867510510022, 0.016361570862796437, 0.016343280103161533, 0.016324967594397683, 0.016306608960789587, 0.01628818308811428, 0.01626967212364113, 0.016251061476131836, 0.016232339815840435, 0.016213499074513298, 0.016194534445389125, 0.016175444383198956, 0.016156230604166162, 0.016136898086006445, 0.016117455067927847, 0.016097913050630738, 0.016078286796307822, 0.016058594328644146, 0.01603885693281708, 0.01601909915549633, 0.01599934880484394, 0.015979636950514287, 0.015959997923654077, 0.01594046931690235, 0.015921091984390495, 0.015901910041742205, 0.015882970866073542, 0.015864325095992872, 0.015846026631600917, 0.01582812450628862, 0.015810498721793152, 0.01579305991274228, 0.015775769707976766, 0.015758592324281617, 0.015741494566386106, 0.015724445826963748, 0.015707418086632317, 0.01569038591395384, 0.0156733264654346, 0.015656219485525123, 0.0156390473066202, 0.015621794849058878, 0.015604449621124445, 0.01558700171904445, 0.015569443826990693, 0.015551771217079237, 0.01553398174937038, 0.015516075871868694, 0.01549805662052299, 0.01547992961922634, 0.015461703079816064, 0.015443387802073742, 0.015424997173725202, 0.015406547170440533, 0.015388056355834064, 0.015369545881464396, 0.015351039486834365, 0.015332563499391078, 0.015314146834525878, 0.015295820995574378, 0.015277620073816433, 0.015259580748476158, 0.015241742286721916, 0.015224146543666332, 0.015206837962366276, 0.015189863573822874, 0.015173272996981513, 0.015157113910916748, 0.015141360261481584, 0.01512593970881564, 0.015110785035689607, 0.01509583314351922, 0.015081025052365275, 0.015066305900933608, 0.015051624946575118, 0.01503693556528575, 0.015022195251706503, 0.015007365619123426, 0.014992412399467626, 0.014977305443315252, 0.014962018719887515, 0.01494653031705067, 0.01493082244131603, 0.014914881417839958, 0.014898697690423866, 0.014882265821514225, 0.014865584492202549, 0.014848656502225412, 0.014831488769964436, 0.014814092332446295, 0.014796482345342714, 0.014778678082970478, 0.014760702938291409, 0.014742584422912397, 0.014724354167085372, 0.014706047919707326, 0.01468770554832029, 0.014669371039111364, 0.014651092496912682, 0.014632922145201446, 0.014614916326099896, 0.014597135500375339, 0.014579644247440118, 0.01456251126535164, 0.014545809370812358, 0.014529615499169783, 0.014514010704416467, 0.014499080159190027, 0.014484913154773123, 0.014471291809844014, 0.014457876317408556, 0.014444602859989759, 0.01443141267234344, 0.014418251990084688, 0.01440507204968789, 0.014391829088486718, 0.014378484344674132, 0.014365004057302374, 0.014351359466282982, 0.014337526812386777, 0.014323487337243873, 0.01430922728334366, 0.014294737894034829, 0.014280015413525348, 0.014265061086882481, 0.014249881160032774, 0.014234486879762065, 0.014218894493715472, 0.01420312525039741, 0.014187205399171579, 0.01417116619026096, 0.014155043874747832, 0.014138879704573754, 0.014122719932539574, 0.014106615812305429, 0.014090623598390745, 0.014074804546174232, 0.014059224911893892, 0.01404395595264701, 0.014029073926390162, 0.01401466009193921, 0.014000800708969306, 0.013987405912987225, 0.013974152468900288, 0.013960996149877797, 0.013947903099550775, 0.013934842301150259, 0.013921785577507324, 0.013908707591053069, 0.013895585843818621, 0.01388240067743513, 0.013869135273133779, 0.013855775651745778, 0.01384231067370236, 0.01382873203903479, 0.013815034287374357, 0.013801214797952382, 0.013787273789600206, 0.013773214320749204, 0.013759042289430774, 0.013744766433276347, 0.013730398329517375, 0.01371595239498534, 0.013701445886111751, 0.013686898898928148, 0.013672334369066091, 0.013657778071757177, 0.013643258621833021, 0.01362880747372527, 0.013614458921465598, 0.013600250098685707, 0.013586220978617322, 0.013572414374092205, 0.013558875937542134, 0.013545654160998922, 0.013532710453808546, 0.013519776620499803, 0.013506830864802952, 0.013493874047834758, 0.013480907243389559, 0.013467931737939266, 0.01345494903063337, 0.013441960833298931, 0.01342896907044059, 0.013415975879240555, 0.013402983609558616, 0.013389994823932128, 0.013377012297576032, 0.013364039018382836, 0.013351078186922626, 0.013338133216443058, 0.01332520773286937, 0.013312305574804366]]}

==> anc/flow_four_ferm_coupling_one.json <==
{"columns": ["g_Lambda / k", "all diagrams", "box + triangle diagrams", "box diagrams"], "data": [[1e-05, 1.011613082448441e-05, 1.0233610285808361e-05, 1.0352454045802668e-05, 1.0472677948180271e-05, 1.0594298020648457e-05, 1.0717330477045602e-05, 1.084179171950272e-05, 1.0967698340630132e-05, 1.1095067125729498e-05, 1.1223915055031582e-05, 1.1354259305959961e-05, 1.1486117255421052e-05, 1.1619506482120716e-05, 1.1754444768907779e-05, 1.1890950105144751e-05, 1.2029040689106093e-05, 1.2168734930404334e-05, 1.2310051452444343e-05, 1.245300909490613e-05, 1.259762691625646e-05, 1.2743924196289646e-05, 1.2891920438697836e-05, 1.3041635373671176e-05, 1.3193088960528123e-05, 1.3346301390376351e-05, 1.3501293088804537e-05, 1.365808471860539e-05, 1.3816697182530345e-05, 1.397715162607621e-05, 1.4139469440304197e-05, 1.4303672264691658e-05, 1.4469781990017e-05, 1.4637820761278036e-05, 1.4807810980644254e-05, 1.4979775310443408e-05, 1.515373667618271e-05, 1.532971826960518e-05, 1.550774355178148e-05, 1.568783625623759e-05, 1.5870020392118924e-05, 1.6054320247391037e-05, 1.6240760392077666e-05, 1.6429365681536238e-05, 1.66201612597715e-05, 1.6813172562787613e-05, 1.7008425321979134e-05, 1.7205945567561427e-05, 1.74057596320409e-05, 1.7607894153725538e-05, 1.7812376080276175e-05, 1.8019232672299062e-05, 1.8228491506980114e-05, 1.8440180481761375e-05, 1.8654327818060205e-05, 1.8870962065031583e-05, 1.90901121033742e-05, 1.931180714918066e-05, 1.9536076757832485e-05, 1.9762950827940266e-05, 1.9992459605329622e-05, 2.0224633687073438e-05, 2.0459504025570943e-05, 2.0697101932674105e-05, 2.0937459083862037e-05, 2.118060752246378e-05, 2.1426579663930226e-05, 2.1675408300155535e-05, 2.192712660384886e-05, 2.2181768132956764e-05, 2.243936683513699e-05, 2.2699957052284246e-05, 2.296357352510849e-05, 2.323025139776641e-05, 2.3500026222546685e-05, 2.3772933964609642e-05, 2.4049011006782e-05, 2.432829415440722e-05, 2.4610820640252275e-05, 2.489662812947132e-05, 2.518575472462704e-05, 2.547823897077035e-05, 2.5774119860578986e-05, 2.6073436839555888e-05, 2.6376229811287865e-05, 2.668253914276538e-05, 2.6992405669764065e-05, 2.7305870702288796e-05, 2.7622976030080953e-05, 2.794376392818959e-05, 2.8268277162607417e-05, 2.8596558995972166e-05, 2.8928653193334096e-05, 2.926460402799064e-05, 2.960445628738867e-05, 2.994825527909538e-05, 3.0296046836838474e-05, 3.0647877326616506e-05, 3.1003793652880206e-05, 3.136384326478556e-05, 3.172807416251949e-05, 3.209653490369908e-05, 3.2469274609845e-05, 3.28463429729302e-05, 3.322779026200461e-05, 3.361366732989677e-05, 3.4004025619993325e-05, 3.4398917173097214e-05, 3.4798394634365484e-05, 3.520251126032775e-05, 3.5611320925986105e-05, 3.602487813199746e-05, 3.64432380119394e-05, 3.686645633966021e-05, 3.729458953671452e-05, 3.772769467988516e-05, 3.816582950879227e-05, 3.8609052433591014e-05, 3.905742254275849e-05, 3.951099961097113e-05, 3.9969844107073664e-05, 4.043401720214044e-05, 4.0903580777630575e-05, 4.1378597433637666e-05, 4.185913049723535e-05, 4.234524403091979e-05, 4.283700284115021e-05, 4.333447248698859e-05, 4.3837719288839686e-05, 4.434681033729259e-05, 4.486181350206494e-05, 4.5382797441051005e-05, 4.590983160947482e-05, 4.64429862691497e-05, 4.6982332497845146e-05, 4.752794219876268e-05, 4.807988811012165e-05, 4.8638243814856316e-05, 4.9203083750425604e-05, 4.977448321873684e-05, 5.035251839618459e-05, 5.093726634380611e-05, 5.1528805017554935e-05, 5.212721327869343e-05, 5.273257090430637e-05, 5.3344958597936336e-05, 5.396445800034283e-05, 5.459115170038625e-05, 5.522512324603817e-05, 5.586645715551973e-05, 5.6515238928569085e-05, 5.717155505783989e-05, 5.783549304043216e-05, 5.850714138955693e-05, 5.9186589646336456e-05, 5.9873928391741394e-05, 6.056924925866675e-05, 6.12726449441478e-05, 6.198420922171826e-05, 6.270403695391148e-05, 6.343222410490733e-05, 6.416886775332562e-05, 6.491406610516807e-05, 6.566791850691094e-05, 6.64305254587492e-05, 6.720198862799491e-05, 6.798241086263103e-05, 6.877189620502253e-05, 6.957054990578708e-05, 7.037847843782637e-05, 7.119578951052067e-05, 7.20225920840882e-05, 7.285899638411115e-05, 7.370511391623048e-05, 7.456105748101139e-05, 7.542694118898133e-05, 7.630288047584267e-05, 7.718899211786218e-05, 7.808539424743897e-05, 7.899220636885348e-05, 7.990954937419923e-05, 8.083754555949958e-05, 8.177631864101166e-05, 8.27259937717197e-05, 8.368669755801992e-05, 8.465855807659892e-05, 8.564170489150858e-05, 8.663626907143874e-05, 8.764238320719067e-05, 8.866018142935363e-05, 8.968979942618642e-05, 9.073137446170686e-05, 9.178504539399105e-05, 9.285095269368537e-05, 9.392923846273343e-05, 9.502004645332038e-05, 9.612352208703752e-05, 9.723981247426881e-05, 9.836906643380345e-05, 9.951143451267536e-05, 0.00010066706900623366, 0.00010183612397844596, 0.00010301875528243731, 0.00010421512058126804, 0.00010542537936895251, 0.00010664969299172233, 0.00010788822466953609, 0.00010914113951783934, 0.00011040860456957682, 0.00011169078879746063, 0.00011298786313649696, 0.00011430000050677422, 0.00011562737583651623, 0.00011697016608540257, 0.0001183285502681602, 0.00011970270947842886, 0.00012109282691290363, 0.00012249908789575793, 0.00012392167990335018, 0.0001253607925892171, 0.0001268166178093576, 0.0001282893496478101, 0.00012977918444252693, 0.00013128632081154943, 0.00013281095967948646, 0.0001343533043043009, 0.0001359135603044072, 0.0001374919356860834, 0.00013908864087120164, 0.00014070388872528054, 0.00014233789458586348, 0.00014399087629122663, 0.00014566305420941984, 0.00014735465126764557, 0.00014906589298197803, 0.00015079700748742823, 0.0001525482255683579, 0.0001543197806892466, 0.0001561119090258161, 0.00015792484949651647, 0.00015975884379437711, 0.00016161413641922883, 0.00016349097471029896, 0.00016538960887918557, 0.00016731029204321496, 0.00016925328025918558, 0.00017121883255750457, 0.0001732072109767207, 0.0001752186805984579, 0.00017725350958275473, 0.0001793119692038148, 0.00018139433388617105, 0.0001835008812412712, 0.00018563189210448765, 0.00018778765057255709, 0.00018996844404145524, 0.00019217456324471073, 0.00019440630229216466, 0.00019666395870918016, 0.00019894783347630654, 0.00020125823106940564, 0.00020359545950024205, 0.00020595983035754655, 0.00020835165884855567, 0.0002107712638410333, 0.00021321896790578137, 0.00021569509735964274, 0.00021819998230900476, 0.00022073395669380762, 0.00022329735833206342, 0.00022589052896489266, 0.00022851381430208395, 0.00023116756406818173, 0.00023385213204911082, 0.00023656787613934085, 0.0002393151583895995, 0.00024209434505513962, 0.0002449058066445663, 0.0002477499179692316, 0.0002506270581932028, 0.0002535376108838107, 0.00025648196406278503, 0.00025946051025798423, 0.0002624736465557248, 0.00026552177465371943, 0.00026860530091462947, 0.00027172463642023925, 0.00027488019702626013, 0.0002780724034177698, 0.00028130168116529655, 0.0002845684607815542, 0.0002878731777788362, 0.0002912162727270765, 0.0002945981913125838, 0.0002980193843974584, 0.00030148030807969974, 0.00030498142375401057, 0.0003085231981733088, 0.0003121061035109522, 0.0003157306174236866, 0.000319397223115325, 0.0003231064094011664, 0.00032685867077316175, 0.00033065450746583834, 0.00033449442552298774, 0.00033837893686513014, 0.00034230855935776073, 0.0003462838168803893, 0.0003503052393963821, 0.0003543733630236131, 0.00035848873010593774, 0.0003626518892854949, 0.0003668633955758503, 0.0003711238104359874, 0.0003754337018451602, 0.00037979364437861146, 0.0003842042192841742, 0.0003886660145597602, 0.0003931796250317495, 0.00039774565243429037, 0.00040236470548951875, 0.0004070373999887112, 0.0004117643588743792, 0.00041654621232331665, 0.00042138359783061314, 0.0004262771602946407, 0.0004312275521030297, 0.00043623543321964157, 0.00044130147127255257, 0.000446426341643059, 0.0004516107275557158, 0.0004568553201694208, 0.0004621608186695571, 0.0004675279303612057, 0.00047295737076343913, 0.0004784498637047129, 0.0004840061414193611, 0.000489626944645216, 0.0004953130227223591, 0.0005010651336930203, 0.0005068840444026364, 0.0005127705306020834, 0.0005187253770510962, 0.0005247493776228894, 0.0005308433354099921, 0.0005370080628313135, 0.0005432443817404511, 0.0005495531235352552, 0.0005559351292686684, 0.0005623912497608501, 0.0005689223457126046, 0.0005755292878201256, 0.0005822129568910732, 0.0005889742439619999, 0.0005958140504171388, 0.0006027332881085727, 0.0006097328794777975, 0.0006168137576786986, 0.0006239768667019535, 0.0006312231615008832, 0.0006385536081187585, 0.0006459691838175913, 0.0006534708772084171, 0.0006610596883830934, 0.0006687366290476271, 0.0006765027226570497, 0.0006843590045518608, 0.0006923065220960546, 0.0007003463348167495, 0.0007084795145454393, 0.000716707145560887, 0.0007250303247336723, 0.0007334501616724245, 0.000741967778871749, 0.0007505843118618731, 0.0007593009093600314, 0.0007681187334236057, 0.0007770389596050461, 0.0007860627771085904, 0.0007951913889488023, 0.000804426012110955, 0.0008137678777132702, 0.0008232182311710472, 0.0008327783323626964, 0.0008424494557976996, 0.0008522328907865225, 0.0008621299416124998, 0.0008721419277057154, 0.0008822701838189042, 0.0008925160602053943, 0.0009028809227991166, 0.0009133661533967072, 0.0009239731498417185, 0.0009347033262109761, 0.0009455581130030963, 0.0009565389573291936, 0.0009676473231058034, 0.0009788846912500444, 0.0009902525598770478, 0.0010017524444996798, 0.001013385878230581, 0.0010251544119865585, 0.0010370596146953414, 0.0010491030735047472, 0.0010612863939942706, 0.0010736112003891347, 0.0010860791357768236, 0.0010986918623261312, 0.001111451061508756, 0.0011243584343234646, 0.001137415701522863, 0.0011506246038427983, 0.0011639869022344296, 0.0011775043780989836, 0.001191178833525247, 0.0012050120915298136, 0.001219005996300118, 0.0012331624134402951, 0.0012474832302198956, 0.001261970355825487, 0.0012766257216151769, 0.0012914512813760942, 0.0013064490115848586, 0.001321620911671078, 0.0013369690042838978, 0.0013524953355616568, 0.0013682019754046662, 0.0013840910177511606, 0.0014001645808564514, 0.0014164248075753244, 0.001432873865647714, 0.0014495139479876972, 0.0014663472729758435, 0.0014833760847549574, 0.0015006026535292626, 0.001518029275867047, 0.0015356582750068383, 0.0015534920011671235, 0.001571532831859671, 0.0015897831722064893, 0.0016082454552604675, 0.0016269221423297379, 0.0016458157233058075, 0.0016649287169954968, 0.0016842636714567425, 0.0017038231643382838, 0.0017236098032233083, 0.0017436262259770817, 0.0017638751010986176, 0.001784359128076428, 0.001805081037748408, 0.0018260435926658978, 0.0018472495874619743, 0.0018687018492240188, 0.00189040323787061, 0.0019123566465328013, 0.0019345650019398108, 0.0019570312648092064, 0.0019797584302416126, 0.0020027495281200046, 0.0020260076235136385, 0.0020495358170866725, 0.0020733372455115327, 0.0020974150818870822, 0.0021217725361616386, 0.002146412855560921, 0.002171339325020944, 0.0021965552676259546, 0.0022220640450514523, 0.0022478690580123514, 0.0022739737467163484, 0.0023003815913225554, 0.0023270961124054602, 0.0023541208714242716, 0.002381459471197718, 0.002409115556384355, 0.0024370928139684687, 0.0024653949737515877, 0.002494025808849737, 0.0025229891361964484, 0.0025522888170516197, 0.0025819287575162735, 0.0026119129090533114, 0.002642245269014295, 0.002672929881172361, 0.002703970836261317, 0.0027353722725209973, 0.002767138376248963, 0.0027992733823585876, 0.002831781574943645, 0.0028646672878494413, 0.002897934905250589, 0.0029315888622354794, 0.002965633645397551, 0.0030000737934334234, 0.0030349138977479734, 0.00307015860306644, 0.003105812608053638, 0.003141880665940373, 0.003178367585157101, 0.0032152782299749833, 0.0032526175211543603, 0.0032903904366007697, 0.0033286020120285764, 0.003367257341632311, 0.0034063615787658054, 0.0034459199366292143, 0.003485937688964013, 0.00352642017075608, 0.0035673727789469157, 0.0036088009731531506, 0.0036507102763943923, 0.0036931062758295313, 0.003735994623501595, 0.003779381037091251, 0.0038232713006790663, 0.0038676712655166105, 0.003912586850806522, 0.0039580240444916205, 0.004003988904053213, 0.004050487557318627, 0.004097526203278153, 0.004145111112911469, 0.004193248630023659, 0.0042419451720909366, 0.004291207231116195, 0.004341041374494493, 0.004391454245888592, 0.004442452566114649, 0.004494043134038226, 0.004546232827480663, 0.004599028604136005, 0.004652437502498575, 0.00470646664280131, 0.004761123227964999, 0.004816414544558545, 0.004872347963770374, 0.004928930942391133, 0.004986171023807794, 0.005044075839009296, 0.005102653107603901, 0.0051619106388482985, 0.005221856332688729, 0.005282498180814157, 0.0053438442677216915, 0.005405902771794373, 0.005468681966391477, 0.005532190220951483, 0.005596436002107852, 0.005661427874817755, 0.00572717450350391, 0.00579368465320971, 0.005860967190767703, 0.005929031085981694, 0.00599788541282257, 0.006067539350637981, 0.006138002185376101, 0.006209283310823584, 0.006281392229857907, 0.006354338555714244, 0.0064281320132670615, 0.00650278244032659, 0.006578299788950376, 0.00665469412677002, 0.006731975638333356, 0.006810154626462218, 0.006889241513625954, 0.006969246843330917, 0.007050181281526055, 0.0071320556180248735, 0.007214880767943864, 0.00729866777315766, 0.00738342780377112, 0.007469172159608425, 0.007555912271719559, 0.007643659703904225, 0.0077324261542534925, 0.00782222345670932, 0.007913063582642215, 0.008004958642447194, 0.008097920887158295, 0.008191962710081815, 0.008287096648448544, 0.008383335385085176, 0.008480691750105102, 0.008579178722618886, 0.008678809432464572, 0.008779597161958091, 0.008881555347664008, 0.008984697582186823, 0.009089037615983068, 0.00919458935919446, 0.009301366883502337, 0.009409384424003648, 0.00951865638110868, 0.009629197322460873, 0.009741021984878919, 0.009854145276321395, 0.009968582277874232, 0.010084348245761252, 0.010201458613378069, 0.010319928993349587, 0.010439775179611414, 0.01056101314951542, 0.010683659065959814, 0.010807729279543838, 0.01093324033074761, 0.011060208952137204, 0.01118865207059536, 0.011318586809578103, 0.01145003049139757, 0.011583000639531335, 0.011717514980958557, 0.011853591448523272, 0.011991248183325098, 0.01213050353713777, 0.012271376074855659, 0.012413884576968782, 0.012558048042066554, 0.012703885689370554, 0.012851416961296784, 0.013000661526047619, 0.013151639280233884, 0.013304370351527397, 0.013458875101344277, 0.013615174127559448, 0.013773288267252676, 0.013933238599486428, 0.014095046448116063, 0.01425873338463264, 0.014424321231038718, 0.01459183206275757, 0.014761288211576181, 0.014932712268622415, 0.015106127087376775, 0.015281555786719095, 0.015459021754010713, 0.015638548648212285, 0.01582016040303793, 0.016003881230145973, 0.016189735622366714, 0.016377748356967724, 0.016567944498957012, 0.016760349404424592, 0.016954988723922856, 0.01715188840588616, 0.01735107470009016, 0.017552574161151364, 0.01775641365206719, 0.01796262034779727, 0.018171221738886287, 0.01838224563512888, 0.018595720169277123, 0.018811673800791077, 0.01903013531963284, 0.01925113385010473, 0.01947469885473195, 0.019700860138190515, 0.019929647851280527, 0.020161092494945843, 0.02039522492434029, 0.020632076352941155, 0.02087167835671039, 0.021114062878304213, 0.021359262231331527, 0.021607309104661854, 0.021858236566783238, 0.022112078070210806, 0.022368867455946524, 0.022628638957990683, 0.022891427207905834, 0.02315726723943373, 0.023426194493165856, 0.023698244821268206, 0.02397345449226094, 0.02425186019585351, 0.024533499047836024, 0.02481840859502729, 0.02510662682028042, 0.025398192147546576, 0.025693143446997385, 0.02599152004020699, 0.026293361705394216, 0.02659870868272564, 0.0269076016796802, 0.027220081876476135, 0.027536190931560973, 0.0278559709871652, 0.028179464674920534, 0.02850671512154329, 0.028837765954584, 0.029172661308243423, 0.029511445829256504, 0.02985416468284436, 0.030200863558735542, 0.030551588677257283, 0.0309063867954971, 0.03126530521353665, 0.03162839178075709, 0.031995694902218645, 0.032367263545113246, 0.03274314724529309, 0.0331233961138741, 0.03350806084391692, 0.03389719271718467, 0.03429084361098001, 0.03468906600506094, 0.035091912988637106, 0.03549943826744769, 0.035911696170920875, 0.03632874165941718, 0.036750630331556074, 0.03717741843162864, 0.0376091628570953, 0.03804592116617163, 0.03848775158550124, 0.038934713017918746, 0.03938686505030226, 0.039844267961517, 0.04030698273045191, 0.0407750710441485, 0.04124859530602528, 0.04172761864419649, 0.04221220491988869, 0.042702418735953804, 0.043198325445482334, 0.04369999116051526, 0.04420748276085843, 0.044720867902998354, 0.04524021502912168, 0.04576559337624011, 0.04629707298542017, 0.04683472471112139, 0.04737862023064164, 0.047928832053673494, 0.048485433531970254, 0.04904849886912547, 0.049618103130464844, 0.05019432225305415, 0.05077723305582253, 0.05136691324980345, 0.05196344144849538, 0.052566897178341454, 0.0531773608893323, 0.05379491396573057, 0.05441963873692145, 0.05505161848838763, 0.05569093747281335, 0.05633768092131616, 0.05699193505480931, 0.05765378709549707, 0.058323325278501884, 0.05900063886362843, 0.059685818147262384, 0.06037895447440926, 0.06108014025087119, 0.06178946895556694, 0.06250703515299327, 0.06323293450583253, 0.0639672637877057, 0.06471012089607343, 0.06546160486528818, 0.06622181587979598, 0.0669908552874936, 0.06776882561323878, 0.0685558305725194, 0.06935197508527938, 0.07015736528990701, 0.07097210855738403, 0.07179631350560058, 0.0726300900138353, 0.07347354923740361, 0.07432680362247723, 0.07518996692107409, 0.07606315420622413, 0.07694648188730942, 0.0778400677255843, 0.07874403084987366, 0.0796584917724559, 0.08058357240512781, 0.08151939607545841, 0.0824660875432299, 0.08342377301706973, 0.08439258017127706, 0.0853726381628427, 0.0863640776486688, 0.08736703080298626, 0.08838163133497691, 0.08940801450659763, 0.09044631715061424, 0.09149667768884209, 0.09255923615060097, 0.09363413419138271, 0.09472151511173553, 0.09582152387636948, 0.09693430713348092, 0.09806001323430462, 0.09919879225288973, 0.10035079600610841, 0.10151617807389395, 0.10269509381971662, 0.10388770041129546, 0.10509415684155068, 0.1063146239498011, 0.10754926444320505, 0.10879824291845326, 0.11006172588371067, 0.11133988178081602, 0.11263288100773622, 0.11394089594128462, 0.11526410096009988, 0.11660267246789484, 0.11795678891697318, 0.11932663083201923, 0.12071238083416627, 0.12211422366534096, 0.12353234621289404, 0.12496693753451364, 0.12641818888343123, 0.127886293733917, 0.12937144780707463, 0.13087384909693225, 0.13239369789683966, 0.13393119682616977, 0.13548655085733033, 0.13705996734309153, 0.13865165604422736, 0.14026182915748198, 0.14189070134385687, 0.1435384897572303, 0.14520541407330562, 0.14689169651889905, 0.14859756190156428, 0.15032323763956434, 0.15206895379218932, 0.15383494309042603, 0.15562144096798655, 0.15742868559269285, 0.1592569178982306, 0.16110638161626722, 0.1629773233089471, 0.16486999240175998, 0.1667846412167956, 0.16872152500637977, 0.1706809019871054, 0.17266303337425612, 0.1746681834166291, 0.176696619431766, 0.17874861184158772, 0.18082443420844865, 0.1829243632716039, 0.1850486789841058, 0.18719766455012316, 0.1893716064626995, 0.19157079454194437, 0.19379552197367317, 0.19604608534849227, 0.19832278470133824, 0.20062592355147948, 0.20295580894297727, 0.2053127514856223, 0.2076970653963409, 0.21010906854108805, 0.21254908247722065, 0.21501743249636932, 0.21751444766780154, 0.22004046088229465, 0.2225958088965139, 0.22518083237790634, 0.22779587595011977, 0.23044128823894314, 0.23311742191878715, 0.23582463375969787, 0.23856328467492285, 0.24133373976902342, 0.24413636838655145, 0.24697154416128766, 0.2498396450660513, 0.25274105346309284, 0.25567615615506534, 0.2586453444365948, 0.2616490141464422, 0.2646875657202784, 0.2677614042440649, 0.2708709395080618, 0.27401658606145535, 0.2771987632676271, 0.28041789536006023, 0.28367441149889466, 0.2869687458281446, 0.2903013375335723, 0.2936726309012426, 0.2970830753767491, 0.3005331256251359, 0.30402324159150806, 0.30755388856235283, 0.31112553722756586, 0.31473866374320475, 0.31839374979496704, 0.322091282662404, 0.3258317552838869, 0.3296156663223187, 0.3334435202316179, 0.3373158273239658, 0.3412331038378434, 0.3451958720068494, 0.3492046601293268, 0.35326000263878815, 0.35736244017516855, 0.3615125196568992, 0.36571079435381815, 0.36995782396093424, 0.37425417467303806, 0.3786004192601896, 0.3829971371440722, 0.38744491447524354, 0.3919443442112734, 0.3964960261957994, 0.4011005672384901, 0.4057585811959468, 0.4104706890535382, 0.4152375190081849, 0.42005970655211344, 0.4249378945575707, 0.42987273336253506, 0.43486488085741054, 0.4399150025727395, 0.4450237717679225, 0.4501918695209791, 0.45541998481934454, 0.460708814651719, 0.4660590641009933, 0.471471446438241, 0.4769466832178144, 0.482485504373533, 0.48808864831600096, 0.49375686203104235, 0.4994909011792928, 0.5052915301969336, 0.511159522397609, 0.5170956600755187, 0.5231007346097063, 0.5291755465695693, 0.5353209058215801, 0.5415376316372608, 0.5478265528023972, 0.5541885077275372, 0.5606243445597551, 0.5671349212957313, 0.5737211058961282, 0.5803837764013101, 0.5871238210483967, 0.5939421383896749, 0.6008396374123982, 0.6078172376599592, 0.6148758693544885, 0.6220164735208584, 0.6292400021121453, 0.6365474181365304, 0.6439396957856925, 0.6514178205646755, 0.658982789423276, 0.666635610888953, 0.6743773052012726, 0.682208904447933, 0.6901314527023469, 0.6981460061628423, 0.7062536332934605, 0.7144554149664091, 0.7227524446061486, 0.7311458283351727, 0.7396366851214622, 0.7482261469276686, 0.7569153588620197, 0.765705479330975, 0.7745976801936693, 0.783593146918129, 0.7926930787393233, 0.8018986888190309, 0.8112112044075837, 0.8206318670074674, 0.8301619325388438, 0.839802671506974, 0.8495553691716047, 0.8594213257183111, 0.8694018564318254, 0.8794982918713968, 0.8897119780481616, 0.9000442766046012, 0.9104965649960572, 0.9210702366743796, 0.9317667012736834, 0.9425873847982875, 0.9535337298128094, 0.9646071956344944, 0.975809258527758, 0.987141411900992, 0.9986051665056697, 1.0102020506377383, 1.0219336103413796], [0.0, 4.492391344495936e-17, 3.152416217366209e-17, 1.5091260966487412e-17, 1.674101184122106e-17, 4.657259157941021e-17, 1.0482368689097702e-16, 1.829427278620914e-16, 2.645832132429764e-16, 3.265248483112797e-16, 3.395259572662128e-16, 3.043208405922687e-16, 2.787902925208823e-16, 2.680577620184405e-16, 2.741149709910349e-16, 2.978811247871759e-16, 3.3931455947951973e-16, 3.9751640887016107e-16, 4.708267707695386e-16, 5.569138259377043e-16, 6.528563382604108e-16, 7.552199411947828e-16, 8.60127593196768e-16, 9.633245636749912e-16, 1.0602382909454874e-15, 1.1460334346347481e-15, 1.2156624269422709e-15, 1.2639118100792824e-15, 1.285444631000199e-15, 1.2748391491930294e-15, 1.2296517341632967e-15, 1.1702145131124802e-15, 1.108531871787245e-15, 1.05196713450162e-15, 1.0063954259492943e-15, 9.763395055012545e-16, 9.650963654003798e-16, 9.7485513409173e-16, 1.006806796825763e-15, 1.0612462180528676e-15, 1.1376669239186466e-15, 1.2348490783007612e-15, 1.3509410622339553e-15, 1.4835350441869538e-15, 1.629736907423688e-15, 1.7862308805445437e-15, 1.9493391982067874e-15, 2.1150771009156827e-15, 2.279203465609452e-15, 2.4372673424858198e-15, 2.5846506580907166e-15, 2.7166073300685156e-15, 2.8282990251175474e-15, 2.914827778566521e-15, 2.971265681550013e-15, 2.985935658405025e-15, 2.936260460639926e-15, 2.84525165441971e-15, 2.736077452215431e-15, 2.6270143015981897e-15, 2.531900487650013e-15, 2.4605586587845737e-15, 2.4191891047539783e-15, 2.410735517035069e-15, 2.4352248682368857e-15, 2.4900829584027743e-15, 2.570427091860031e-15, 2.669337268372646e-15, 2.7781071965649993e-15, 2.886476365702694e-15, 2.982844343747834e-15, 3.0544684049655205e-15, 3.087645529070807e-15, 3.067879755804286e-15, 2.9834664371709123e-15, 2.9047638358422818e-15, 2.852720003967547e-15, 2.8131882183100416e-15, 2.7747659909834866e-15, 2.7285455810223536e-15, 2.6678814577105517e-15, 2.588173722418855e-15, 2.4866665491073704e-15, 2.3622607543340027e-15, 2.215339655707286e-15, 2.047607423359358e-15, 1.8619391723136626e-15, 1.6622420846974825e-15, 1.4533268897117574e-15, 1.240789066224184e-15, 1.0308991678958685e-15, 8.305017039819865e-16, 6.469220404525607e-16, 4.878808159466936e-16, 3.6141539538440828e-16, 2.758079108914882e-16, 2.395194651192723e-16, 2.611300961329257e-16, 3.4928412586533276e-16, 5.093921199601936e-16, 6.928458926752032e-16, 8.616018464479991e-16, 9.95945753822407e-16, 1.0819469411418222e-15, 1.1108919467388262e-15, 1.0787577924666685e-15, 9.857225131090984e-16, 8.357107159391768e-16, 6.359720638886705e-16, 3.9669069076028256e-16, 1.306236659728513e-16, -1.4723327023278578e-16, -4.1995438210399444e-16, -6.689686121601042e-16, -8.743217532131323e-16, -1.0149175347786515e-15, -1.0687389607761698e-15, -1.0130511603033976e-15, -8.245869420850686e-16, -5.868454092064378e-16, -3.964084737620125e-16, -2.4460825096385596e-16, -1.239255279241454e-16, -2.7902701351000945e-17, 4.8945513261932306e-17, 1.112154955274173e-16, 1.626925958990786e-16, 2.064237939669693e-16, 2.4478544290425237e-16, 2.795463873954651e-16, 3.1192672694375654e-16, 3.4265248180730055e-16, 3.7200640491510315e-16, 3.998751699229202e-16, 4.2579315305593137e-16, 4.489830145128448e-16, 4.683932739445604e-16, 4.827330638390917e-16, 4.90504234514567e-16, 4.900309748162122e-16, 4.794871035054874e-16, 4.569211776949726e-16, 4.2027955649784597e-16, 3.6680293844788247e-16, 1.9451619545215488e-16, -9.850445821748774e-17, -4.2532762764640714e-16, -7.1764914315634045e-16, -9.24061673818932e-16, -1.0084429513998234e-15, -9.48455623402729e-16, -7.341521302589792e-16, -3.6667835887419133e-16, 1.429298363532415e-16, 7.748628323878854e-16, 1.5015714385997577e-15, 2.288724092963692e-15, 3.0960917719562944e-15, 3.8783650724381506e-15, 4.5859076770255566e-15, 5.165450180476918e-15, 5.56072803280263e-15, 5.713067144551891e-15, 5.664579143380184e-15, 5.641876577335756e-15, 5.666678195270079e-15, 5.747125381752015e-15, 5.8885387025210514e-15, 6.09369779141457e-15, 6.3631015928085256e-15, 6.6952101292029414e-15, 7.086668900116042e-15, 7.532516958235896e-15, 8.026379651654806e-15, 8.560646966827188e-15, 9.126638355500382e-15, 9.714754880131566e-15, 1.0314619466091193e-14, 1.0915206005137691e-14, 1.1504958013111905e-14, 1.2071897505427739e-14, 1.2603724716620434e-14, 1.3087909254853547e-14, 1.3511773248780459e-14, 1.3862567012415327e-14, 1.4127537723601285e-14, 1.4293991583187445e-14, 1.434934989505989e-14, 1.4433192846071573e-14, 1.4749555442557842e-14, 1.5200470745832855e-14, 1.570106949168139e-14, 1.6184088155955822e-14, 1.6598244109691027e-14, 1.6906721862098475e-14, 1.708576386150368e-14, 1.7123359676062238e-14, 1.7018027709915614e-14, 1.677768392721249e-14, 1.6418592356964427e-14, 1.5964392436827533e-14, 1.5445198524366e-14, 1.4896767160883862e-14, 1.4359727916198356e-14, 1.3878873873429785e-14, 1.3502508031621865e-14, 1.3281842111380894e-14, 1.3225883807417682e-14, 1.3123608806586535e-14, 1.2958010798989968e-14, 1.2748216939618603e-14, 1.2510752907210823e-14, 1.2259756470469621e-14, 1.200717718352605e-14, 1.1762963003943792e-14, 1.1535234584516608e-14, 1.133044795018974e-14, 1.1153546233534759e-14, 1.1008101106225594e-14, 1.089644450980795e-14, 1.0819791256634796e-14, 1.0778353041072669e-14, 1.0771444371885202e-14, 1.0797580908994862e-14, 1.0854570661537365e-14, 1.0939598479185989e-14, 1.1049304245068027e-14, 1.1179855156159646e-14, 1.132701245576807e-14, 1.1486192962533607e-14, 1.1652525721254203e-14, 1.182090408269955e-14, 1.1821532764971383e-14, 1.1123937745905211e-14, 9.959150425211109e-15, 8.584264991224344e-15, 7.204341131607119e-15, 5.977183079208986e-15, 5.017792539886908e-15, 4.402514653797108e-15, 4.1728951105363044e-15, 4.3392655599567026e-15, 4.884073531924573e-15, 5.764972197268022e-15, 6.917684466325574e-15, 8.258655128626582e-15, 9.687503985188362e-15, 1.1089292211674807e-14, 1.2336613514307592e-14, 1.3291520999119895e-14, 1.3807300067150674e-14, 1.3753297006147976e-14, 1.3442046593058745e-14, 1.303312747042037e-14, 1.2543356186512065e-14, 1.198918263691047e-14, 1.1386663046623318e-14, 1.0751436477761473e-14, 1.0098704604800333e-14, 9.443214514969692e-15, 8.799244305957416e-15, 8.180591266962918e-15, 7.600562442226104e-15, 7.071967388532894e-15, 6.607112949889546e-15, 6.217799883604523e-15, 5.915321182450445e-15, 5.710461947430548e-15, 5.6135006749767216e-15, 5.634211831185451e-15, 5.78186959398322e-15, 6.0652526519290434e-15, 6.492649955733383e-15, 7.071867325523955e-15, 7.810234823440505e-15, 8.714614807315486e-15, 9.834839900411997e-15, 1.1511645227791456e-14, 1.3503839978954108e-14, 1.5488461080536506e-14, 1.7216114267103254e-14, 1.8504059329099237e-14, 1.9229771524389027e-14, 1.932495106107123e-14, 1.8769954075815087e-14, 1.7588619971057962e-14, 1.5843471339843432e-14, 1.3631264002501419e-14, 1.1078865908234634e-14, 8.3394448202661e-15, 5.588945808661599e-15, 3.022840623242077e-15, 8.531320129873943e-16, -6.944029992946407e-16, -1.382745984937765e-15, -9.68139585610142e-16, -3.5764937258418597e-16, -3.0404267916757604e-16, -6.2634560374437e-16, -1.1721776370483397e-15, -1.8152831293922872e-15, -2.4532268733626407e-15, -3.0052442949196213e-15, -3.410237253612417e-15, -3.624906934624362e-15, -3.622015772870932e-15, -3.3887707835829805e-15, -2.9253210858679925e-15, -2.243362796740014e-15, -1.3648448440856872e-15, -3.20769598973671e-16, 8.499174384382095e-16, 2.101354348496746e-15, 3.3817110459468304e-15, 4.6340639421604544e-15, 5.797201609736202e-15, 6.8063657875389474e-15, 7.593931821607539e-15, 8.090032407390837e-15, 8.223128280831614e-15, 7.914171868366594e-15, 6.773813833258438e-15, 4.8526782492533985e-15, 2.4528206968814216e-15, -1.7495645438246295e-16, -2.826593457284725e-15, -5.3405649540709625e-15, -7.593956508422542e-15, -9.49880925257025e-15, -1.0998716894200592e-14, -1.2065660176347657e-14, -1.2697064688759297e-14, -1.2913068693367442e-14, -1.2753988351510412e-14, -1.2277968428377351e-14, -1.155880720261112e-14, -1.0683944927863626e-14, -9.752605780011508e-15, -8.8740837802959e-15, -8.166163712354213e-15, -6.981563088174991e-15, -4.2405805962290436e-15, -4.704987261131217e-16, 3.851700991067634e-15, 8.331540055565798e-15, 1.2649756877834963e-14, 1.6555509655295787e-14, 1.986003978060577e-14, 2.24307688397753e-14, 2.4185803705711754e-14, 2.508882560633829e-14, 2.5144340349909038e-14, 2.4393268127002607e-14, 2.2908852482191328e-14, 2.0792869161685057e-14, 1.8172116599308583e-14, 1.5195170804825563e-14, 1.2029388368558923e-14, 8.858142197053106e-15, 5.87827544860292e-15, 3.2977599471847307e-15, 1.333546120846531e-15, 2.0959223808221989e-16, 1.5506140511064834e-16, 1.4026754402123726e-15, 2.1527183665313395e-15, 4.4170038125446455e-16, -2.72656713446035e-15, -6.523151917348407e-15, -1.0293719389360851e-14, -1.3542353024147273e-14, -1.5916482876749166e-14, -1.7192857073908984e-14, -1.7264494576911094e-14, -1.6128560864049223e-14, -1.3875111344457588e-14, -1.067665031757249e-14, -6.778456140902499e-15, -2.4896259706959742e-15, 1.825203997243452e-15, 5.753504429036949e-15, 8.841904234416529e-15, 1.0602684581546342e-14, 1.051975062649529e-14, 9.271486850202829e-15, 1.0779140976254444e-14, 1.4208610342279099e-14, 1.8421310263874935e-14, 2.2493093378354508e-14, 2.569491279204923e-14, 2.7474794375945195e-14, 2.744104165085285e-14, 2.53466008150521e-14, 2.1074517369749248e-14, 1.4624419501012312e-14, 6.099966890923465e-15, -4.3027930351777155e-15, -1.6306216255408998e-14, -2.9561052521594126e-14, -4.365568393671871e-14, -5.812465802425691e-14, -7.245655901466226e-14, -8.61012586475975e-14, -9.847658548790368e-14, -1.0897444957245681e-13, -1.1696645713812107e-13, -1.2180904822214266e-13, -1.2284818807023853e-13, -1.1942364152910416e-13, -1.1129732693948231e-13, -1.0021528610087175e-13, -8.785528877751785e-14, -7.55284860028083e-14, -6.424117277598072e-14, -5.4723563687593103e-14, -4.7456583531300934e-14, -4.269679011884146e-14, -4.0499540183805725e-14, -4.0740503251974066e-14, -4.3135622655765315e-14, -4.725961746252648e-14, -5.25631139565339e-14, -5.838849044892322e-14, -6.398451457524838e-14, -6.851984786450603e-14, -7.109548821444174e-14, -7.075621697443443e-14, -6.650111360857086e-14, -5.814800114720553e-14, -5.2070789707506e-14, -4.890242756015838e-14, -4.7677794092151283e-14, -4.757519292798121e-14, -4.790422148944563e-14, -4.809443935977457e-14, -4.768478942020833e-14, -4.631372817788952e-14, -4.371002403060438e-14, -3.968418442256438e-14, -3.412047494184513e-14, -2.6969495399811443e-14, -1.824127982109266e-14, -7.998889064431314e-15, 3.647533505239836e-15, 1.6546271260314215e-14, 3.050913490648006e-14, 4.531617941689652e-14, 6.072006091404107e-14, 7.645005580363708e-14, 9.221576322763009e-14, 1.0771051073002541e-13, 1.2261448191732163e-13, 1.365975838412289e-13, 1.4933960374200413e-13, 1.6076026879365717e-13, 1.7096863424109963e-13, 1.8011133005530132e-13, 1.8836641973740797e-13, 1.9593925542049314e-13, 2.0305865115369804e-13, 2.0997335460550134e-13, 2.169487985209587e-13, 2.2426411430875723e-13, 2.3220939112068634e-13, 2.410831647213421e-13, 2.511901213321382e-13, 2.628390024734188e-13, 2.763406976240466e-13, 2.9200651227141415e-13, 3.101465996385676e-13, 3.3106854505103544e-13, 3.5507609254590185e-13, 3.8268094861841303e-13, 4.1800948242217835e-13, 4.603759170747948e-13, 5.072803053206315e-13, 5.566618867231978e-13, 6.0686000184551e-13, 6.565776400165955e-13, 7.048474670241712e-13, 7.510001873157405e-13, 7.946351031131104e-13, 8.355927402694403e-13, 8.739294177428386e-13, 9.098936442451298e-13, 9.439042319662187e-13, 9.76530023290641e-13, 1.0084711321293854e-12, 1.0405416069022047e-12, 1.0736534273381847e-12, 1.1088017521288903e-12, 1.1470513390824769e-12, 1.1895240638011077e-12, 1.2373874670499223e-12, 1.291844264915026e-12, 1.3541227595713037e-12, 1.4254680920087084e-12, 1.5063508791741166e-12, 1.5899618817865166e-12, 1.6737343403500478e-12, 1.75705580171205e-12, 1.8396009173707328e-12, 1.921301580507241e-12, 2.0023192006991924e-12, 2.0830189877052603e-12, 2.1639461227323644e-12, 2.245803702257892e-12, 2.329432345796825e-12, 2.415791364994763e-12, 2.5059413971087014e-12, 2.6010284113238035e-12, 2.7022690014603653e-12, 2.810936883465304e-12, 2.9283505206696562e-12, 3.0558618041405674e-12, 3.1948457195751143e-12, 3.346632629530149e-12, 3.5086604608058424e-12, 3.679424615038882e-12, 3.859595916325414e-12, 4.04981397325916e-12, 4.2506869855504866e-12, 4.462791660732545e-12, 4.6866732313573775e-12, 4.922845563703702e-12, 5.171791349602035e-12, 5.433962373533707e-12, 5.7097798476798895e-12, 5.99963480808645e-12, 6.303888565572519e-12, 6.622873205445015e-12, 6.956892130492193e-12, 7.306220642114341e-12, 7.671106554813595e-12, 8.051770839606628e-12, 8.448408292245692e-12, 8.861188222436007e-12, 9.290255160521861e-12, 9.735729578381144e-12, 1.0197708621518858e-11, 1.067626684958635e-11, 1.1171290081412362e-11, 1.168213586997856e-11, 1.2212645530229097e-11, 1.2767159004035822e-11, 1.3349466796608928e-11, 1.3962851084801185e-11, 1.46101243141615e-11, 1.5293665422741327e-11, 1.60154538225353e-11, 1.677710126266898e-11, 1.7579881692013912e-11, 1.8424759232796238e-11, 1.9312414370958487e-11, 2.024326846351333e-11, 2.1217506657885266e-11, 2.2235099313255563e-11, 2.329582200919316e-11, 2.4399274222360623e-11, 2.5544896747815023e-11, 2.6732121231496835e-11, 2.7972468605483395e-11, 2.9273273519890675e-11, 3.0634681779288687e-11, 3.205778806935806e-11, 3.3544522671424805e-11, 3.509754671407374e-11, 3.6720155434719804e-11, 3.841618895323186e-11, 4.018995008740412e-11, 4.204612876632468e-11, 4.398973262258164e-11, 4.602602336783138e-11, 4.816045857860221e-11, 5.039863854038676e-11, 5.274625781813117e-11, 5.52090612402345e-11, 5.7792804001163395e-11, 6.050321560482924e-11, 6.33459673870055e-11, 6.632664337033571e-11, 6.945071421993599e-11, 7.27235140812733e-11, 7.615022009494437e-11, 7.973583439521696e-11, 8.348881360212337e-11, 8.744702118512714e-11, 9.16146182764721e-11, 9.598885372524155e-11, 1.0057041101147838e-10, 1.0536301390361739e-10, 1.1037306147877138e-10, 1.1560929070284599e-10, 1.2108246486709046e-10, 1.2680508627215286e-10, 1.3279113164027773e-10, 1.390558088211723e-10, 1.4561533343753413e-10, 1.5248672419249576e-10, 1.5968761563349223e-10, 1.6723608723552474e-10, 1.7515050773164107e-10, 1.83449393679882e-10, 1.9215128131411777e-10, 2.0127550807903439e-10, 2.108561910716082e-10, 2.2090143869659144e-10, 2.3141442778160597e-10, 2.4240512685080017e-10, 2.538894730209832e-10, 2.6588861122370904e-10, 2.7842819189628445e-10, 2.915377234987275e-10, 3.0524997641662843e-10, 3.196004350022147e-10, 3.34626794688247e-10, 3.5036850128211706e-10, 3.66866329711265e-10, 3.841619996461022e-10, 4.022978255735545e-10, 4.213163990335141e-10, 4.412603008622413e-10, 4.6217184141156836e-10, 4.840928268308677e-10, 5.070643496105707e-10, 5.311266016918565e-10, 5.563187085472709e-10, 5.826785827317536e-10, 6.102427954932163e-10, 6.390762899361662e-10, 6.693198968805261e-10, 7.010107937760286e-10, 7.341901815401755e-10, 7.689132847991666e-10, 8.052474558390656e-10, 8.432704268057898e-10, 8.830687008436323e-10, 9.247360733828462e-10, 9.683722752806017e-10, 1.0140817299873881e-09, 1.0619724173542386e-09, 1.1121548371161558e-09, 1.164741065484885e-09, 1.2198438986610099e-09, 1.2775760774321261e-09, 1.3380495873616867e-09, 1.4013750293929722e-09, 1.467661055995363e-09, 1.537105474904867e-09, 1.6101238580409518e-09, 1.6867223087215923e-09, 1.766916956167032e-09, 1.850776833933158e-09, 1.9384175106909215e-09, 2.0299952023346155e-09, 2.12570133565898e-09, 2.225757535495827e-09, 2.3304110087659187e-09, 2.439930300385146e-09, 2.55460139737042e-09, 2.6747241588228653e-09, 2.8006090507287705e-09, 2.9325741657148306e-09, 3.070942509027575e-09, 3.21603953308007e-09, 3.368190903925524e-09, 3.5277204839798976e-09, 3.6949485162268007e-09, 3.870189996000593e-09, 4.053753217259723e-09, 4.245938481035198e-09, 4.447036954469536e-09, 4.657344241123093e-09, 4.877724814764114e-09, 5.108690370251057e-09, 5.350513798050045e-09, 5.60357622286854e-09, 5.868352621903546e-09, 6.1453985622330445e-09, 6.435337987216202e-09, 6.7388519856868596e-09, 7.056668481440134e-09, 7.389552784031887e-09, 7.738298945246816e-09, 8.103721868751315e-09, 8.486650123441204e-09, 8.887919413830164e-09, 9.308366663509939e-09, 9.748824670256698e-09, 1.0210117293764775e-08, 1.0693055139268624e-08, 1.1198649457887648e-08, 1.1729998802068588e-08, 1.2287654420763633e-08, 1.2871675765348716e-08, 1.3482515997429315e-08, 1.4120974892655344e-08, 1.4788155296740663e-08, 1.5485422914251535e-08, 1.621436922289984e-08, 1.6976777317603936e-08, 1.7774590499520773e-08, 1.8609883435608086e-08, 1.9484835724104097e-08, 2.0401707710610597e-08, 2.136281840829001e-08, 2.2370525384032443e-08, 2.3427206480364552e-08, 2.453524325036465e-08, 2.5697005989938073e-08, 2.6914840258531418e-08, 2.8191054785713607e-08, 2.9527910667079053e-08, 3.092761175861229e-08, 3.2392296184052773e-08, 3.392423292942227e-08, 3.5529903074515044e-08, 3.721263367521485e-08, 3.89744627863757e-08, 4.08182052242906e-08, 4.274734890397254e-08, 4.4765959252898914e-08, 4.687859119479892e-08, 4.909020822539008e-08, 5.140610812878035e-08, 5.383185490870024e-08, 5.637321653279924e-08, 5.903610811109072e-08, 6.18265401512302e-08, 6.475057155380673e-08, 6.781426703022133e-08, 7.102365864407781e-08, 7.438471119442016e-08, 7.790329117558145e-08, 8.159138996204143e-08, 8.54670721660012e-08, 8.953040711849651e-08, 9.378337369267844e-08, 9.82305484429877e-08, 1.0287878651923982e-07, 1.0773692684308269e-07, 1.1281552004243717e-07, 1.1812657772308541e-07, 1.2368334173584394e-07, 1.2950007217281244e-07, 1.3559185289741855e-07, 1.4197441348037495e-07, 1.4866396647763248e-07, 1.5567705904690583e-07, 1.630304379567331e-07, 1.707409270963548e-07, 1.7882531664608883e-07, 1.873002631166529e-07, 1.9618219951190816e-07, 2.0548725491322287e-07, 2.1523118282486686e-07, 2.2542929765901442e-07, 2.3609687227539565e-07, 2.4727487882446505e-07, 2.5899006597812706e-07, 2.712570894263383e-07, 2.840958980352502e-07, 2.975310229996433e-07, 3.1159092247513986e-07, 3.2630737820867713e-07, 3.417149408805592e-07, 3.578504210557829e-07, 3.747524228173621e-07, 3.9246091731990894e-07, 4.110168536588742e-07, 4.304618045994075e-07, 4.508376448497333e-07, 4.7218625969732795e-07, 4.945492819523587e-07, 5.179678552625866e-07, 5.42483701339088e-07, 5.682206304470626e-07, 5.952347479026289e-07, 6.23533390858807e-07, 6.531420308028821e-07, 6.841020782149148e-07, 7.164688534372864e-07, 7.503097134695178e-07, 7.857023249734199e-07, 8.227330743146265e-07, 8.614956059798092e-07, 9.020894811947385e-07, 9.446189490294518e-07, 9.891918227129849e-07, 1.0359184542941524e-06, 1.0849108011762325e-06, 1.1362815784249665e-06, 1.1901434911003092e-06, 1.2466085411953724e-06, 1.3057874040810732e-06, 1.3677888696528608e-06, 1.4327193436586435e-06, 1.5006824049534751e-06, 1.5717951279929904e-06, 1.6463368142660475e-06, 1.7244431315448447e-06, 1.8062275148323727e-06, 1.8918354900625246e-06, 1.981440228109291e-06, 2.075238448695281e-06, 2.173446652161734e-06, 2.276297658296337e-06, 2.3840374325863626e-06, 2.496922181372793e-06, 2.615215698432824e-06, 2.7391869465125683e-06, 2.86910785827572e-06, 3.005251342025973e-06, 3.1478894784071223e-06, 3.297291895085518e-06, 3.453730589661052e-06, 3.617919248992282e-06, 3.7902136075345715e-06, 3.970708492782567e-06, 4.159606097344887e-06, 4.357202704580876e-06, 4.563876425709999e-06, 4.780075885614881e-06, 5.006309798047311e-06, 5.243137374255642e-06, 5.491159512187923e-06, 5.751010716395549e-06, 6.023351701580551e-06, 6.308862635395376e-06, 6.608236978634361e-06, 6.922175883347961e-06, 7.251383111680872e-06, 7.596560440380112e-06, 7.958403517954716e-06, 8.33759814339106e-06, 8.734816937150753e-06, 9.150716376902584e-06, 9.586916973255954e-06, 1.0047483984691737e-05, 1.0531882671970164e-05, 1.1039543175957699e-05, 1.1570372008896523e-05, 1.2124698628956164e-05, 1.2703225959282152e-05, 1.3306984610348814e-05, 1.3937290577714596e-05, 1.459570619988858e-05, 1.5284004172971354e-05, 1.6004134430061627e-05, 1.6758193704168046e-05, 1.7548397603539477e-05, 1.837705503798242e-05, 1.9246544843868195e-05, 2.015929446420119e-05, 2.1117760548315455e-05, 2.2124411343545435e-05, 2.3181710758567365e-05, 2.4292103985080062e-05, 2.5458004571089657e-05, 2.6681782845300944e-05, 2.7965755598035387e-05, 2.931217692967624e-05, 3.0723230182942575e-05, 3.220102088028414e-05, 3.374757059243527e-05, 3.5370134905909884e-05, 3.7112733666579935e-05, 3.897135691462952e-05, 4.0932740306063854e-05, 4.298726490089452e-05, 4.512859412051763e-05, 4.735333637410452e-05, 4.9660731817599015e-05, 5.205236179260222e-05, 5.453187957177329e-05, 5.7104761112678614e-05, 5.9778074593403566e-05, 6.25602675709628e-05, 6.546097066774896e-05, 6.849081675211543e-05, 7.166127463691498e-05, 7.498449637448345e-05, 7.847317727842248e-05, 8.214042785162376e-05, 8.599965684655012e-05, 9.006446472784461e-05, 9.43485468491351e-05, 9.886560569542397e-05, 0.0001036292715799235, 0.00010865303121966271, 0.00011395016364773344, 0.00011953368295185778, 0.00012541628735897743, 0.0001316103142140675, 0.0001381277004282383, 0.00014497994799669497, 0.00015217809421114962, 0.00015973268621408948, 0.0001676537595637785, 0.00017595082049922726, 0.0001846328316135961, 0.00019370820066259977, 0.00020324281650506383, 0.00021332232169608942, 0.00022393039174956273, 0.00023506127105919563, 0.00024672014433553703, 0.00025892187811452094, 0.0002716898559018383, 0.000285054901207436, 0.0002990542830418454, 0.0003137307987469298, 0.0003291319293188387, 0.00034530906265148065, 0.00036231678038500825, 0.00038021220428685604, 0.00039905439832289575, 0.00041890382279451686, 0.0004398218371238645, 0.00046187024806532216, 0.0004851109003064964, 0.0005096053065975399, 0.000535414314713806, 0.0005625978087139721, 0.000591214442104837, 0.0006213214006646111, 0.0006529741928100589, 0.0006863378911615225, 0.0007219805311079973, 0.0007598075262364985, 0.0007996889403115556, 0.0008415641109176127, 0.0008854341996048488, 0.0009313552833847273, 0.000979431954738854, 0.0010298113991067553, 0.0010826779205264786, 0.0011382478877226363, 0.0011967650744724003, 0.001258496369536969, 0.0013237278328263077, 0.001392761075773864, 0.001465909945138282, 0.001543497490623906, 0.0016258531978259562, 0.0017133104690602798, 0.001806204335637458, 0.0019048693860863426, 0.002009637895728891, 0.0021208381438554635, 0.0022387929055536107, 0.0023638181060024127, 0.00249622162576409, 0.0026364420746703768, 0.0027858135432558204, 0.002944714161712575, 0.0031135108858698864, 0.0032928108778134926, 0.003483431828422014, 0.003686374532559028, 0.0039027975774749554, 0.004133994012712326, 0.004381369877142357, 0.004646424465715008, 0.004930732225096005, 0.0052359261736084, 0.005563682746816893, 0.005915707975697586, 0.006298185973770233, 0.0067141319083194595, 0.007161860858782501, 0.007642051661193612, 0.008157485214041553, 0.008712800353190098, 0.009314267878128871, 0.00996958161716211, 0.010687665480515302, 0.01147849550854196, 0.012352935977384785, 0.013322588676759534, 0.014399654524104171, 0.015596806726334378, 0.016929707643862237, 0.018426690884019853, 0.020114807833334875, 0.022033451029646246, 0.024234722479817, 0.02678179878776714, 0.029787239730911443, 0.0333227310699753, 0.037501765246032465, 0.04258798427459094, 0.04897772823892378, 0.057183736651615, 0.06800750437877671, 0.08293487990262108, 0.10514169004209437, 0.14075977541871995, 0.2099509807834861, 0.4002493191242012], [0.0, 4.492391344495936e-17, 3.152416217366209e-17, 1.5091260966487412e-17, 1.674101184122106e-17, 4.657259157941021e-17, 1.0482368689097702e-16, 1.829427278620914e-16, 2.645832132429764e-16, 3.265248483112797e-16, 3.395259572662128e-16, 3.0432084059226866e-16, 2.7879029252088207e-16, 2.6805776201844003e-16, 2.7411497099103415e-16, 2.9788112478717496e-16, 3.393145594795187e-16, 3.9751640887016e-16, 4.7082677076953765e-16, 5.569138259377036e-16, 6.528563382604104e-16, 7.552199411947828e-16, 8.601275931967684e-16, 9.633245636749922e-16, 1.0602382909454894e-15, 1.1460334346347505e-15, 1.2156624269422736e-15, 1.2639118100792854e-15, 1.2854446310002025e-15, 1.2748391491930335e-15, 1.2296517341633012e-15, 1.1702145131124847e-15, 1.1085318717872495e-15, 1.0519671345016244e-15, 1.0063954259492988e-15, 9.76339505501259e-16, 9.650963654003843e-16, 9.748551340917345e-16, 1.0068067968257676e-15, 1.0612462180528721e-15, 1.1376669239186511e-15, 1.234849078300766e-15, 1.3509410622339602e-15, 1.4835350441869585e-15, 1.6297369074236926e-15, 1.7862308805445488e-15, 1.9493391982067925e-15, 2.115077100915688e-15, 2.279203465609457e-15, 2.4372673424858245e-15, 2.584650658090721e-15, 2.7166073300685207e-15, 2.828299025117553e-15, 2.9148277785665274e-15, 2.9712656815500177e-15, 2.9859356584050295e-15, 2.9362604606399303e-15, 2.8452516544197142e-15, 2.7360774522154355e-15, 2.6270143015981936e-15, 2.531900487650017e-15, 2.4605586587845777e-15, 2.419189104753983e-15, 2.4107355170350736e-15, 2.4352248682368896e-15, 2.490082958402779e-15, 2.5704270918600358e-15, 2.6693372683726508e-15, 2.778107196565003e-15, 2.886476365702699e-15, 2.982844343747839e-15, 3.0544684049655244e-15, 3.087645529070811e-15, 3.067879755804289e-15, 2.9834664371709166e-15, 2.904763835842286e-15, 2.8527200039675514e-15, 2.813188218310046e-15, 2.774765990983491e-15, 2.728545581022358e-15, 2.667881457710556e-15, 2.588173722418859e-15, 2.486666549107375e-15, 2.3622607543340074e-15, 2.2153396557072906e-15, 2.0476074233593624e-15, 1.8619391723136673e-15, 1.6622420846974868e-15, 1.4533268897117621e-15, 1.2407890662241892e-15, 1.030899167895874e-15, 8.305017039819916e-16, 6.469220404525655e-16, 4.878808159466992e-16, 3.614153953844146e-16, 2.758079108914941e-16, 2.3951946511927783e-16, 2.61130096132932e-16, 3.492841258653375e-16, 5.093921199601987e-16, 6.928458926752082e-16, 8.61601846448004e-16, 9.959457538224116e-16, 1.0819469411418266e-15, 1.1108919467388305e-15, 1.0787577924666722e-15, 9.857225131091021e-16, 8.357107159391807e-16, 6.359720638886742e-16, 3.966906907602862e-16, 1.306236659728548e-16, -1.4723327023278223e-16, -4.199543821039907e-16, -6.689686121601011e-16, -8.7432175321312775e-16, -1.0149175347786474e-15, -1.0687389607761666e-15, -1.013051160303393e-15, -8.245869420850661e-16, -5.868454092064299e-16, -3.9640847376200463e-16, -2.4460825096384817e-16, -1.2392552792413752e-16, -2.7902701350993253e-17, 4.894551326194e-17, 1.11215495527425e-16, 1.6269259589908628e-16, 2.064237939669772e-16, 2.4478544290426026e-16, 2.795463873954732e-16, 3.1192672694376483e-16, 3.4265248180730903e-16, 3.7200640491511163e-16, 3.9987516992292926e-16, 4.2579315305594044e-16, 4.489830145128538e-16, 4.683932739445699e-16, 4.827330638391013e-16, 4.905042345145766e-16, 4.900309748162222e-16, 4.794871035054973e-16, 4.569211776949827e-16, 4.202795564978568e-16, 3.6680293844789174e-16, 1.9451619545216356e-16, -9.850445821748024e-17, -4.2532762764640123e-16, -7.176491431563359e-16, -9.240616738189289e-16, -1.008442951399821e-15, -9.484556234027267e-16, -7.341521302589751e-16, -3.666783588741877e-16, 1.4292983635324741e-16, 7.74862832387895e-16, 1.5015714385997681e-15, 2.2887240929637065e-15, 3.0960917719563075e-15, 3.878365072438168e-15, 4.58590767702558e-15, 5.165450180476939e-15, 5.560728032802656e-15, 5.7130671445519105e-15, 5.664579143380217e-15, 5.6418765773357894e-15, 5.666678195270111e-15, 5.747125381752048e-15, 5.8885387025210845e-15, 6.0936977914146035e-15, 6.363101592808559e-15, 6.6952101292029745e-15, 7.086668900116075e-15, 7.532516958235929e-15, 8.02637965165484e-15, 8.560646966827221e-15, 9.126638355500417e-15, 9.7147548801316e-15, 1.0314619466091228e-14, 1.0915206005137727e-14, 1.1504958013111941e-14, 1.2071897505427775e-14, 1.2603724716620472e-14, 1.3087909254853584e-14, 1.3511773248780495e-14, 1.3862567012415366e-14, 1.4127537723601326e-14, 1.429399158318749e-14, 1.4349349895059936e-14, 1.4433192846071598e-14, 1.4749555442557864e-14, 1.5200470745832877e-14, 1.5701069491681413e-14, 1.6184088155955844e-14, 1.6598244109691046e-14, 1.6906721862098497e-14, 1.7085763861503703e-14, 1.7123359676062257e-14, 1.701802770991563e-14, 1.6777683927212507e-14, 1.6418592356964443e-14, 1.5964392436827546e-14, 1.5445198524366017e-14, 1.4896767160883874e-14, 1.4359727916198372e-14, 1.3878873873429798e-14, 1.3502508031621873e-14, 1.3281842111380903e-14, 1.3225883807417696e-14, 1.3123608806586547e-14, 1.2958010798989981e-14, 1.2748216939618614e-14, 1.2510752907210834e-14, 1.2259756470469632e-14, 1.2007177183526058e-14, 1.17629630039438e-14, 1.1535234584516615e-14, 1.1330447950189748e-14, 1.1153546233534768e-14, 1.1008101106225602e-14, 1.0896444509807957e-14, 1.0819791256634806e-14, 1.0778353041072678e-14, 1.0771444371885215e-14, 1.0797580908994875e-14, 1.085457066153738e-14, 1.0939598479186004e-14, 1.1049304245068043e-14, 1.1179855156159664e-14, 1.1327012455768088e-14, 1.1486192962533626e-14, 1.1652525721254222e-14, 1.182090408269957e-14, 1.1821532764971402e-14, 1.1123937745905217e-14, 9.959150425211096e-15, 8.584264991224314e-15, 7.204341131607073e-15, 5.977183079208933e-15, 5.017792539886853e-15, 4.402514653797064e-15, 4.17289511053627e-15, 4.3392655599566994e-15, 4.884073531924599e-15, 5.764972197268094e-15, 6.917684466325692e-15, 8.258655128626746e-15, 9.687503985188582e-15, 1.1089292211675076e-14, 1.2336613514307897e-14, 1.3291520999120221e-14, 1.3807300067151037e-14, 1.3753297006148318e-14, 1.3442046593059067e-14, 1.3033127470420655e-14, 1.2543356186512305e-14, 1.1989182636910665e-14, 1.1386663046623472e-14, 1.0751436477761598e-14, 1.0098704604800438e-14, 9.443214514969794e-15, 8.799244305957534e-15, 8.180591266963069e-15, 7.600562442226306e-15, 7.071967388533161e-15, 6.607112949889893e-15, 6.217799883604966e-15, 5.915321182450989e-15, 5.710461947431206e-15, 5.613500674977493e-15, 5.6342118311863405e-15, 5.781869593984222e-15, 6.065252651930151e-15, 6.492649955734582e-15, 7.0718673255252314e-15, 7.810234823441843e-15, 8.714614807316853e-15, 9.834839900413362e-15, 1.1511645227792774e-14, 1.3503839978955348e-14, 1.5488461080537664e-14, 1.721611426710434e-14, 1.8504059329100266e-14, 1.9229771524390046e-14, 1.9324951061072272e-14, 1.8769954075816198e-14, 1.7588619971059167e-14, 1.5843471339844792e-14, 1.3631264002502943e-14, 1.1078865908236365e-14, 8.339444820268043e-15, 5.588945808663765e-15, 3.0228406232444365e-15, 8.531320129899707e-16, -6.944029992919049e-16, -1.3827459849349282e-15, -9.681395856073163e-16, -3.5764937258136047e-16, -3.0404267916475054e-16, -6.263456037415447e-16, -1.1721776370455144e-15, -1.815283129389462e-15, -2.4532268733598142e-15, -3.0052442949167952e-15, -3.41023725360959e-15, -3.624906934621536e-15, -3.6220157728681e-15, -3.3887707835801505e-15, -2.9253210858651585e-15, -2.2433627967371764e-15, -1.364844844082854e-15, -3.2076959897083003e-16, 8.499174384410534e-16, 2.1013543484995965e-15, 3.3817110459496876e-15, 4.634063942163318e-15, 5.797201609739071e-15, 6.8063657875418204e-15, 7.593931821610407e-15, 8.090032407393699e-15, 8.223128280834487e-15, 7.914171868369422e-15, 6.773813833261236e-15, 4.852678249256136e-15, 2.452820696884088e-15, -1.7495645437986602e-16, -2.8265934572821756e-15, -5.3405649540684334e-15, -7.593956508420005e-15, -9.498809252567668e-15, -1.0998716894197939e-14, -1.20656601763449e-14, -1.26970646887564e-14, -1.2913068693364385e-14, -1.275398835150719e-14, -1.2277968428373947e-14, -1.1558807202607545e-14, -1.0683944927859908e-14, -9.752605780007671e-15, -8.874083780291974e-15, -8.166163712350262e-15, -6.9815630881710244e-15, -4.240580596225369e-15, -4.704987261098542e-16, 3.851700991070455e-15, 8.3315400555682e-15, 1.2649756877837017e-14, 1.65555096552976e-14, 1.9860039780607476e-14, 2.2430768839777064e-14, 2.4185803705713745e-14, 2.5088825606340678e-14, 2.514434034991195e-14, 2.4393268127006214e-14, 2.2908852482195774e-14, 2.079286916169043e-14, 1.8172116599314966e-14, 1.5195170804833e-14, 1.2029388368567493e-14, 8.858142197062739e-15, 5.878275448613519e-15, 3.297759947196283e-15, 1.333546120858891e-15, 2.095922380951856e-16, 1.5506140512400848e-16, 1.4026754402259646e-15, 2.1527183665450467e-15, 4.417003812681655e-16, -2.7265671344466592e-15, -6.523151917334722e-15, -1.0293719389347168e-14, -1.35423530241336e-14, -1.5916482876735494e-14, -1.7192857073895296e-14, -1.7264494576897415e-14, -1.6128560864035506e-14, -1.387511134444389e-14, -1.0676650317558785e-14, -6.77845614088873e-15, -2.4896259706821936e-15, 1.8252039972572255e-15, 5.753504429050781e-15, 8.841904234430364e-15, 1.060268458156015e-14, 1.051975062650904e-14, 9.271486850216612e-15, 1.0779140976268217e-14, 1.4208610342292863e-14, 1.8421310263888683e-14, 2.249309337836825e-14, 2.5694912792062962e-14, 2.7474794375958924e-14, 2.744104165086659e-14, 2.534660081506582e-14, 2.1074517369763005e-14, 1.462441950102607e-14, 6.099966890937234e-15, -4.302793035163926e-15, -1.630621625539522e-14, -2.9561052521580305e-14, -4.36556839367049e-14, -5.812465802424304e-14, -7.245655901464836e-14, -8.610125864758362e-14, -9.847658548788974e-14, -1.0897444957244295e-13, -1.1696645713810718e-13, -1.2180904822212893e-13, -1.228481880702248e-13, -1.194236415290903e-13, -1.1129732693946911e-13, -1.0021528610085992e-13, -8.785528877750788e-14, -7.552848600280017e-14, -6.42411727759741e-14, -5.4723563687587423e-14, -4.745658353129537e-14, -4.269679011883516e-14, -4.0499540183797786e-14, -4.074050325196364e-14, -4.3135622655751595e-14, -4.7259617462508876e-14, -5.2563113956511916e-14, -5.838849044889665e-14, -6.398451457521723e-14, -6.851984786447069e-14, -7.109548821440271e-14, -7.07562169743926e-14, -6.650111360852747e-14, -5.814800114716234e-14, -5.2070789707464485e-14, -4.8902427560119525e-14, -4.7677794092115526e-14, -4.757519292794855e-14, -4.790422148941573e-14, -4.8094439359746816e-14, -4.768478942018192e-14, -4.6313728177863513e-14, -4.3710024030577794e-14, -3.9684184422536183e-14, -3.412047494181435e-14, -2.6969495399777144e-14, -1.824127982105414e-14, -7.998889064387839e-15, 3.647533505288733e-15, 1.654627126036874e-14, 3.050913490654024e-14, 4.531617941696224e-14, 6.072006091411185e-14, 7.64500558037122e-14, 9.221576322770867e-14, 1.0771051073010594e-13, 1.226144819174026e-13, 1.3659758384130862e-13, 1.493396037420806e-13, 1.607602687937296e-13, 1.709686342411675e-13, 1.8011133005536428e-13, 1.8836641973746562e-13, 1.9593925542054522e-13, 2.030586511537442e-13, 2.099733546055412e-13, 2.1694879852099186e-13, 2.2426411430878318e-13, 2.322093911207045e-13, 2.4108316472135176e-13, 2.511901213321385e-13, 2.628390024734087e-13, 2.763406976240249e-13, 2.920065122713797e-13, 3.1014659963851884e-13, 3.310685450509707e-13, 3.550760925458194e-13, 3.826809486183101e-13, 4.180094824220435e-13, 4.603759170746171e-13, 5.072803053204044e-13, 5.566618867229186e-13, 6.068600018451785e-13, 6.565776400162138e-13, 7.048474670237431e-13, 7.510001873152698e-13, 7.946351031126018e-13, 8.355927402688979e-13, 8.739294177422657e-13, 9.09893644244529e-13, 9.439042319655907e-13, 9.765300232899847e-13, 1.0084711321286987e-12, 1.0405416069014821e-12, 1.073653427337419e-12, 1.1088017521280714e-12, 1.1470513390815924e-12, 1.1895240638001422e-12, 1.2373874670488574e-12, 1.2918442649138406e-12, 1.3541227595699739e-12, 1.4254680920072075e-12, 1.5063508791724131e-12, 1.5899618817845862e-12, 1.673734340347867e-12, 1.7570558017095955e-12, 1.8396009173679806e-12, 1.921301580504166e-12, 2.002319200695766e-12, 2.0830189877014516e-12, 2.1639461227281376e-12, 2.2458037022532086e-12, 2.3294323457916397e-12, 2.415791364989027e-12, 2.505941397102359e-12, 2.6010284113167946e-12, 2.7022690014526222e-12, 2.8109368834567545e-12, 2.9283505206602204e-12, 3.0558618041301593e-12, 3.1948457195636432e-12, 3.3466326295175126e-12, 3.508660460791861e-12, 3.6794246150233604e-12, 3.859595916308189e-12, 4.0498139732400924e-12, 4.2506869855294435e-12, 4.462791660709397e-12, 4.686673231331983e-12, 4.9228455636759035e-12, 5.171791349571651e-12, 5.433962373500525e-12, 5.709779847643664e-12, 5.999634808046891e-12, 6.303888565529295e-12, 6.622873205397746e-12, 6.95689213044045e-12, 7.306220642057644e-12, 7.671106554751408e-12, 8.051770839538361e-12, 8.4484082921707e-12, 8.86118822235359e-12, 9.29025516043126e-12, 9.735729578281546e-12, 1.0197708621409397e-11, 1.0676266849466102e-11, 1.1171290081280326e-11, 1.1682135869833373e-11, 1.2212645530069373e-11, 1.2767159003860213e-11, 1.334946679641605e-11, 1.3962851084589566e-11, 1.4610124313929527e-11, 1.5293665422487195e-11, 1.6015453822256987e-11, 1.6777101262364196e-11, 1.757988169168008e-11, 1.842475923243047e-11, 1.9312414370557556e-11, 2.0243268463073665e-11, 2.1217506657402936e-11, 2.2235099312726255e-11, 2.3295822008612192e-11, 2.439927422172293e-11, 2.5544896747115157e-11, 2.6732121230728895e-11, 2.7972468604637034e-11, 2.927327351895461e-11, 3.0634681778253554e-11, 3.205778806821566e-11, 3.3544522670167484e-11, 3.5097546712693806e-11, 3.672015543320901e-11, 3.841618895158096e-11, 4.018995008560245e-11, 4.204612876435982e-11, 4.39897326204391e-11, 4.602602336549435e-11, 4.8160458576051355e-11, 5.039863853759999e-11, 5.274625781508355e-11, 5.520906123689808e-11, 5.7792803997507154e-11, 6.050321560081899e-11, 6.334596738260389e-11, 6.632664336550215e-11, 6.945071421462667e-11, 7.272351407544126e-11, 7.615022008853944e-11, 7.973583438818587e-11, 8.348881359440772e-11, 8.744702117664808e-11, 9.161461826715002e-11, 9.598885371499829e-11, 1.0057041100023345e-10, 1.0536301389128477e-10, 1.1037306146525658e-10, 1.1560929068804349e-10, 1.2108246485088157e-10, 1.2680508625440376e-10, 1.3279113162083793e-10, 1.3905580879987318e-10, 1.45615333414188e-10, 1.5248672416689476e-10, 1.596876156054078e-10, 1.6723608720470704e-10, 1.751505076978186e-10, 1.834493936427616e-10, 1.9215128127338424e-10, 2.012755080343389e-10, 2.1085619102233133e-10, 2.2090143864210942e-10, 2.314144277213945e-10, 2.4240512678439427e-10, 2.538894729479412e-10, 2.658886111435809e-10, 2.7842819180858253e-10, 2.9153772340290196e-10, 3.0524997631204483e-10, 3.1960043488813487e-10, 3.3462679456381216e-10, 3.5036850114633356e-10, 3.668663295629923e-10, 3.841619994840431e-10, 4.022978253962467e-10, 4.213163988393237e-10, 4.4126030064935826e-10, 4.6217184117800295e-10, 4.840928265744485e-10, 5.070643493289436e-10, 5.311266013824847e-10, 5.563187082074366e-10, 5.826785823585591e-10, 6.102427950835877e-10, 6.390762894865622e-10, 6.693198963863415e-10, 7.010107932327778e-10, 7.341901809433934e-10, 7.689132841442056e-10, 8.052474551209152e-10, 8.432704260189189e-10, 8.830686999818506e-10, 9.247360724391843e-10, 9.68372274247209e-10, 1.0140817288554442e-09, 1.0619724161138824e-09, 1.1121548357564239e-09, 1.164741063993666e-09, 1.2198438970250077e-09, 1.2775760756368332e-09, 1.3380495853913682e-09, 1.4013750272306566e-09, 1.4676610536228412e-09, 1.5371054722987839e-09, 1.6101238551641266e-09, 1.6867223055415696e-09, 1.7669169526558848e-09, 1.8507768300653618e-09, 1.9384175064414494e-09, 2.0299951976772433e-09, 2.1257013305647813e-09, 2.225757529931848e-09, 2.3304110026940184e-09, 2.4399302937609852e-09, 2.5546013901425944e-09, 2.674724150932166e-09, 2.8006090421075646e-09, 2.9325741562865508e-09, 3.0709424987063116e-09, 3.2160395217702525e-09, 3.3681908915216866e-09, 3.5277204703665234e-09, 3.694948501278237e-09, 3.870189979581024e-09, 4.053753199223208e-09, 4.2459384612257515e-09, 4.447036932721267e-09, 4.657344217259069e-09, 4.877724788549159e-09, 5.108690341434023e-09, 5.350513766385292e-09, 5.6035761881043345e-09, 5.868352583771764e-09, 6.145398520440107e-09, 6.435337941435112e-09, 6.738851935550293e-09, 7.056668426534488e-09, 7.3895527238922005e-09, 7.738298879352517e-09, 8.103721796522705e-09, 8.486650044236636e-09, 8.887919326943839e-09, 9.30836656817029e-09, 9.748824565625284e-09, 1.021011717893566e-08, 1.0693055013268185e-08, 1.1198649319605701e-08, 1.1729998649614767e-08, 1.2287654252330181e-08, 1.2871675579384706e-08, 1.3482515792525682e-08, 1.4120974667441974e-08, 1.4788155049794611e-08, 1.5485422644015612e-08, 1.6214368927610778e-08, 1.697677699522943e-08, 1.7774590147704706e-08, 1.8609883051623354e-08, 1.948483530481238e-08, 2.040170725242856e-08, 2.1362817907161436e-08, 2.237052483540573e-08, 2.3427205879175238e-08, 2.4535242591022406e-08, 2.5697005266317905e-08, 2.6914839463968575e-08, 2.8191053913001962e-08, 2.9527909708472537e-08, 3.0927610705829166e-08, 3.2392295028282345e-08, 3.3924231661208375e-08, 3.5529901681353494e-08, 3.721263214399525e-08, 3.897446110414945e-08, 4.081820337768258e-08, 4.274734687865978e-08, 4.476595703315143e-08, 4.687858876307794e-08, 4.9090205561999347e-08, 5.14061052115664e-08, 5.383185171279779e-08, 5.637321303041811e-08, 5.903610427134088e-08, 6.182653593998187e-08, 6.475056693358237e-08, 6.781426196011713e-08, 7.102365307971162e-08, 7.438470508790384e-08, 7.790328447551514e-08, 8.159138259968812e-08, 8.546706404355168e-08, 8.953039815117914e-08, 9.37833638051019e-08, 9.823053756376985e-08, 1.0287877457621027e-07, 1.0773691375901755e-07, 1.1281550573128709e-07, 1.1812656208666013e-07, 1.2368332466091913e-07, 1.2950005352862648e-07, 1.3559183253352884e-07, 1.4197439122484573e-07, 1.4866394213552725e-07, 1.556770323990596e-07, 1.6303040875878116e-07, 1.7074089507799625e-07, 1.7882528151056425e-07, 1.8730022454041746e-07, 1.9618215714448208e-07, 2.0548720837720278e-07, 2.1523113171608248e-07, 2.2542924154681612e-07, 2.3609681070111222e-07, 2.47274811197934e-07, 2.589899916620701e-07, 2.712570077882337e-07, 2.8409580841953695e-07, 2.975309247031075e-07, 3.1159081472524744e-07, 3.2630726014463175e-07, 3.4171481153687843e-07, 3.5785027934819613e-07, 3.7475226753084895e-07, 3.9246074709870667e-07, 4.110166669982939e-07, 4.30461599839308e-07, 4.5083742016951426e-07, 4.721860131123088e-07, 4.945490113114217e-07, 5.179675582469698e-07, 5.424833754431826e-07, 5.682202717774621e-07, 5.952343522919017e-07, 6.235329546355329e-07, 6.531415505425861e-07, 6.841015505173464e-07, 7.16468274728145e-07, 7.503090798248379e-07, 7.857016319649396e-07, 8.227323168745661e-07, 8.614947782835805e-07, 9.020885765602003e-07, 9.446179598314127e-07, 9.891907403117336e-07, 1.0359172689768777e-06, 1.0849095021102608e-06, 1.1362801536218231e-06, 1.190141927389664e-06, 1.246606824207998e-06, 1.3057855182400013e-06, 1.3677867981719725e-06, 1.432717068547985e-06, 1.5006799070306335e-06, 1.5717923864440797e-06, 1.646333802624862e-06, 1.7244398224347873e-06, 1.80622388045021e-06, 1.8918315010743746e-06, 1.981435852675951e-06, 2.07523365161724e-06, 2.1734413941348136e-06, 2.2762918952694633e-06, 2.3840311152134958e-06, 2.496915254551548e-06, 2.61520810092278e-06, 2.739178610626714e-06, 2.8690987096389056e-06, 3.005241299394621e-06, 3.1478784535448434e-06, 3.2972797926896154e-06, 3.453717306763372e-06, 3.617904635517675e-06, 3.7901975027997107e-06, 3.970690750753989e-06, 4.159586577484896e-06, 4.3571812636785215e-06, 4.5638529106256415e-06, 4.78005012687122e-06, 5.006281604203808e-06, 5.243106527007181e-06, 5.491125762132147e-06, 5.75097377941683e-06, 6.023311255801753e-06, 6.308818318651684e-06, 6.608188386426339e-06, 6.922122567233748e-06, 7.251324578070007e-06, 7.596496149693935e-06, 7.958332884120565e-06, 8.337520533639675e-06, 8.73473167208836e-06, 9.150622730830995e-06, 9.586814283742174e-06, 1.004737193742728e-05, 1.0531760764779804e-05, 1.1039410648546513e-05, 1.1570227835970762e-05, 1.2124541515330928e-05, 1.2703054336800613e-05, 1.330679663644927e-05, 1.3937084135492497e-05, 1.4595478899510913e-05, 1.5283753354310408e-05, 1.600385716642431e-05, 1.6757886807005354e-05, 1.7548057628028945e-05, 1.837667828938384e-05, 1.924612738456004e-05, 2.0158832121311894e-05, 2.111724892187014e-05, 2.2123845815054245e-05, 2.31810864999876e-05, 2.429141596808911e-05, 2.5457247576610943e-05, 2.6680951473229437e-05, 2.796484427711378e-05, 2.9311179927476758e-05, 3.072214161591329e-05, 3.219983472382211e-05, 3.3746280690952115e-05, 3.53686289489071e-05, 3.711081608336317e-05, 3.896899884358645e-05, 4.092993323274227e-05, 4.298401607568923e-05, 4.512492240680779e-05, 4.734926849719737e-05, 4.9656298986584894e-05, 5.2047596668880704e-05, 5.4526813559575325e-05, 5.7099421948389325e-05, 5.977248421189028e-05, 6.25544402284353e-05, 6.545491130192953e-05, 6.848451956167765e-05, 7.165472186326625e-05, 7.497765727002093e-05, 7.846600724638722e-05, 8.21328677436183e-05, 8.59916324046717e-05, 9.00558861592236e-05, 9.433930852145833e-05, 9.885558594276737e-05, 0.00010361833260892152, 0.0001086410191067041, 0.00011393690841849693, 0.00011951899873509001, 0.0001253999726069684, 0.00013159215198280209, 0.0001381074587106908, 0.0001449573801031987, 0.00015215293919120548, 0.0001597046693143878, 0.0001676225927175919, 0.0001759162028426933, 0.00018459445002474745, 0.00019366573031931808, 0.00020319623902153764, 0.00021327176102450954, 0.0002238757004226672, 0.000235002058032584, 0.00024665579385825753, 0.00025885156757030753, 0.000271612572670567, 0.00028496945859410414, 0.0002989593353182109, 0.00031362485534888247, 0.0003290133682405975, 0.000345176143075826, 0.0003621676545869562, 0.00038004492884645804, 0.000398866944681205, 0.000418694087185192, 0.0004395876499113801, 0.00046160938251932327, 0.00048482108084046754, 0.0005092842164986498, 0.0005350596033895436, 0.0005622070984799959, 0.0005907853345373229, 0.0006208514825392963, 0.000652461041649142, 0.0006857438573578822, 0.0007212769089077897, 0.0007590074412783187, 0.0007988020727187124, 0.0008405965549729536, 0.0008843883539875357, 0.0009302297693820018, 0.0009782215600131262, 0.0010285070447561473, 0.0010812666493257566, 0.0011367128715717553, 0.0011950856392120958, 0.0012566480354154123, 0.0013216823690181804, 0.0013904865674637017, 0.0014633708717839537, 0.0015406548141139735, 0.0016226644593367282, 0.0017097298935049771, 0.001802182942681274, 0.0019003551067776926, 0.002004575693868962, 0.0021151701412956384, 0.002232458510673634, 0.0023567541446815566, 0.002488362474213246, 0.002627657718402277, 0.002775928802536815, 0.002933640274724981, 0.0031011320436689833, 0.0032789794744906217, 0.0034679643793999837, 0.003669048208664252, 0.0038833473057156027, 0.004112110097793014, 0.004356696100673185, 0.004618556622835144, 0.004899217060838146, 0.0052002606837885665, 0.005523313810551876, 0.005870032288837432, 0.006245303958839379, 0.006653541390619117, 0.007093044484537203, 0.0075642380300199215, 0.00806955363684295, 0.008613197606996775, 0.009200936045284852, 0.009839896152761967, 0.010538382705358118, 0.011305708775263705, 0.012152039805007042, 0.013088250193799056, 0.014125791602764297, 0.015276572230277953, 0.01655397345157852, 0.017983463062700752, 0.019590078714426147, 0.021408452845054153, 0.02348481208812955, 0.0258754915187699, 0.02867359614248323, 0.03195144260691775, 0.035808198188788595, 0.040466561817986656, 0.046258868439779, 0.05361390734194743, 0.06320776670434962, 0.07626139287210632, 0.0953409366105885, 0.12531480642614093, 0.1817399009470636, 0.32890630715987573], [0.0, 4.492391344495628e-17, 3.1524162173652774e-17, 1.509126096647214e-17, 1.674101184119787e-17, 4.657259157937493e-17, 1.0482368689092359e-16, 1.829427278620119e-16, 2.645832132428607e-16, 3.265248483111166e-16, 3.395259572659895e-16, 3.043208405919807e-16, 2.7879029252053926e-16, 2.6805776201804506e-16, 2.7411497099058287e-16, 2.978811247866573e-16, 3.3931455947891966e-16, 3.975164088694606e-16, 4.708267707687158e-16, 5.569138259367346e-16, 6.528563382592677e-16, 7.552199411934387e-16, 8.601275931951947e-16, 9.633245636731604e-16, 1.060238290943371e-15, 1.146033434632318e-15, 1.2156624269395014e-15, 1.263911810076147e-15, 1.2854446309966755e-15, 1.2748391491890948e-15, 1.2296517341589304e-15, 1.1702145131076693e-15, 1.108531871781981e-15, 1.0519671344958967e-15, 1.0063954259431076e-15, 9.763395054946005e-16, 9.65096365393252e-16, 9.748551340841208e-16, 1.0068067968176604e-15, 1.0612462180442558e-15, 1.1376669239095043e-15, 1.2348490782910611e-15, 1.3509410622236638e-15, 1.4835350441760308e-15, 1.6297369074120859e-15, 1.7862308805322075e-15, 1.9493391981936537e-15, 2.1150771009016804e-15, 2.279203465594502e-15, 2.4372673424698355e-15, 2.5846506580736022e-15, 2.7166073300501687e-15, 2.828299025097856e-15, 2.914827778545364e-15, 2.9712656815272638e-15, 2.9859356583805484e-15, 2.936260460613607e-15, 2.84525165439148e-15, 2.7360774521852624e-15, 2.6270143015660842e-15, 2.5319004876159932e-15, 2.4605586587486747e-15, 2.419189104716241e-15, 2.410735516995532e-15, 2.4352248681955825e-15, 2.490082958359725e-15, 2.5704270918152387e-15, 2.6693372683260953e-15, 2.778107196516648e-15, 2.8864763656524753e-15, 2.9828443436956518e-15, 3.0544684049112437e-15, 3.0876455290142745e-15, 3.0678797557453025e-15, 2.9834664371092537e-15, 2.9047638357779446e-15, 2.8527200039006154e-15, 2.813188218240583e-15, 2.774765990911556e-15, 2.7285455809479968e-15, 2.6678814576338066e-15, 2.5881737223397557e-15, 2.4866665490259466e-15, 2.3622607542502845e-15, 2.215339655621303e-15, 2.0476074232711437e-15, 1.861939172223252e-15, 1.6622420846049175e-15, 1.4533268896170844e-15, 1.2407890661274557e-15, 1.030899167797145e-15, 8.305017038813365e-16, 6.469220403500613e-16, 4.878808158424323e-16, 3.614153952784761e-16, 2.758079107839913e-16, 2.395194650103247e-16, 2.61130096022652e-16, 3.4928412575386395e-16, 5.093921198476791e-16, 6.928458925618311e-16, 8.616018463338632e-16, 9.959457537075006e-16, 1.0819469410260666e-15, 1.1108919466220943e-15, 1.0787577923488081e-15, 9.85722512989953e-16, 8.357107158186019e-16, 6.359720637665514e-16, 3.9669069063654603e-16, 1.306236658474804e-16, -1.472332703597413e-16, -4.1995438223240946e-16, -6.689686122897717e-16, -8.743217533437538e-16, -1.0149175349098332e-15, -1.0687389609074199e-15, -1.0130511604341129e-15, -8.245869422145485e-16, -5.868454093343877e-16, -3.964084738886895e-16, -2.446082510895486e-16, -1.239255280491695e-16, -2.790270147569106e-17, 4.894551313723144e-17, 1.112154954023572e-16, 1.6269259577331464e-16, 2.0642379384016603e-16, 2.447854427760883e-16, 2.7954638726563814e-16, 3.119267268119872e-16, 3.426524816733352e-16, 3.7200640477871757e-16, 3.998751697839241e-16, 4.2579315291416616e-16, 4.489830143681886e-16, 4.683932737969294e-16, 4.8273306368844e-16, 4.90504234360888e-16, 4.900309746595407e-16, 4.794871033458961e-16, 4.569211775325771e-16, 4.202795563327991e-16, 3.6680293828038235e-16, 1.9451619528375085e-16, -9.850445838474656e-17, -4.253276278111161e-16, -7.176491433177021e-16, -9.240616739767215e-16, -1.0084429515543545e-15, -9.484556235548214e-16, -7.34152130409926e-16, -3.666783590257325e-16, 1.4292983619895317e-16, 7.748628322283075e-16, 1.5015714384319837e-15, 2.2887240927844856e-15, 3.0960917717620998e-15, 3.878365072225128e-15, 4.5859076767896036e-15, 5.165450180213681e-15, 5.560728032507536e-15, 5.713067144220158e-15, 5.664579143009044e-15, 5.641876576926925e-15, 5.666678194823909e-15, 5.747125381267453e-15, 5.888538701995813e-15, 6.093697790845308e-15, 6.36310159219098e-15, 6.695210128532083e-15, 7.086668899386197e-15, 7.532516957440864e-15, 8.026379650787968e-15, 8.560646965881609e-15, 9.126638354468893e-15, 9.714754879006846e-15, 1.031461946486585e-14, 1.0915206003804324e-14, 1.1504958011663156e-14, 1.2071897503856359e-14, 1.2603724714919328e-14, 1.3087909253015812e-14, 1.351177324679942e-14, 1.3862567010284584e-14, 1.4127537721314725e-14, 1.4293991580739282e-14, 1.434934989244466e-14, 1.443319284328486e-14, 1.4749555439595227e-14, 1.52004707426879e-14, 1.5701069488346147e-14, 1.6184088152421315e-14, 1.6598244105947693e-14, 1.6906721858136572e-14, 1.708576385731363e-14, 1.7123359671634946e-14, 1.701802770524275e-14, 1.6777683922286743e-14, 1.6418592351779712e-14, 1.5964392431379177e-14, 1.5445198518650928e-14, 1.489676715490069e-14, 1.4359727909947545e-14, 1.3878873866913728e-14, 1.350250802484494e-14, 1.3281842104349562e-14, 1.3225883800139403e-14, 1.3123608799063653e-14, 1.2958010791223614e-14, 1.2748216931609494e-14, 1.2510752898959193e-14, 1.225975646197515e-14, 1.2007177174787801e-14, 1.1762962994960176e-14, 1.1535234575285335e-14, 1.1330447940707792e-14, 1.1153546223798356e-14, 1.1008101096230188e-14, 1.0896444499548201e-14, 1.0819791246104574e-14, 1.0778353030265045e-14, 1.077144436079245e-14, 1.079758089760847e-14, 1.0854570649848035e-14, 1.0939598467183661e-14, 1.1049304232741885e-14, 1.117985514349814e-14, 1.1327012442758937e-14, 1.1486192949163892e-14, 1.1652525707510275e-14, 1.1820904068567142e-14, 1.1821532750432918e-14, 1.1123937730942362e-14, 9.959150409825562e-15, 8.584264975434217e-15, 7.20434111544196e-15, 5.977183062705266e-15, 5.0177925230839675e-15, 4.402514636733533e-15, 4.1728950932466996e-15, 4.339265542468835e-15, 4.884073514256839e-15, 5.764972179427254e-15, 6.9176844483051095e-15, 8.258655110404646e-15, 9.687503966726618e-15, 1.1089292192917234e-14, 1.2336613495179454e-14, 1.3291520979527092e-14, 1.3807300046979024e-14, 1.3753296985266037e-14, 1.3442046571387461e-14, 1.3033127447926751e-14, 1.2543356163186827e-14, 1.1989182612763394e-14, 1.1386663021679006e-14, 1.0751436452055522e-14, 1.0098704578375867e-14, 9.443214487874237e-15, 8.79924427824009e-15, 8.180591238671928e-15, 7.600562413406502e-15, 7.071967359224599e-15, 6.607112920125598e-15, 6.21779985340956e-15, 5.9153211518393616e-15, 5.710461916407383e-15, 5.61350064353366e-15, 5.6342117993020326e-15, 5.781869561625679e-15, 6.065252619049758e-15, 6.4926499222704745e-15, 7.071867291401001e-15, 7.810234788566328e-15, 8.71461477158406e-15, 9.834839863691292e-15, 1.1511645189832172e-14, 1.3503839939515348e-14, 1.548846103942088e-14, 1.7216114224154517e-14, 1.850405928420002e-14, 1.922977147745867e-14, 1.932495101206365e-14, 1.876995402471679e-14, 1.7588619917886092e-14, 1.5843471284643928e-14, 1.3631263945347196e-14, 1.1078865849223904e-14, 8.339444759520713e-15, 5.588945746325467e-15, 3.0228405594796657e-15, 8.531319479822675e-16, -6.944030653411775e-16, -1.3827460518080177e-15, -9.681396530721421e-16, -3.5764944081536407e-16, -3.0404274856399212e-16, -6.263456745371909e-16, -1.1721777093344722e-15, -1.8152832031622515e-15, -2.4532269485258655e-15, -3.005244371327349e-15, -3.4102373310783635e-15, -3.6249070129433115e-15, -3.622015851835394e-15, -3.3887708629980665e-15, -2.9253211655646108e-15, -2.243362876586539e-15, -1.364844923998209e-15, -3.2076967892488557e-16, 8.499173584112703e-16, 2.1013542682861422e-15, 3.381710965368155e-15, 4.6340638609482695e-15, 5.79720152754037e-15, 6.8063657039215705e-15, 7.593931736040906e-15, 8.090032319255852e-15, 8.223128189416964e-15, 7.91417177287517e-15, 6.773813733333532e-15, 4.85267814502669e-15, 2.4528205886941687e-15, -1.7495656603364978e-16, -2.8265935717969165e-15, -5.340565070779098e-15, -7.593956626639135e-15, -9.498809371620887e-15, -1.099871701345557e-14, -1.2065660295249998e-14, -1.2697064806849475e-14, -1.2913068810304939e-14, -1.275398846709256e-14, -1.2277968542555378e-14, -1.155880731550391e-14, -1.0683945039769146e-14, -9.752605891416244e-15, -8.874083891882322e-15, -8.166163825006728e-15, -6.981563202559085e-15, -4.240580712643213e-15, -4.70498845402571e-16, 3.851700867596179e-15, 8.331539926242744e-15, 1.2649756740717458e-14, 1.6555509508248864e-14, 1.9860039621375684e-14, 2.243076866605556e-14, 2.4185803515202322e-14, 2.508882539679842e-14, 2.5144340119204385e-14, 2.4393267873146843e-14, 2.29088522033827e-14, 2.0792868856338297e-14, 1.8172116266082563e-14, 1.519517044264697e-14, 1.2029387976642128e-14, 8.85814177491693e-15, 5.878274996084008e-15, 3.2977594644485273e-15, 1.3335456083950212e-15, 2.0959169675977514e-16, 1.5506083610768816e-16, 1.4026748450669012e-15, 2.1527177449272674e-15, 4.4169973083551346e-16, -2.726567814973622e-15, -6.523152628461236e-15, -1.029372013109378e-14, -1.3542353796296194e-14, -1.591648367911798e-14, -1.7192857906516878e-14, -1.726449544017625e-14, -1.6128561758950676e-14, -1.3875112272677029e-14, -1.0676651281617157e-14, -6.778457144211095e-15, -2.489627017728699e-15, 1.8252029009297294e-15, 5.753503276726699e-15, 8.841903018185962e-15, 1.0602683292225104e-14, 1.0519749253638518e-14, 9.27148538279816e-15, 1.0779139405615036e-14, 1.4208608660309175e-14, 1.8421308462765084e-14, 2.2493091450542545e-14, 2.569491073018483e-14, 2.7474792172858033e-14, 2.7441039299524046e-14, 2.5346598308588595e-14, 2.107451470136112e-14, 1.462441666399252e-14, 6.0999638786300996e-15, -4.302796229337039e-15, -1.6306219637990596e-14, -2.9561056099130143e-14, -4.365568771572676e-14, -5.812466201124876e-14, -7.245656321615062e-14, -8.610126307010183e-14, -9.847659013795412e-14, -1.0897445445659825e-13, -1.1696646226291464e-13, -1.2180905359416807e-13, -1.22848193696094e-13, -1.1942364741540655e-13, -1.1129733310332093e-13, -1.0021529258935638e-13, -8.785529564194374e-14, -7.552849329721004e-14, -6.424118055728772e-14, -5.472357201575115e-14, -4.745659246936252e-14, -4.269679973302826e-14, -4.0499550543545065e-14, -4.0740514429912237e-14, -4.31356347277597e-14, -4.7259630507618824e-14, -5.2563128056906214e-14, -5.838850568983878e-14, -6.398453104497852e-14, -6.851986565424558e-14, -7.109550741821334e-14, -7.07562376889835e-14, -6.650113593325297e-14, -5.814802519279347e-14, -5.207081565543945e-14, -4.8902455589172863e-14, -4.76778243670022e-14, -4.757522560743008e-14, -4.7904256733389185e-14, -4.809447733557899e-14, -4.768483030830679e-14, -4.631377217669819e-14, -4.3710071360808106e-14, -3.968423533082046e-14, -3.41205297039505e-14, -2.696955432337559e-14, -1.824134324775637e-14, -7.998957371667943e-15, 3.647459902704993e-15, 1.6546191909434294e-14, 3.050904931513624e-14, 4.531608705343823e-14, 6.071996120708999e-14, 7.644994814213072e-14, 9.22156469610811e-14, 1.077103851689753e-13, 1.2261434633396908e-13, 1.3659743747021355e-13, 1.4933944575623823e-13, 1.6076009823219474e-13, 1.7096845015219204e-13, 1.8011113148892751e-13, 1.8836620571862528e-13, 1.9593902492587975e-13, 2.030584030906567e-13, 2.0997308779420801e-13, 2.1694851167875384e-13, 2.2426380603678897e-13, 2.322090598926277e-13, 2.410828088740149e-13, 2.511897390578877e-13, 2.6283859181409224e-13, 2.7634025646643865e-13, 2.9200603834405216e-13, 3.1014609050971535e-13, 3.310679981278055e-13, 3.5507550507437094e-13, 3.826803176456622e-13, 4.1800880409942575e-13, 4.603751874249172e-13, 5.072795205055507e-13, 5.566610429163131e-13, 6.068590951182907e-13, 6.565766662382949e-13, 7.048464217736857e-13, 7.509990658046959e-13, 7.946339001193184e-13, 8.355914500799148e-13, 8.739280341056203e-13, 9.098921603292078e-13, 9.439026403288854e-13, 9.765283158516627e-13, 1.0084693001514038e-12, 1.0405396409768293e-12, 1.073651317377268e-12, 1.1087994873605102e-12, 1.1470489080511862e-12, 1.1895214543720379e-12, 1.2373846664163577e-12, 1.2918412596090876e-12, 1.3541195354774164e-12, 1.425464634379534e-12, 1.5063471723055665e-12, 1.5899579064971382e-12, 1.6737300767348298e-12, 1.7570512294820755e-12, 1.8395960153932594e-12, 1.921296326401281e-12, 2.0023135704824046e-12, 2.08301295548823e-12, 2.163939660456583e-12, 2.2457967794739927e-12, 2.3294249294798252e-12, 2.415783419393301e-12, 2.5059328836254154e-12, 2.6010192884242125e-12, 2.7022592246077635e-12, 2.810926405079356e-12, 2.928339290106524e-12, 3.055849767692556e-12, 3.1948328204879475e-12, 3.3466188077091156e-12, 3.508645634686673e-12, 3.679408697474299e-12, 3.859578825762642e-12, 4.0497956305568716e-12, 4.250667311138532e-12, 4.462770572089557e-12, 4.6866506407828646e-12, 4.922821376362651e-12, 5.171765461821411e-12, 5.4339346713315064e-12, 5.7097502055086045e-12, 5.999603087773935e-12, 6.3038546154443416e-12, 6.622836859613356e-12, 6.956853208297359e-12, 7.306178947705795e-12, 7.67106187685833e-12, 8.05172295111346e-12, 8.448356950494822e-12, 8.861133169003924e-12, 9.290196121392307e-12, 9.735666264133516e-12, 1.0197640727586017e-11, 1.0676194056574338e-11, 1.1171212051019324e-11, 1.1682052198070175e-11, 1.2212555796843583e-11, 1.27670627823745e-11, 1.334936364285877e-11, 1.3962740529176387e-11, 1.4610005853072327e-11, 1.529353851200419e-11, 1.601531787154335e-11, 1.677695562944751e-11, 1.7579725679089687e-11, 1.842459208381434e-11, 1.9312235267984482e-11, 2.0243076524962606e-11, 2.1217300937025155e-11, 2.2234878797229426e-11, 2.329558561851894e-11, 2.4399020810859606e-11, 2.554462510292946e-11, 2.6731830070532086e-11, 2.797215622536076e-11, 2.9272938093942194e-11, 3.0634321594741014e-11, 3.205740146115064e-11, 3.354410796316739e-11, 3.5097102165624126e-11, 3.671967919589431e-11, 3.8415679023190714e-11, 4.018940427928211e-11, 4.204554467670397e-11, 4.39891076054287e-11, 4.6025354512543747e-11, 4.815974269183317e-11, 5.0397872131337e-11, 5.274543708701665e-11, 5.520818206965835e-11, 5.779186195013753e-11, 6.050220590520795e-11, 6.334488494210928e-11, 6.632548275555826e-11, 6.944946968514114e-11, 7.272217955480253e-11, 7.614878918906688e-11, 7.973430041286706e-11, 8.348716942083956e-11, 8.744525827188253e-11, 9.161272780567715e-11, 9.598682671332928e-11, 1.0056823810597294e-10, 1.0536068519755018e-10, 1.1037056634853563e-10, 1.1560661766769845e-10, 1.2107960146862029e-10, 1.2680201897214247e-10, 1.327878457354801e-10, 1.3905228837362205e-10, 1.4561156121909946e-10, 1.524826816424597e-10, 1.5968328282803272e-10, 1.6723144286803477e-10, 1.7514552910290215e-10, 1.834440566971688e-10, 1.9214556049837443e-10, 2.0126937620057664e-10, 2.108496115222572e-10, 2.2089437379402125e-10, 2.314068419703034e-10, 2.423969853512803e-10, 2.538807406256482e-10, 2.658792512286654e-10, 2.7841816515908327e-10, 2.9152698761260564e-10, 3.052384849924082e-10, 3.1958813704956547e-10, 3.3461363408853165e-10, 3.5035441634553154e-10, 3.668512528114428e-10, 3.8414585692578897e-10, 4.0228053671536826e-10, 4.2129787709019564e-10, 4.412404521411631e-10, 4.6215056540861454e-10, 4.840700162091237e-10, 5.070398902195656e-10, 5.311003726233918e-10, 5.562905822241371e-10, 5.82648425025895e-10, 6.102104658701444e-10, 6.390416350726774e-10, 6.692827361275768e-10, 7.009709439340624e-10, 7.34147454887758e-10, 7.688674848861187e-10, 8.051983737919072e-10, 8.432178381067565e-10, 8.830123625469152e-10, 9.246757217339737e-10, 9.683076237070127e-10, 1.0140124674302637e-09, 1.0618982069135655e-09, 1.1120753149827852e-09, 1.1646558401350505e-09, 1.219752550290365e-09, 1.2774781576078657e-09, 1.3379446188727428e-09, 1.4012625062796117e-09, 1.467540443740773e-09, 1.5369761647924343e-09, 1.609985062927529e-09, 1.6865732765122734e-09, 1.766756965826688e-09, 1.850605169271974e-09, 1.9382334370437784e-09, 2.029797945922285e-09, 2.1254900654320113e-09, 2.225531347274204e-09, 2.3301689114990927e-09, 2.4396712043679385e-09, 2.5543241042605778e-09, 2.674427353315751e-09, 2.800291293753847e-09, 2.9322338890272477e-09, 3.0705780110763166e-09, 3.215648976041843e-09, 3.367772311800807e-09, 3.5272717416544306e-09, 3.6944673694082445e-09, 3.8696740519461595e-09, 4.053199946216327e-09, 4.24534521831904e-09, 4.446400903117148e-09, 4.656662464558308e-09, 4.8769938430485356e-09, 5.107906504912674e-09, 5.349673283466249e-09, 5.602675157566311e-09, 5.8673868804755065e-09, 6.144363727070828e-09, 6.434229289311734e-09, 6.737664253798759e-09, 7.055396098966292e-09, 7.388189652970786e-09, 7.736838456669325e-09, 8.102156879241602e-09, 8.484972937000314e-09, 8.886121768768671e-09, 9.306439723887133e-09, 9.746759021452964e-09, 1.0207902941801422e-08, 1.0690681513515386e-08, 1.1196105116395524e-08, 1.1727268603508636e-08, 1.2284723191131625e-08, 1.2868529017079003e-08, 1.3479139403586754e-08, 1.4117353818890061e-08, 1.4784274386780082e-08, 1.5481265724961193e-08, 1.6209917905187464e-08, 1.6972012339670865e-08, 1.7769490409181588e-08, 1.8604424658604216e-08, 1.9478992395530475e-08, 2.039545153675706e-08, 2.1356118556371465e-08, 2.236334839744427e-08, 2.3419516217253305e-08, 2.452700084344854e-08, 2.5688169825648233e-08, 2.6905365973673448e-08, 2.8180895279970047e-08, 2.951701612978746e-08, 3.0915929708361264e-08, 3.2379771519739105e-08, 3.3910807611073483e-08, 3.551550857996908e-08, 3.7197197709250034e-08, 3.8957911597504504e-08, 4.0800461926835785e-08, 4.272833200284329e-08, 4.474558135577527e-08, 4.685675789737684e-08, 4.9066817156231194e-08, 5.138104814115262e-08, 5.380500540759095e-08, 5.634444692603221e-08, 5.900527737418805e-08, 6.179349649632719e-08, 6.471515219355886e-08, 6.777629802823712e-08, 7.098295484397107e-08, 7.434107622010423e-08, 7.785651749592522e-08, 8.154123615161147e-08, 8.541324240789344e-08, 8.947261924247572e-08, 9.372135261822125e-08, 9.816401691956042e-08, 1.0280745690763722e-07, 1.0766049386108209e-07, 1.1273365440270916e-07, 1.1803892059573016e-07, 1.2358949997210672e-07, 1.2939961423048284e-07, 1.3548430541214968e-07, 1.4185925843068246e-07, 1.485406388946578e-07, 1.5554494522316668e-07, 1.6288887411104487e-07, 1.7058919845489835e-07, 1.786626569022339e-07, 1.8712585423462773e-07, 1.959951718417464e-07, 2.0528668758662112e-07, 2.150161044036638e-07, 2.2519868700995566e-07, 2.358496573911377e-07, 2.47009813215829e-07, 2.587058141139983e-07, 2.709522861314954e-07, 2.837691181823947e-07, 2.971807548801549e-07, 3.112155445706277e-07, 3.259051391025699e-07, 3.412839420651935e-07, 3.573886024057655e-07, 3.74257550514442e-07, 3.919305740282463e-07, 4.1044843076247253e-07, 4.2985249632563065e-07, 4.501844441142917e-07, 4.714859555169276e-07, 4.937984582813997e-07, 5.171628911199005e-07, 5.416207598629712e-07, 5.672948810274884e-07, 5.942410552365792e-07, 6.224667965470845e-07, 6.519975855234741e-07, 6.828746925463829e-07, 7.151531659624721e-07, 7.488999748733485e-07, 7.841922969275056e-07, 8.211159420158787e-07, 8.597639032807298e-07, 9.002350273295271e-07, 9.426327960028629e-07, 9.87064212478135e-07, 1.0336387849014102e-06, 1.0824676011280933e-06, 1.1336624885215992e-06, 1.1873352531073927e-06, 1.2435969927101058e-06, 1.3025574790139428e-06, 1.364324603782059e-06, 1.4290038847510447e-06, 1.4966980269809377e-06, 1.5675230370185833e-06, 1.6417551899909469e-06, 1.7195291528581993e-06, 1.8009575985555714e-06, 1.8861848140293635e-06, 1.9753823136126105e-06, 2.0687447977812638e-06, 2.1664864355331864e-06, 2.268837449850832e-06, 2.376040986864955e-06, 2.4883502504308466e-06, 2.6060258848670864e-06, 2.7293335895886583e-06, 2.8585419502983383e-06, 2.9939204722809964e-06, 3.1357378021809555e-06, 3.2842601254331266e-06, 3.4397558586138717e-06, 3.602924591079608e-06, 3.774117193972332e-06, 3.953430114811927e-06, 4.141064643206487e-06, 4.337313921928429e-06, 4.542550948375218e-06, 4.757217504924884e-06, 4.981813960113696e-06, 5.2168898858052e-06, 5.4630354385917584e-06, 5.720873456579747e-06, 5.9910522254703785e-06, 6.274238870459573e-06, 6.5711133329589854e-06, 6.88236289348339e-06, 7.208677204273373e-06, 7.550743797323393e-06, 7.909244035479323e-06, 8.284849476152624e-06, 8.67821861898404e-06, 9.089994010478871e-06, 9.521697466393076e-06, 9.977088015751372e-06, 1.0455735111561584e-05, 1.0957186073355294e-05, 1.1481431659635364e-05, 1.2028855895098744e-05, 1.2600189613536496e-05, 1.3196467488872314e-05, 1.3818988339349959e-05, 1.4469278501786259e-05, 1.5149058084092891e-05, 1.5860209914965124e-05, 1.660475101978271e-05, 1.738480646137253e-05, 1.820258539339769e-05, 1.9060359182759548e-05, 1.99604414655827e-05, 2.0905170009088496e-05, 2.1896890259005284e-05, 2.293794045910131e-05, 2.403063823600665e-05, 2.5177268548715854e-05, 2.6380072908049638e-05, 2.7641239776938998e-05, 2.8962896067660225e-05, 3.0347099657152897e-05, 3.179583284626032e-05, 3.331099669321155e-05, 3.491983021750533e-05, 3.667045859947246e-05, 3.854321250284701e-05, 4.052023249992725e-05, 4.258791673290659e-05, 4.473650869415419e-05, 4.6959713827602844e-05, 4.9254343236033196e-05, 5.161998287215628e-05, 5.405868667969636e-05, 5.6574692234480685e-05, 5.917415751499707e-05, 6.186491750726523e-05, 6.465625942034791e-05, 6.755871535659024e-05, 7.058387134495703e-05, 7.374419170672763e-05, 7.705285778057624e-05, 8.052362008875789e-05, 8.417066307800743e-05, 8.800848161785911e-05, 9.205176848567332e-05, 9.631531211171707e-05, 0.00010081390389941872, 0.00010556225447546256, 0.00011057491826180052, 0.0001158662257971395, 0.00012145022326895934, 0.00012734061874891204, 0.00013355073465443803, 0.00014009346598790035, 0.0001469812439313651, 0.0001542260044006224, 0.00016183916118602969, 0.00016983158333050083, 0.00017821357641644646, 0.00018699486745371482, 0.0001961845930798166, 0.0002057912908017467, 0.00021582289302589277, 0.00022628672363857823, 0.0002372108018209823, 0.00024871452630993235, 0.000260806545455656, 0.00027348606134148823, 0.00028676231352039793, 0.00030065339563894273, 0.0003151851608605497, 0.00033039021061658197, 0.00034630696151644253, 0.000362978785535293, 0.00038045321887007994, 0.0003987812351127789, 0.00041801657863418874, 0.0004382151543035398, 0.0004594344698886445, 0.00048173312768944645, 0.0005051703621549123, 0.0005298056204197293, 0.0005556981828742128, 0.0005829068210479453, 0.0006114894902463269, 0.0006415030545289181, 0.0006730030417606137, 0.0007060434266007241, 0.0007407159188749303, 0.0007774887893560622, 0.0008163747601673335, 0.0008572808178566268, 0.000900164936840981, 0.0009450305428450435, 0.000991921380434279, 0.0010409167600733467, 0.0010921271614896832, 0.0011456901714030725, 0.0012017667348956237, 0.0012605377008478341, 0.0013222006429577113, 0.0013869669388938844, 0.0014550590911145114, 0.0015267082738121488, 0.0016021520913256453, 0.0016816325341933616, 0.0017653941198126652, 0.0018536822054180768, 0.0019467414617997138, 0.0020448144968537914, 0.0021481406186924477, 0.002256954728641349, 0.002371486335021831, 0.0024919586791535457, 0.002618587965521781, 0.0027515826885364785, 0.0028911571249000834, 0.00303785008796725, 0.0031921277756842914, 0.0033543680548901575, 0.0035249667620783345, 0.0037043333416454365, 0.003892886867193154, 0.004091052420632692, 0.004299257805291742, 0.004517878435285401, 0.0047473333672072, 0.0049881544910591775, 0.005240746842731454, 0.005505394107398925, 0.0057822696350588315, 0.006071446719525609, 0.006372908183486969, 0.0066865553099556725, 0.0070121255780118035, 0.007348663702937984, 0.007695409782515658, 0.008050491346927134, 0.008410789625227393, 0.008772088553775436, 0.009129031570030914, 0.00947025108035409, 0.00979117329494836, 0.01007925668246446, 0.010308254448585533, 0.010439827890805756, 0.01042503946860317, 0.010201418869770528, 0.009665050387005058, 0.008653104010472949, 0.006881006901637307, 0.0038202503759681705, -0.0011000136577155387, -0.009677947818830489, -0.02559223310712562, -0.057280721633667646, -0.13552763077248892, -0.43491735031807066]]}

==> anc/flow_four_ferm_coupling_three.json <==
{"columns": ["g_Lambda / k", "all diagrams", "box + triangle diagrams", "box diagrams"], "data": [[1e-05, 1.011613082448441e-05, 1.0233610285808361e-05, 1.0352454045802668e-05, 1.0472677948180271e-05, 1.0594298020648457e-05, 1.0717330477045602e-05, 1.084179171950272e-05, 1.0967698340630132e-05, 1.1095067125729498e-05, 1.1223915055031582e-05, 1.1354259305959961e-05, 1.1486117255421052e-05, 1.1619506482120716e-05, 1.1754444768907779e-05, 1.1890950105144751e-05, 1.2029040689106093e-05, 1.2168734930404334e-05, 1.2310051452444343e-05, 1.245300909490613e-05, 1.259762691625646e-05, 1.2743924196289646e-05, 1.2891920438697836e-05, 1.3041635373671176e-05, 1.3193088960528123e-05, 1.3346301390376351e-05, 1.3501293088804537e-05, 1.365808471860539e-05, 1.3816697182530345e-05, 1.397715162607621e-05, 1.4139469440304197e-05, 1.4303672264691658e-05, 1.4469781990017e-05, 1.4637820761278036e-05, 1.4807810980644254e-05, 1.4979775310443408e-05, 1.515373667618271e-05, 1.532971826960518e-05, 1.550774355178148e-05, 1.568783625623759e-05, 1.5870020392118924e-05, 1.6054320247391037e-05, 1.6240760392077666e-05, 1.6429365681536238e-05, 1.66201612597715e-05, 1.6813172562787613e-05, 1.7008425321979134e-05, 1.7205945567561427e-05, 1.74057596320409e-05, 1.7607894153725538e-05, 1.7812376080276175e-05, 1.8019232672299062e-05, 1.8228491506980114e-05, 1.8440180481761375e-05, 1.8654327818060205e-05, 1.8870962065031583e-05, 1.90901121033742e-05, 1.931180714918066e-05, 1.9536076757832485e-05, 1.9762950827940266e-05, 1.9992459605329622e-05, 2.0224633687073438e-05, 2.0459504025570943e-05, 2.0697101932674105e-05, 2.0937459083862037e-05, 2.118060752246378e-05, 2.1426579663930226e-05, 2.1675408300155535e-05, 2.192712660384886e-05, 2.2181768132956764e-05, 2.243936683513699e-05, 2.2699957052284246e-05, 2.296357352510849e-05, 2.323025139776641e-05, 2.3500026222546685e-05, 2.3772933964609642e-05, 2.4049011006782e-05, 2.432829415440722e-05, 2.4610820640252275e-05, 2.489662812947132e-05, 2.518575472462704e-05, 2.547823897077035e-05, 2.5774119860578986e-05, 2.6073436839555888e-05, 2.6376229811287865e-05, 2.668253914276538e-05, 2.6992405669764065e-05, 2.7305870702288796e-05, 2.7622976030080953e-05, 2.794376392818959e-05, 2.8268277162607417e-05, 2.8596558995972166e-05, 2.8928653193334096e-05, 2.926460402799064e-05, 2.960445628738867e-05, 2.994825527909538e-05, 3.0296046836838474e-05, 3.0647877326616506e-05, 3.1003793652880206e-05, 3.136384326478556e-05, 3.172807416251949e-05, 3.209653490369908e-05, 3.2469274609845e-05, 3.28463429729302e-05, 3.322779026200461e-05, 3.361366732989677e-05, 3.4004025619993325e-05, 3.4398917173097214e-05, 3.4798394634365484e-05, 3.520251126032775e-05, 3.5611320925986105e-05, 3.602487813199746e-05, 3.64432380119394e-05, 3.686645633966021e-05, 3.729458953671452e-05, 3.772769467988516e-05, 3.816582950879227e-05, 3.8609052433591014e-05, 3.905742254275849e-05, 3.951099961097113e-05, 3.9969844107073664e-05, 4.043401720214044e-05, 4.0903580777630575e-05, 4.1378597433637666e-05, 4.185913049723535e-05, 4.234524403091979e-05, 4.283700284115021e-05, 4.333447248698859e-05, 4.3837719288839686e-05, 4.434681033729259e-05, 4.486181350206494e-05, 4.5382797441051005e-05, 4.590983160947482e-05, 4.64429862691497e-05, 4.6982332497845146e-05, 4.752794219876268e-05, 4.807988811012165e-05, 4.8638243814856316e-05, 4.9203083750425604e-05, 4.977448321873684e-05, 5.035251839618459e-05, 5.093726634380611e-05, 5.1528805017554935e-05, 5.212721327869343e-05, 5.273257090430637e-05, 5.3344958597936336e-05, 5.396445800034283e-05, 5.459115170038625e-05, 5.522512324603817e-05, 5.586645715551973e-05, 5.6515238928569085e-05, 5.717155505783989e-05, 5.783549304043216e-05, 5.850714138955693e-05, 5.9186589646336456e-05, 5.9873928391741394e-05, 6.056924925866675e-05, 6.12726449441478e-05, 6.198420922171826e-05, 6.270403695391148e-05, 6.343222410490733e-05, 6.416886775332562e-05, 6.491406610516807e-05, 6.566791850691094e-05, 6.64305254587492e-05, 6.720198862799491e-05, 6.798241086263103e-05, 6.877189620502253e-05, 6.957054990578708e-05, 7.037847843782637e-05, 7.119578951052067e-05, 7.20225920840882e-05, 7.285899638411115e-05, 7.370511391623048e-05, 7.456105748101139e-05, 7.542694118898133e-05, 7.630288047584267e-05, 7.718899211786218e-05, 7.808539424743897e-05, 7.899220636885348e-05, 7.990954937419923e-05, 8.083754555949958e-05, 8.177631864101166e-05, 8.27259937717197e-05, 8.368669755801992e-05, 8.465855807659892e-05, 8.564170489150858e-05, 8.663626907143874e-05, 8.764238320719067e-05, 8.866018142935363e-05, 8.968979942618642e-05, 9.073137446170686e-05, 9.178504539399105e-05, 9.285095269368537e-05, 9.392923846273343e-05, 9.502004645332038e-05, 9.612352208703752e-05, 9.723981247426881e-05, 9.836906643380345e-05, 9.951143451267536e-05, 0.00010066706900623366, 0.00010183612397844596, 0.00010301875528243731, 0.00010421512058126804, 0.00010542537936895251, 0.00010664969299172233, 0.00010788822466953609, 0.00010914113951783934, 0.00011040860456957682, 0.00011169078879746063, 0.00011298786313649696, 0.00011430000050677422, 0.00011562737583651623, 0.00011697016608540257, 0.0001183285502681602, 0.00011970270947842886, 0.00012109282691290363, 0.00012249908789575793, 0.00012392167990335018, 0.0001253607925892171, 0.0001268166178093576, 0.0001282893496478101, 0.00012977918444252693, 0.00013128632081154943, 0.00013281095967948646, 0.0001343533043043009, 0.0001359135603044072, 0.0001374919356860834, 0.00013908864087120164, 0.00014070388872528054, 0.00014233789458586348, 0.00014399087629122663, 0.00014566305420941984, 0.00014735465126764557, 0.00014906589298197803, 0.00015079700748742823, 0.0001525482255683579, 0.0001543197806892466, 0.0001561119090258161, 0.00015792484949651647, 0.00015975884379437711, 0.00016161413641922883, 0.00016349097471029896, 0.00016538960887918557, 0.00016731029204321496, 0.00016925328025918558, 0.00017121883255750457, 0.0001732072109767207, 0.0001752186805984579, 0.00017725350958275473, 0.0001793119692038148, 0.00018139433388617105, 0.0001835008812412712, 0.00018563189210448765, 0.00018778765057255709, 0.00018996844404145524, 0.00019217456324471073, 0.00019440630229216466, 0.00019666395870918016, 0.00019894783347630654, 0.00020125823106940564, 0.00020359545950024205, 0.00020595983035754655, 0.00020835165884855567, 0.0002107712638410333, 0.00021321896790578137, 0.00021569509735964274, 0.00021819998230900476, 0.00022073395669380762, 0.00022329735833206342, 0.00022589052896489266, 0.00022851381430208395, 0.00023116756406818173, 0.00023385213204911082, 0.00023656787613934085, 0.0002393151583895995, 0.00024209434505513962, 0.0002449058066445663, 0.0002477499179692316, 0.0002506270581932028, 0.0002535376108838107, 0.00025648196406278503, 0.00025946051025798423, 0.0002624736465557248, 0.00026552177465371943, 0.00026860530091462947, 0.00027172463642023925, 0.00027488019702626013, 0.0002780724034177698, 0.00028130168116529655, 0.0002845684607815542, 0.0002878731777788362, 0.0002912162727270765, 0.0002945981913125838, 0.0002980193843974584, 0.00030148030807969974, 0.00030498142375401057, 0.0003085231981733088, 0.0003121061035109522, 0.0003157306174236866, 0.000319397223115325, 0.0003231064094011664, 0.00032685867077316175, 0.00033065450746583834, 0.00033449442552298774, 0.00033837893686513014, 0.00034230855935776073, 0.0003462838168803893, 0.0003503052393963821, 0.0003543733630236131, 0.00035848873010593774, 0.0003626518892854949, 0.0003668633955758503, 0.0003711238104359874, 0.0003754337018451602, 0.00037979364437861146, 0.0003842042192841742, 0.0003886660145597602, 0.0003931796250317495, 0.00039774565243429037, 0.00040236470548951875, 0.0004070373999887112, 0.0004117643588743792, 0.00041654621232331665, 0.00042138359783061314, 0.0004262771602946407, 0.0004312275521030297, 0.00043623543321964157, 0.00044130147127255257, 0.000446426341643059, 0.0004516107275557158, 0.0004568553201694208, 0.0004621608186695571, 0.0004675279303612057, 0.00047295737076343913, 0.0004784498637047129, 0.0004840061414193611, 0.000489626944645216, 0.0004953130227223591, 0.0005010651336930203, 0.0005068840444026364, 0.0005127705306020834, 0.0005187253770510962, 0.0005247493776228894, 0.0005308433354099921, 0.0005370080628313135, 0.0005432443817404511, 0.0005495531235352552, 0.0005559351292686684, 0.0005623912497608501, 0.0005689223457126046, 0.0005755292878201256, 0.0005822129568910732, 0.0005889742439619999, 0.0005958140504171388, 0.0006027332881085727, 0.0006097328794777975, 0.0006168137576786986, 0.0006239768667019535, 0.0006312231615008832, 0.0006385536081187585, 0.0006459691838175913, 0.0006534708772084171, 0.0006610596883830934, 0.0006687366290476271, 0.0006765027226570497, 0.0006843590045518608, 0.0006923065220960546, 0.0007003463348167495, 0.0007084795145454393, 0.000716707145560887, 0.0007250303247336723, 0.0007334501616724245, 0.000741967778871749, 0.0007505843118618731, 0.0007593009093600314, 0.0007681187334236057, 0.0007770389596050461, 0.0007860627771085904, 0.0007951913889488023, 0.000804426012110955, 0.0008137678777132702, 0.0008232182311710472, 0.0008327783323626964, 0.0008424494557976996, 0.0008522328907865225, 0.0008621299416124998, 0.0008721419277057154, 0.0008822701838189042, 0.0008925160602053943, 0.0009028809227991166, 0.0009133661533967072, 0.0009239731498417185, 0.0009347033262109761, 0.0009455581130030963, 0.0009565389573291936, 0.0009676473231058034, 0.0009788846912500444, 0.0009902525598770478, 0.0010017524444996798, 0.001013385878230581, 0.0010251544119865585, 0.0010370596146953414, 0.0010491030735047472, 0.0010612863939942706, 0.0010736112003891347, 0.0010860791357768236, 0.0010986918623261312, 0.001111451061508756, 0.0011243584343234646, 0.001137415701522863, 0.0011506246038427983, 0.0011639869022344296, 0.0011775043780989836, 0.001191178833525247, 0.0012050120915298136, 0.001219005996300118, 0.0012331624134402951, 0.0012474832302198956, 0.001261970355825487, 0.0012766257216151769, 0.0012914512813760942, 0.0013064490115848586, 0.001321620911671078, 0.0013369690042838978, 0.0013524953355616568, 0.0013682019754046662, 0.0013840910177511606, 0.0014001645808564514, 0.0014164248075753244, 0.001432873865647714, 0.0014495139479876972, 0.0014663472729758435, 0.0014833760847549574, 0.0015006026535292626, 0.001518029275867047, 0.0015356582750068383, 0.0015534920011671235, 0.001571532831859671, 0.0015897831722064893, 0.0016082454552604675, 0.0016269221423297379, 0.0016458157233058075, 0.0016649287169954968, 0.0016842636714567425, 0.0017038231643382838, 0.0017236098032233083, 0.0017436262259770817, 0.0017638751010986176, 0.001784359128076428, 0.001805081037748408, 0.0018260435926658978, 0.0018472495874619743, 0.0018687018492240188, 0.00189040323787061, 0.0019123566465328013, 0.0019345650019398108, 0.0019570312648092064, 0.0019797584302416126, 0.0020027495281200046, 0.0020260076235136385, 0.0020495358170866725, 0.0020733372455115327, 0.0020974150818870822, 0.0021217725361616386, 0.002146412855560921, 0.002171339325020944, 0.0021965552676259546, 0.0022220640450514523, 0.0022478690580123514, 0.0022739737467163484, 0.0023003815913225554, 0.0023270961124054602, 0.0023541208714242716, 0.002381459471197718, 0.002409115556384355, 0.0024370928139684687, 0.0024653949737515877, 0.002494025808849737, 0.0025229891361964484, 0.0025522888170516197, 0.0025819287575162735, 0.0026119129090533114, 0.002642245269014295, 0.002672929881172361, 0.002703970836261317, 0.0027353722725209973, 0.002767138376248963, 0.0027992733823585876, 0.002831781574943645, 0.0028646672878494413, 0.002897934905250589, 0.0029315888622354794, 0.002965633645397551, 0.0030000737934334234, 0.0030349138977479734, 0.00307015860306644, 0.003105812608053638, 0.003141880665940373, 0.003178367585157101, 0.0032152782299749833, 0.0032526175211543603, 0.0032903904366007697, 0.0033286020120285764, 0.003367257341632311, 0.0034063615787658054, 0.0034459199366292143, 0.003485937688964013, 0.00352642017075608, 0.0035673727789469157, 0.0036088009731531506, 0.0036507102763943923, 0.0036931062758295313, 0.003735994623501595, 0.003779381037091251, 0.0038232713006790663, 0.0038676712655166105, 0.003912586850806522, 0.0039580240444916205, 0.004003988904053213, 0.004050487557318627, 0.004097526203278153, 0.004145111112911469, 0.004193248630023659, 0.0042419451720909366, 0.004291207231116195, 0.004341041374494493, 0.004391454245888592, 0.004442452566114649, 0.004494043134038226, 0.004546232827480663, 0.004599028604136005, 0.004652437502498575, 0.00470646664280131, 0.004761123227964999, 0.004816414544558545, 0.004872347963770374, 0.004928930942391133, 0.004986171023807794, 0.005044075839009296, 0.005102653107603901, 0.0051619106388482985, 0.005221856332688729, 0.005282498180814157, 0.0053438442677216915, 0.005405902771794373, 0.005468681966391477, 0.005532190220951483, 0.005596436002107852, 0.005661427874817755, 0.00572717450350391, 0.00579368465320971, 0.005860967190767703, 0.005929031085981694, 0.00599788541282257, 0.006067539350637981, 0.006138002185376101, 0.006209283310823584, 0.006281392229857907, 0.006354338555714244, 0.0064281320132670615, 0.00650278244032659, 0.006578299788950376, 0.00665469412677002, 0.006731975638333356, 0.006810154626462218, 0.006889241513625954, 0.006969246843330917, 0.007050181281526055, 0.0071320556180248735, 0.007214880767943864, 0.00729866777315766, 0.00738342780377112, 0.007469172159608425, 0.007555912271719559, 0.007643659703904225, 0.0077324261542534925, 0.00782222345670932, 0.007913063582642215, 0.008004958642447194, 0.008097920887158295, 0.008191962710081815, 0.008287096648448544, 0.008383335385085176, 0.008480691750105102, 0.008579178722618886, 0.008678809432464572, 0.008779597161958091, 0.008881555347664008, 0.008984697582186823, 0.009089037615983068, 0.00919458935919446, 0.009301366883502337, 0.009409384424003648, 0.00951865638110868, 0.009629197322460873, 0.009741021984878919, 0.009854145276321395, 0.009968582277874232, 0.010084348245761252, 0.010201458613378069, 0.010319928993349587, 0.010439775179611414, 0.01056101314951542, 0.010683659065959814, 0.010807729279543838, 0.01093324033074761, 0.011060208952137204, 0.01118865207059536, 0.011318586809578103, 0.01145003049139757, 0.011583000639531335, 0.011717514980958557, 0.011853591448523272, 0.011991248183325098, 0.01213050353713777, 0.012271376074855659, 0.012413884576968782, 0.012558048042066554, 0.012703885689370554, 0.012851416961296784, 0.013000661526047619, 0.013151639280233884, 0.013304370351527397, 0.013458875101344277, 0.013615174127559448, 0.013773288267252676, 0.013933238599486428, 0.014095046448116063, 0.01425873338463264, 0.014424321231038718, 0.01459183206275757, 0.014761288211576181, 0.014932712268622415, 0.015106127087376775, 0.015281555786719095, 0.015459021754010713, 0.015638548648212285, 0.01582016040303793, 0.016003881230145973, 0.016189735622366714, 0.016377748356967724, 0.016567944498957012, 0.016760349404424592, 0.016954988723922856, 0.01715188840588616, 0.01735107470009016, 0.017552574161151364, 0.01775641365206719, 0.01796262034779727, 0.018171221738886287, 0.01838224563512888, 0.018595720169277123, 0.018811673800791077, 0.01903013531963284, 0.01925113385010473, 0.01947469885473195, 0.019700860138190515, 0.019929647851280527, 0.020161092494945843, 0.02039522492434029, 0.020632076352941155, 0.02087167835671039, 0.021114062878304213, 0.021359262231331527, 0.021607309104661854, 0.021858236566783238, 0.022112078070210806, 0.022368867455946524, 0.022628638957990683, 0.022891427207905834, 0.02315726723943373, 0.023426194493165856, 0.023698244821268206, 0.02397345449226094, 0.02425186019585351, 0.024533499047836024, 0.02481840859502729, 0.02510662682028042, 0.025398192147546576, 0.025693143446997385, 0.02599152004020699, 0.026293361705394216, 0.02659870868272564, 0.0269076016796802, 0.027220081876476135, 0.027536190931560973, 0.0278559709871652, 0.028179464674920534, 0.02850671512154329, 0.028837765954584, 0.029172661308243423, 0.029511445829256504, 0.02985416468284436, 0.030200863558735542, 0.030551588677257283, 0.0309063867954971, 0.03126530521353665, 0.03162839178075709, 0.031995694902218645, 0.032367263545113246, 0.03274314724529309, 0.0331233961138741, 0.03350806084391692, 0.03389719271718467, 0.03429084361098001, 0.03468906600506094, 0.035091912988637106, 0.03549943826744769, 0.035911696170920875, 0.03632874165941718, 0.036750630331556074, 0.03717741843162864, 0.0376091628570953, 0.03804592116617163, 0.03848775158550124, 0.038934713017918746, 0.03938686505030226, 0.039844267961517, 0.04030698273045191, 0.0407750710441485, 0.04124859530602528, 0.04172761864419649, 0.04221220491988869, 0.042702418735953804, 0.043198325445482334, 0.04369999116051526, 0.04420748276085843, 0.044720867902998354, 0.04524021502912168, 0.04576559337624011, 0.04629707298542017, 0.04683472471112139, 0.04737862023064164, 0.047928832053673494, 0.048485433531970254, 0.04904849886912547, 0.049618103130464844, 0.05019432225305415, 0.05077723305582253, 0.05136691324980345, 0.05196344144849538, 0.052566897178341454, 0.0531773608893323, 0.05379491396573057, 0.05441963873692145, 0.05505161848838763, 0.05569093747281335, 0.05633768092131616, 0.05699193505480931, 0.05765378709549707, 0.058323325278501884, 0.05900063886362843, 0.059685818147262384, 0.06037895447440926, 0.06108014025087119, 0.06178946895556694, 0.06250703515299327, 0.06323293450583253, 0.0639672637877057, 0.06471012089607343, 0.06546160486528818, 0.06622181587979598, 0.0669908552874936, 0.06776882561323878, 0.0685558305725194, 0.06935197508527938, 0.07015736528990701, 0.07097210855738403, 0.07179631350560058, 0.0726300900138353, 0.07347354923740361, 0.07432680362247723, 0.07518996692107409, 0.07606315420622413, 0.07694648188730942, 0.0778400677255843, 0.07874403084987366, 0.0796584917724559, 0.08058357240512781, 0.08151939607545841, 0.0824660875432299, 0.08342377301706973, 0.08439258017127706, 0.0853726381628427, 0.0863640776486688, 0.08736703080298626, 0.08838163133497691, 0.08940801450659763, 0.09044631715061424, 0.09149667768884209, 0.09255923615060097, 0.09363413419138271, 0.09472151511173553, 0.09582152387636948, 0.09693430713348092, 0.09806001323430462, 0.09919879225288973, 0.10035079600610841, 0.10151617807389395, 0.10269509381971662, 0.10388770041129546, 0.10509415684155068, 0.1063146239498011, 0.10754926444320505, 0.10879824291845326, 0.11006172588371067, 0.11133988178081602, 0.11263288100773622, 0.11394089594128462, 0.11526410096009988, 0.11660267246789484, 0.11795678891697318, 0.11932663083201923, 0.12071238083416627, 0.12211422366534096, 0.12353234621289404, 0.12496693753451364, 0.12641818888343123, 0.127886293733917, 0.12937144780707463, 0.13087384909693225, 0.13239369789683966, 0.13393119682616977, 0.13548655085733033, 0.13705996734309153, 0.13865165604422736, 0.14026182915748198, 0.14189070134385687, 0.1435384897572303, 0.14520541407330562, 0.14689169651889905, 0.14859756190156428, 0.15032323763956434, 0.15206895379218932, 0.15383494309042603, 0.15562144096798655, 0.15742868559269285, 0.1592569178982306, 0.16110638161626722, 0.1629773233089471, 0.16486999240175998, 0.1667846412167956, 0.16872152500637977, 0.1706809019871054, 0.17266303337425612, 0.1746681834166291, 0.176696619431766, 0.17874861184158772, 0.18082443420844865, 0.1829243632716039, 0.1850486789841058, 0.18719766455012316, 0.1893716064626995, 0.19157079454194437, 0.19379552197367317, 0.19604608534849227, 0.19832278470133824, 0.20062592355147948, 0.20295580894297727, 0.2053127514856223, 0.2076970653963409, 0.21010906854108805, 0.21254908247722065, 0.21501743249636932, 0.21751444766780154, 0.22004046088229465, 0.2225958088965139, 0.22518083237790634, 0.22779587595011977, 0.23044128823894314, 0.23311742191878715, 0.23582463375969787, 0.23856328467492285, 0.24133373976902342, 0.24413636838655145, 0.24697154416128766, 0.2498396450660513, 0.25274105346309284, 0.25567615615506534, 0.2586453444365948, 0.2616490141464422, 0.2646875657202784, 0.2677614042440649, 0.2708709395080618, 0.27401658606145535, 0.2771987632676271, 0.28041789536006023, 0.28367441149889466, 0.2869687458281446, 0.2903013375335723, 0.2936726309012426, 0.2970830753767491, 0.3005331256251359, 0.30402324159150806, 0.30755388856235283, 0.31112553722756586, 0.31473866374320475, 0.31839374979496704, 0.322091282662404, 0.3258317552838869, 0.3296156663223187, 0.3334435202316179, 0.3373158273239658, 0.3412331038378434, 0.3451958720068494, 0.3492046601293268, 0.35326000263878815, 0.35736244017516855, 0.3615125196568992, 0.36571079435381815, 0.36995782396093424, 0.37425417467303806, 0.3786004192601896, 0.3829971371440722, 0.38744491447524354, 0.3919443442112734, 0.3964960261957994, 0.4011005672384901, 0.4057585811959468, 0.4104706890535382, 0.4152375190081849, 0.42005970655211344, 0.4249378945575707, 0.42987273336253506, 0.43486488085741054, 0.4399150025727395, 0.4450237717679225, 0.4501918695209791, 0.45541998481934454, 0.460708814651719, 0.4660590641009933, 0.471471446438241, 0.4769466832178144, 0.482485504373533, 0.48808864831600096, 0.49375686203104235, 0.4994909011792928, 0.5052915301969336, 0.511159522397609, 0.5170956600755187, 0.5231007346097063, 0.5291755465695693, 0.5353209058215801, 0.5415376316372608, 0.5478265528023972, 0.5541885077275372, 0.5606243445597551, 0.5671349212957313, 0.5737211058961282, 0.5803837764013101, 0.5871238210483967, 0.5939421383896749, 0.6008396374123982, 0.6078172376599592, 0.6148758693544885, 0.6220164735208584, 0.6292400021121453, 0.6365474181365304, 0.6439396957856925, 0.6514178205646755, 0.658982789423276, 0.666635610888953, 0.6743773052012726, 0.682208904447933, 0.6901314527023469, 0.6981460061628423, 0.7062536332934605, 0.7144554149664091, 0.7227524446061486, 0.7311458283351727, 0.7396366851214622, 0.7482261469276686, 0.7569153588620197, 0.765705479330975, 0.7745976801936693, 0.783593146918129, 0.7926930787393233, 0.8018986888190309, 0.8112112044075837, 0.8206318670074674, 0.8301619325388438, 0.839802671506974, 0.8495553691716047, 0.8594213257183111, 0.8694018564318254, 0.8794982918713968, 0.8897119780481616, 0.9000442766046012, 0.9104965649960572, 0.9210702366743796, 0.9317667012736834, 0.9425873847982875, 0.9535337298128094, 0.9646071956344944, 0.975809258527758, 0.987141411900992, 0.9986051665056697, 1.0102020506377383, 1.0219336103413796], [0.0, 1.6644410090702788e-18, -1.346123551281999e-18, -5.0070173644472915e-18, -6.292846211081362e-18, -3.7140855910358576e-18, 2.843609990703959e-18, 1.2268574036789291e-17, 2.2361465239993233e-17, 2.996343080492859e-17, 3.107471592735353e-17, 2.4930045005577792e-17, 1.8239479362996677e-17, 1.2563305208532429e-17, 8.916021810655768e-18, 8.002568017422953e-18, 1.0248801014282467e-17, 1.5829838896270744e-17, 2.4696394202795117e-17, 3.659921866413446e-17, 5.11117728632475e-17, 6.765122830702265e-17, 8.549790351110805e-17, 1.0381323011613011e-16, 1.2165633975537074e-16, 1.379993573705386e-16, 1.517414819094612e-16, 1.6172193082441767e-16, 1.6673182051005366e-16, 1.6552505076361973e-16, 1.581501423361744e-16, 1.52411323037885e-16, 1.4932688417477317e-16, 1.4837533688157645e-16, 1.4910193708625115e-16, 1.5111327271635396e-16, 1.5407220107038537e-16, 1.57693116360764e-16, 1.617375284938325e-16, 1.660099351576015e-16, 1.703539702424308e-16, 1.7464881252600532e-16, 1.788058394141669e-16, 1.8276551134564818e-16, 1.8649447324368677e-16, 1.8998286013290244e-16, 1.9324179473765186e-16, 1.9630106554018491e-16, 1.992069744050707e-16, 2.0202034347222496e-16, 2.048146715860444e-16, 2.0767443106416187e-16, 2.1069349611762304e-16, 2.1397369471622637e-16, 2.176234761496809e-16, 2.2062155479570415e-16, 2.1859608306397876e-16, 2.130162266350801e-16, 2.057371246259175e-16, 1.9823712775776372e-16, 1.916524448085038e-16, 1.8680942352270507e-16, 1.8425460493959097e-16, 1.8428268261589715e-16, 1.8696249111912628e-16, 1.9216114142813403e-16, 1.995664144843807e-16, 2.0870751807155605e-16, 2.1897430644743239e-16, 2.2963505669428634e-16, 2.3985289057839175e-16, 2.4870092580095287e-16, 2.5517623586910144e-16, 2.5821269340361114e-16, 2.5666599324833043e-16, 2.494912523506143e-16, 2.379168664205464e-16, 2.235237438990966e-16, 2.0765347244667216e-16, 1.91428666920843e-16, 1.7577197430961779e-16, 1.6142381311048528e-16, 1.4895892051676868e-16, 1.3880177685331895e-16, 1.312409729829684e-16, 1.264425828736901e-16, 1.2446260016480202e-16, 1.2525849438995482e-16, 1.2869993949664922e-16, 1.345787644386059e-16, 1.4261817290085338e-16, 1.5248127664062798e-16, 1.6377898448318878e-16, 1.7607728669386974e-16, 1.8890397224983825e-16, 2.0175481445117354e-16, 2.1409925833532196e-16, 2.2538564148634825e-16, 2.3504597805555857e-16, 2.429871521067919e-16, 2.5451807931957936e-16, 2.6832063258962143e-16, 2.813154685691024e-16, 2.9117436294568034e-16, 2.9624870006126877e-16, 2.9550291196263667e-16, 2.8845257412269996e-16, 2.7510688089988683e-16, 2.559152388221733e-16, 2.317177300321778e-16, 2.0369921174807263e-16, 1.7334683041814748e-16, 1.4241074140903677e-16, 1.1286783660170917e-16, 8.6888293206373e-17, 6.680476747726116e-17, 5.5084066838965605e-17, 5.4301143254449393e-17, 6.711525949674454e-17, 8.634211433814548e-17, 1.0298590460303723e-16, 1.1750309914255762e-16, 1.302885391663988e-16, 1.4167986727458772e-16, 1.5196238554589616e-16, 1.613735924028778e-16, 1.7010741681659842e-16, 1.7831816742394014e-16, 1.8612421319038805e-16, 1.9361141135895968e-16, 2.0083629757909933e-16, 2.0782905230568311e-16, 2.1459625679564755e-16, 2.21123451306146e-16, 2.2737750741162176e-16, 2.3330882570594034e-16, 2.3885336953799864e-16, 2.439345448433588e-16, 2.484649355788805e-16, 2.5234790374051625e-16, 2.554790624449817e-16, 2.5774763008254284e-16, 2.590376730993902e-16, 2.591233716498562e-16, 2.4012994201835583e-16, 1.986009088550239e-16, 1.4637060256109685e-16, 9.294808303287057e-17, 4.5729258079784456e-17, 1.019456764740782e-17, -9.906919734824022e-18, -1.2386197394258998e-17, 3.544959830641177e-18, 3.742196339133721e-17, 8.766474404694976e-17, 1.5170509094672464e-16, 2.2610460260796994e-16, 3.066638224050497e-16, 3.88523099683026e-16, 4.662556877354341e-16, 5.339535615590623e-16, 5.853064114421388e-16, 6.136742429831784e-16, 6.208419926484478e-16, 6.252434268340585e-16, 6.28982357968524e-16, 6.330208730140462e-16, 6.380681296203436e-16, 6.446047633465639e-16, 6.529055965685383e-16, 6.630607498011787e-16, 6.749952507111007e-16, 6.884872309190266e-16, 7.031847957813851e-16, 7.186216476826901e-16, 7.342315389522571e-16, 7.493616263287431e-16, 7.632847949225635e-16, 7.752110158586724e-16, 7.842977982103055e-16, 7.896597924482642e-16, 7.903775994209585e-16, 7.855058358388696e-16, 7.740805043549477e-16, 7.55125713601762e-16, 7.27659790959351e-16, 6.9070082837744615e-16, 6.432716992552408e-16, 5.970867492328077e-16, 5.713113153280628e-16, 5.609449338501752e-16, 5.613150973436164e-16, 5.685095796706772e-16, 5.793101290408847e-16, 5.911305903371238e-16, 6.0195919948036605e-16, 6.103048063367993e-16, 6.151467957340681e-16, 6.158884885516401e-16, 6.123138166165735e-16, 6.045470763013737e-16, 5.930155763147007e-16, 5.784150052266448e-16, 5.616773538049421e-16, 5.43941236282361e-16, 5.265244632528789e-16, 5.108987270283106e-16, 4.933600568720206e-16, 4.494080486812708e-16, 3.8516470726386353e-16, 3.1020107337781843e-16, 2.3245005991819917e-16, 1.5835065257121233e-16, 9.298244690868287e-17, 4.019108402303962e-17, 2.7051167097528592e-18, -1.7755190360067864e-17, -2.0376650144298002e-17, -5.159081806530361e-18, 2.7172047827259372e-17, 7.524667296113194e-17, 1.371252487247385e-16, 2.1036830248045258e-16, 2.9210075697861404e-16, 3.7907134704576267e-16, 4.677074337091131e-16, 5.541655028002991e-16, 6.343776190971654e-16, 7.040940919102595e-16, 7.5892259365921625e-16, 7.943639593740463e-16, 8.058448821596019e-16, 7.779205319530029e-16, 6.793845023298589e-16, 5.378754082108748e-16, 3.8076657754296866e-16, 2.2971867702473453e-16, 1.012076293089654e-16, 7.016418010516579e-18, -4.5307096152893955e-17, -5.202433916268579e-17, -1.2810267086788205e-17, 6.961410828781686e-17, 1.898226111760879e-16, 3.3999981774237686e-16, 5.102335151889998e-16, 6.887851394745322e-16, 8.62339548031312e-16, 1.016235408826479e-15, 1.1346774159758882e-15, 1.2009314746820903e-15, 1.2006267730447605e-15, 1.1777309519799296e-15, 1.1522717425783494e-15, 1.124724762133844e-15, 1.0956480780362421e-15, 1.0656709007923884e-15, 1.0354831540624036e-15, 1.0058258669847661e-15, 9.774823371121873e-16, 9.512700151698745e-16, 9.280330655867031e-16, 9.086355593452937e-16, 8.939552581565116e-16, 8.848779512940232e-16, 8.822923086318964e-16, 8.870852155189595e-16, 9.001375571035703e-16, 9.223204215972429e-16, 9.544916937404853e-16, 9.9749301141432e-16, 1.0521470599310704e-15, 1.1192551800426382e-15, 1.1995952671281687e-15, 1.2939199403695326e-15, 1.4029549619967676e-15, 1.5308196415369136e-15, 1.7062435201947722e-15, 1.914829695803999e-15, 2.134837796592445e-15, 2.3491377928862517e-15, 2.5447824354150267e-15, 2.7126089839697385e-15, 2.8468685028752863e-15, 2.944881092644783e-15, 3.0067155153461317e-15, 3.034891754867604e-15, 3.034105132639324e-15, 3.0109706746638703e-15, 2.9737864971326918e-15, 2.932315045647392e-15, 2.897581087308675e-15, 2.8816854158542765e-15, 2.8976332877859872e-15, 2.959176662181877e-15, 3.0804253895584835e-15, 3.153496517276854e-15, 3.112388754531459e-15, 2.9981211848160196e-15, 2.8450605978254454e-15, 2.681499592750838e-15, 2.5301961426234795e-15, 2.4088768553816686e-15, 2.330706047829376e-15, 2.3047226352174803e-15, 2.3362467315086182e-15, 2.4272577532029188e-15, 2.576745722633399e-15, 2.7810373746306423e-15, 3.0340985831612425e-15, 3.327814541731628e-15, 3.652249052795695e-15, 3.995884206901305e-15, 4.345841661655725e-15, 4.6880866635931816e-15, 5.007615892506018e-15, 5.288630147583591e-15, 5.514692837622113e-15, 5.6688751834715355e-15, 5.733888989619285e-15, 5.6933722548887e-15, 5.608036513229116e-15, 5.517206391448767e-15, 5.417899745772062e-15, 5.308652604402481e-15, 5.1893607770072994e-15, 5.061132806064759e-15, 4.926153577736206e-15, 4.787557947177381e-15, 4.649313768538606e-15, 4.516113753417755e-15, 4.393275613312835e-15, 4.286649971758836e-15, 4.202535560407739e-15, 4.147601240399287e-15, 4.128814416046975e-15, 4.1533754321996744e-15, 4.228657569700846e-15, 4.362152275218657e-15, 4.5614192824219e-15, 4.837606799298444e-15, 5.182670473362031e-15, 5.56754490728268e-15, 5.967952782378473e-15, 6.364349089948804e-15, 6.741490625686312e-15, 7.088034741539396e-15, 7.396165640574016e-15, 7.661246592573705e-15, 7.881496535607653e-15, 8.05768961182327e-15, 8.192876264497997e-15, 8.29212459812752e-15, 8.36228077423137e-15, 8.411747282813154e-15, 8.450277993200892e-15, 8.488788948485885e-15, 8.539183925139068e-15, 8.614193833768044e-15, 8.727229088533895e-15, 8.892244121615281e-15, 9.123613265422796e-15, 9.436017269156157e-15, 9.844339757882518e-15, 1.0363572981710954e-14, 1.0865133799336023e-14, 1.1197104843913545e-14, 1.141332495885036e-14, 1.1560063509893993e-14, 1.1675596216301313e-14, 1.1790911786185246e-14, 1.1930371097453565e-14, 1.2112321687896394e-14, 1.234967016991761e-14, 1.2650415044871618e-14, 1.3018142258590228e-14, 1.3452485713113116e-14, 1.3949554829534781e-14, 1.450233114293176e-14, 1.5101035802232527e-14, 1.5733469745350916e-14, 1.6385328222644462e-14, 1.7040491249524867e-14, 1.7681291481583125e-14, 1.8356190325002913e-14, 1.929107777210116e-14, 2.0444937649215467e-14, 2.1758450100875628e-14, 2.3182962610879388e-14, 2.4679530767865162e-14, 2.6218023997212222e-14, 2.7776292457677945e-14, 2.933939150545695e-14, 3.08988603222222e-14, 3.245205148768438e-14, 3.400150845178091e-14, 3.5554388027235646e-14, 3.7121925180360043e-14, 3.871893754701461e-14, 4.0363367242017424e-14, 4.207585766435214e-14, 4.387936312765778e-14, 4.579878926601463e-14, 4.786066227931413e-14, 5.009282519081193e-14, 5.252415939212656e-14, 5.5184329848229966e-14, 5.810355242715903e-14, 6.131238190650959e-14, 6.478073833457509e-14, 6.837091110113652e-14, 7.210016207136857e-14, 7.599215188607016e-14, 8.006747792550099e-14, 8.434390345619272e-14, 8.883657280925984e-14, 9.355821335635137e-14, 9.851932500990434e-14, 1.0372835793683645e-13, 1.0919187913915088e-13, 1.1491472852103725e-13, 1.2090016502984387e-13, 1.2715000342769456e-13, 1.336647422214487e-13, 1.4044368325107224e-13, 1.474850434102585e-13, 1.5478605894819428e-13, 1.6234308277770273e-13, 1.701503307356887e-13, 1.7821850352947642e-13, 1.8661479448575228e-13, 1.9540830269603872e-13, 2.0466264153165002e-13, 2.1443622185653044e-13, 2.2478252265917188e-13, 2.3575034962782687e-13, 2.473840821719712e-13, 2.5972390937251595e-13, 2.728060553236835e-13, 2.8666299431064476e-13, 3.013236562489592e-13, 3.1681362279453677e-13, 3.3315531451621274e-13, 3.5036816950706843e-13, 3.6846881379532896e-13, 3.8747122390093896e-13, 4.0738688186986823e-13, 4.282249231046101e-13, 4.499922772963796e-13, 4.726938027520343e-13, 4.963324143967851e-13, 5.209092057222776e-13, 5.464235649386085e-13, 5.728206358354818e-13, 5.999257330968079e-13, 6.27935723243783e-13, 6.570716587695533e-13, 6.875308884625532e-13, 7.194886719992702e-13, 7.530997017222132e-13, 7.884995364987083e-13, 8.25805952310554e-13, 8.65120213990903e-13, 9.065282723024552e-13, 9.501018903395758e-13, 9.9589970303583e-13, 1.0439682133670067e-12, 1.0943427286578503e-12, 1.1470482402275386e-12, 1.2021002494443582e-12, 1.2595055431035582e-12, 1.3192629208934451e-12, 1.3814216593480827e-12, 1.4471472034526912e-12, 1.5166354432994807e-12, 1.589617830989482e-12, 1.6659216635330347e-12, 1.7454601152937532e-12, 1.828222987085155e-12, 1.9142681286604356e-12, 2.0037134937033357e-12, 2.0967297886732854e-12, 2.1935336789875057e-12, 2.2943815180418284e-12, 2.399563566486672e-12, 2.509398670989499e-12, 2.624229373435628e-12, 2.744417423149983e-12, 2.870339666267495e-12, 3.002384287844454e-12, 3.1409473836900626e-12, 3.2864298402118083e-12, 3.439234501812792e-12, 3.599763606557988e-12, 3.768416471942436e-12, 3.94558741365101e-12, 4.131663881199566e-12, 4.327089533627386e-12, 4.532635854567372e-12, 4.7483230890452524e-12, 4.974153754942697e-12, 5.210284079397374e-12, 5.457005715580263e-12, 5.714728836099957e-12, 5.983966518062081e-12, 6.2653203395205486e-12, 6.559467111521994e-12, 6.867146674176635e-12, 7.189150689200325e-12, 7.526312365173637e-12, 7.879497055366972e-12, 8.24959367139293e-12, 8.637506859181066e-12, 9.044149886832469e-12, 9.470438196812177e-12, 9.917283577683974e-12, 1.0385624614119794e-11, 1.0878313114077807e-11, 1.139631283254805e-11, 1.1939399525100179e-11, 1.2507756928166503e-11, 1.3101929412919984e-11, 1.3722778176529374e-11, 1.4371440753235536e-11, 1.5049293639725108e-11, 1.5757917840685714e-11, 1.6499067151242297e-11, 1.72746390032259e-11, 1.8086647711942413e-11, 1.893719996931776e-11, 1.9828472438018644e-11, 2.0762691309417025e-11, 2.174211369609365e-11, 2.276901073699395e-11, 2.3845652300372003e-11, 2.4974293176308347e-11, 2.61571606568828e-11, 2.739644340804246e-11, 2.8694281542845034e-11, 3.005275781109346e-11, 3.147388982542805e-11, 3.296002054220142e-11, 3.4518008491596315e-11, 3.615092582779934e-11, 3.786093253652457e-11, 3.965089761752071e-11, 4.152430273555821e-11, 4.348515341565164e-11, 4.553789730841252e-11, 4.7687349077961876e-11, 4.993862148998091e-11, 5.229706230131001e-11, 5.4768196575084255e-11, 5.73576740667914e-11, 6.007122134689753e-11, 6.291459834487909e-11, 6.589355901767646e-11, 6.901381586278946e-11, 7.228100801252824e-11, 7.57006726613505e-11, 7.927842305037433e-11, 8.303628105563768e-11, 8.698389407107792e-11, 9.112026989956468e-11, 9.544745547609038e-11, 9.997018099056846e-11, 1.0469553067256642e-10, 1.096326385961408e-10, 1.1479240795380525e-10, 1.201872523348194e-10, 1.2583085762465008e-10, 1.3173796321988117e-10, 1.3792416132621565e-10, 1.4440571317673585e-10, 1.511993810734839e-10, 1.5832227521782005e-10, 1.6579171435414936e-10, 1.7362509930759354e-10, 1.8183979854921522e-10, 1.9045304497260064e-10, 1.9948184311314133e-10, 2.0894288608633623e-10, 2.1885248156401414e-10, 2.2922648614766197e-10, 2.4008024753614426e-10, 2.514328141277378e-10, 2.633388211226947e-10, 2.7581763371912457e-10, 2.888831487297758e-10, 3.025553060774044e-10, 3.168592933552235e-10, 3.3182481212256967e-10, 3.474854020715759e-10, 3.6387781941644496e-10, 3.8104146606144123e-10, 3.9901786629759925e-10, 4.1785018796180265e-10, 4.3758280516593056e-10, 4.5826089986864383e-10, 4.799300997185274e-10, 5.026361497452082e-10, 5.26424615615099e-10, 5.513406163010042e-10, 5.774285841403366e-10, 6.047380388271626e-10, 6.334400955124898e-10, 6.635793137909774e-10, 6.95151779550542e-10, 7.281761626056947e-10, 7.626910542377578e-10, 7.987525046298307e-10, 8.364317478747496e-10, 8.758131029166191e-10, 9.169920394333917e-10, 9.600733982812182e-10, 1.0051697567026082e-09, 1.0523999290512663e-09, 1.1018875943086267e-09, 1.1537600421616547e-09, 1.208147029880101e-09, 1.265179742675306e-09, 1.324989850642952e-09, 1.3877086557903242e-09, 1.453466323025498e-09, 1.5223911893426605e-09, 1.5946091457755314e-09, 1.6702430870104197e-09, 1.7494124238527948e-09, 1.8322326540274665e-09, 1.918892635137312e-09, 2.009772574489089e-09, 2.104979853389134e-09, 2.2046387858952975e-09, 2.3089162024176164e-09, 2.418015708840087e-09, 2.5321723943166255e-09, 2.6516479595696966e-09, 2.776726239095812e-09, 2.9077090921760462e-09, 3.044912639004907e-09, 3.1886638195921624e-09, 3.33929725436291e-09, 3.4971523865846727e-09, 3.6625708878904034e-09, 3.83589430924575e-09, 4.017461960731103e-09, 4.207609004476698e-09, 4.406664746004985e-09, 4.615222766279228e-09, 4.834515268318282e-09, 5.064553181381227e-09, 5.305380301386621e-09, 5.55720057637851e-09, 5.820358855797065e-09, 6.095323093809572e-09, 6.38266791682054e-09, 6.683059470264515e-09, 6.997241464511307e-09, 7.326022344192689e-09, 7.67026350950659e-09, 8.030868522077808e-09, 8.408773231767921e-09, 8.804936764439123e-09, 9.220333314099288e-09, 9.655944686096577e-09, 1.0112753541101748e-08, 1.0591737292522906e-08, 1.1093862612749284e-08, 1.1620080506225603e-08, 1.217132190982343e-08, 1.2748493783309804e-08, 1.3352475654919638e-08, 1.398416164105173e-08, 1.4646197527370994e-08, 1.5340114686164377e-08, 1.6066699779795162e-08, 1.6827072109478147e-08, 1.7622639704258416e-08, 1.8455058820792628e-08, 1.9326196640359506e-08, 2.023809696145531e-08, 2.1192948697638772e-08, 2.2193057001004377e-08, 2.3240816841817842e-08, 2.4338688884467526e-08, 2.548917750899973e-08, 2.669481083613792e-08, 2.795812262186024e-08, 2.9281635895352345e-08, 3.0667848221479255e-08, 3.211921847586046e-08, 3.363881015885839e-08, 3.523594723480028e-08, 3.691225192752366e-08, 3.866786959743698e-08, 4.050413730314686e-08, 4.2423441443073214e-08, 4.442908612970033e-08, 4.652517163359666e-08, 4.8716482271099286e-08, 5.1008383144375835e-08, 5.340672517562277e-08, 5.591775790843641e-08, 5.854804957908054e-08, 6.130441398845989e-08, 6.419384373226444e-08, 6.722344937195653e-08, 7.040040415318327e-08, 7.373189390082815e-08, 7.722507174133033e-08, 8.088701732321258e-08, 8.472470022593734e-08, 8.874494726541667e-08, 9.295441342167125e-08, 9.73595561304433e-08, 1.0196722405481241e-07, 1.0679687846722492e-07, 1.1185852254868545e-07, 1.1715831084835556e-07, 1.2270473953355745e-07, 1.2850833386855141e-07, 1.3458136004222064e-07, 1.4093755981791177e-07, 1.475919065640772e-07, 1.5456038130519315e-07, 1.6185976750914777e-07, 1.695074633998578e-07, 1.775213106527622e-07, 1.8591943839595962e-07, 1.9472012150154669e-07, 2.039416522101833e-07, 2.1360222418723338e-07, 2.2371982816131944e-07, 2.3431215834565845e-07, 2.454154748808288e-07, 2.57084448526117e-07, 2.693192055947761e-07, 2.8212565478361613e-07, 2.955175740187421e-07, 3.095156444533596e-07, 3.241465579020071e-07, 3.394421931582567e-07, 3.5543885689578027e-07, 3.721765850925771e-07, 3.89698501145299e-07, 4.080502270561622e-07, 4.2727934427890296e-07, 4.474349010038139e-07, 4.685669628449689e-07, 4.907262040664131e-07, 5.139635366484898e-07, 5.38329774651012e-07, 5.638753314775845e-07, 5.906499477846745e-07, 6.187024479113437e-07, 6.480805228302889e-07, 6.788305377393602e-07, 7.109987397293098e-07, 7.447093995984957e-07, 7.800435217488984e-07, 8.170453982486635e-07, 8.557754241542789e-07, 8.963079371937113e-07, 9.387292260032627e-07, 9.831356963424989e-07, 1.029632185303383e-06, 1.0783304140897869e-06, 1.1293475704751795e-06, 1.1828050125491045e-06, 1.2388270858403556e-06, 1.2975400463560112e-06, 1.3590710825035668e-06, 1.4235474292685698e-06, 1.4910955684034236e-06, 1.5618405087467299e-06, 1.6359090563585646e-06, 1.7136791902395654e-06, 1.7953214902563929e-06, 1.880857270541785e-06, 1.9703633694961366e-06, 2.0639654364540736e-06, 2.161831726404295e-06, 2.2641673713290615e-06, 2.371209098473928e-06, 2.4832203675114356e-06, 2.6004869001307864e-06, 2.7233125770702097e-06, 2.8520156790176884e-06, 2.9869254491386225e-06, 3.1283789562541674e-06, 3.2767182388899273e-06, 3.4322877115500697e-06, 3.595431815644566e-06, 3.7664928985149144e-06, 3.945809304966438e-06, 4.133713666625516e-06, 4.330531375304126e-06, 4.536579227368251e-06, 4.752215748630901e-06, 4.978299164249748e-06, 5.215244099919675e-06, 5.4633968976240246e-06, 5.723203190685795e-06, 5.995194182665442e-06, 6.279974005296852e-06, 6.578208087523951e-06, 6.890612471504271e-06, 7.217944015055648e-06, 7.560991423437789e-06, 7.920567056602062e-06, 8.297499461107977e-06, 8.692626578814308e-06, 9.106789587202225e-06, 9.540827328796038e-06, 9.995571289615066e-06, 1.0471860762711537e-05, 1.0971917613703958e-05, 1.1496839986390028e-05, 1.2046908853010574e-05, 1.262274195885061e-05, 1.3225252305957419e-05, 1.3855609797197553e-05, 1.451520584459353e-05, 1.5205620756772005e-05, 1.5928593730687056e-05, 1.6685995282572917e-05, 1.7479801962355346e-05, 1.8312073204550132e-05, 1.9184930177000736e-05, 2.0100536496707476e-05, 2.1061080689469182e-05, 2.2068760277146177e-05, 2.3125767383050933e-05, 2.4234275752328915e-05, 2.5396429090194534e-05, 2.6614330626579652e-05, 2.7890033821136645e-05, 2.9228694485670596e-05, 3.064331231244342e-05, 3.2132072129478785e-05, 3.369304928851894e-05, 3.532585595949209e-05, 3.703146939447268e-05, 3.8812072854098805e-05, 4.067090842270724e-05, 4.2612140981068126e-05, 4.4640732646039234e-05, 4.6762327024794794e-05, 4.898314266761285e-05, 5.130987513767122e-05, 5.3749607148930514e-05, 5.6309726254145966e-05, 5.899784959434372e-05, 6.182175524889732e-05, 6.478931975162706e-05, 6.790846136329028e-05, 7.118708871440786e-05, 7.463305445473304e-05, 7.825411356682412e-05, 8.20578860211908e-05, 8.605182346946396e-05, 9.024317968993738e-05, 9.463898451683527e-05, 9.924602100066546e-05, 0.00010407080556224298, 0.00010913775539517948, 0.00011459660291651104, 0.00012043252061409165, 0.0001265991214112218, 0.00013306257626433007, 0.00013980036852860074, 0.00014680013624216777, 0.00015405859707148939, 0.000161580550946717, 0.00016937795568724935, 0.0001774690711752033, 0.00018587766787867588, 0.00019463229575829316, 0.00020376560981013816, 0.00021331374870630412, 0.0002233157631917632, 0.00023381309108323888, 0.00024484907589317255, 0.0002564685262697995, 0.00026871731360365555, 0.000281642005301554, 0.0002952895313720463, 0.0003097068821015942, 0.00032494083472886954, 0.00034103770714593104, 0.00035804313676979097, 0.0003760018828367264, 0.0003949576504744069, 0.0004149529350044235, 0.00043602888501972545, 0.0004582251828687393, 0.00048157994126016334, 0.0005061296147804809, 0.0005319089251897212, 0.0005589507994306728, 0.0005872863193525558, 0.0006169446822121336, 0.0006481733900357575, 0.0006812897807269309, 0.000716221618520053, 0.0007529382891725913, 0.0007914521279978793, 0.0008318135371493601, 0.0008741064646262078, 0.0009184442228524724, 0.0009649656259037964, 0.0010138314256141869, 0.0010652210278934173, 0.0011193294716272087, 0.0011763646535188342, 0.001236544783166634, 0.0013000960535578037, 0.0013672505129992117, 0.0014382441253010907, 0.0015133150057837, 0.0015927018213903387, 0.0016766423438663667, 0.0017653721456039407, 0.001859123428357596, 0.001958123975610008, 0.002062596219909135, 0.002172756417012354, 0.0022893106287394625, 0.0024147414230606874, 0.0025485523458236214, 0.002690098334248988, 0.002839053669643509, 0.0029953779822565027, 0.003159284716288605, 0.003331211906147084, 0.0035117951232034443, 0.003701842460046633, 0.003902311426565852, 0.00411428763915438, 0.004338965190925555, 0.004577628597085205, 0.004831636215534368, 0.005102405048395383, 0.0053913968354774005, 0.00570010535574477, 0.006030044857628435, 0.0063827395435506785, 0.006759714038318158, 0.007162484775101681, 0.007592552236562064, 0.008051393992324277, 0.008540458477443228, 0.009061159459766474, 0.009615612954811458, 0.010210644200133042, 0.010847947846174266, 0.011529202424074965, 0.012257409670144267, 0.01303673343473528, 0.013872350758129816, 0.01477031436208908, 0.01573742584736696, 0.016781118926949504, 0.017909352062204998, 0.019130509904598872, 0.0204533129792331, 0.02188673507833188, 0.02343992786296231, 0.02514784423349683, 0.027026634710074875, 0.029065639700544703, 0.03126849801746682, 0.033651568162684255, 0.03624245584644635, 0.039078650851451735, 0.042206266545062744, 0.04567887571227443, 0.04955643673227046, 0.053904304453428836, 0.05879232043646141, 0.06429397753372484, 0.07048565405557913, 0.07746347642870179, 0.0854083937298505, 0.09449265658270728, 0.10496969163391603, 0.1171766799387042, 0.13152382073234636, 0.1487478659676108, 0.16930957059362042, 0.19398014931479482, 0.2245706872236521, 0.2638113388888299, 0.3152385381263131, 0.3844828210104472, 0.48227934833760167, 0.632215475016316, 0.8806316537814939, 1.3923120109613953, 2.958415118556501], [0.0, 1.6644410090702788e-18, -1.346123551281999e-18, -5.0070173644472915e-18, -6.292846211081362e-18, -3.7140855910358576e-18, 2.843609990703959e-18, 1.2268574036789291e-17, 2.2361465239993233e-17, 2.996343080492859e-17, 3.107471592735353e-17, 2.4930045005577792e-17, 1.823947936299668e-17, 1.2563305208532432e-17, 8.916021810655771e-18, 8.002568017422956e-18, 1.024880101428246e-17, 1.5829838896270744e-17, 2.4696394202795117e-17, 3.659921866413446e-17, 5.111177286324751e-17, 6.765122830702265e-17, 8.549790351110805e-17, 1.0381323011613011e-16, 1.216563397553707e-16, 1.379993573705386e-16, 1.517414819094612e-16, 1.6172193082441757e-16, 1.6673182051005357e-16, 1.6552505076361953e-16, 1.5815014233617436e-16, 1.5241132303788496e-16, 1.4932688417477312e-16, 1.483753368815764e-16, 1.491019370862511e-16, 1.511132727163539e-16, 1.540722010703853e-16, 1.5769311636076392e-16, 1.6173752849383243e-16, 1.6600993515760141e-16, 1.7035397024243073e-16, 1.7464881252600525e-16, 1.7880583941416682e-16, 1.8276551134564808e-16, 1.8649447324368667e-16, 1.8998286013290234e-16, 1.9324179473765174e-16, 1.963010655401848e-16, 1.9920697440507058e-16, 2.0202034347222483e-16, 2.0481467158604426e-16, 2.076744310641617e-16, 2.1069349611762287e-16, 2.1397369471622618e-16, 2.1762347614968065e-16, 2.2062155479570405e-16, 2.1859608306397866e-16, 2.1301622663508e-16, 2.057371246259174e-16, 1.9823712775776362e-16, 1.916524448085037e-16, 1.8680942352270497e-16, 1.8425460493959085e-16, 1.8428268261589705e-16, 1.869624911191262e-16, 1.9216114142813398e-16, 1.995664144843806e-16, 2.0870751807155598e-16, 2.1897430644743239e-16, 2.2963505669428634e-16, 2.398528905783916e-16, 2.4870092580095267e-16, 2.551762358691015e-16, 2.5821269340361105e-16, 2.5666599324833034e-16, 2.494912523506142e-16, 2.379168664205463e-16, 2.235237438990965e-16, 2.0765347244667206e-16, 1.914286669208429e-16, 1.757719743096177e-16, 1.6142381311048515e-16, 1.4895892051676856e-16, 1.388017768533188e-16, 1.3124097298296827e-16, 1.2644258287368996e-16, 1.2446260016480187e-16, 1.2525849438995465e-16, 1.2869993949664902e-16, 1.345787644386057e-16, 1.4261817290085318e-16, 1.5248127664062778e-16, 1.6377898448318858e-16, 1.760772866938695e-16, 1.88903972249838e-16, 2.0175481445117334e-16, 2.1409925833532164e-16, 2.2538564148634785e-16, 2.3504597805555848e-16, 2.429871521067918e-16, 2.5451807931957926e-16, 2.6832063258962133e-16, 2.813154685691023e-16, 2.9117436294568024e-16, 2.9624870006126863e-16, 2.955029119626365e-16, 2.8845257412269986e-16, 2.7510688089988673e-16, 2.559152388221732e-16, 2.317177300321777e-16, 2.036992117480725e-16, 1.7334683041814733e-16, 1.4241074140903657e-16, 1.1286783660170917e-16, 8.688829320637286e-17, 6.680476747726089e-17, 5.5084066838965383e-17, 5.4301143254449246e-17, 6.711525949674444e-17, 8.634211433814536e-17, 1.029859046030371e-16, 1.1750309914255752e-16, 1.3028853916639869e-16, 1.416798672745876e-16, 1.51962385545896e-16, 1.613735924028777e-16, 1.7010741681659832e-16, 1.7831816742394002e-16, 1.861242131903879e-16, 1.9361141135895954e-16, 2.0083629757909918e-16, 2.07829052305683e-16, 2.1459625679564738e-16, 2.2112345130614585e-16, 2.2737750741162156e-16, 2.333088257059401e-16, 2.388533695379984e-16, 2.439345448433586e-16, 2.4846493557888023e-16, 2.5234790374051605e-16, 2.554790624449814e-16, 2.5774763008254264e-16, 2.5903767309939e-16, 2.5912337164985603e-16, 2.401299420183557e-16, 1.986009088550238e-16, 1.463706025610968e-16, 9.29480830328706e-17, 4.5729258079784555e-17, 1.019456764740792e-17, -9.906919734823775e-18, -1.2386197394258554e-17, 3.544959830641768e-18, 3.7421963391337996e-17, 8.766474404695087e-17, 1.5170509094672593e-16, 2.261046026079714e-16, 3.066638224050514e-16, 3.88523099683028e-16, 4.662556877354362e-16, 5.339535615590652e-16, 5.853064114421433e-16, 6.136742429831824e-16, 6.208419926484473e-16, 6.25243426834058e-16, 6.289823579685235e-16, 6.330208730140457e-16, 6.380681296203431e-16, 6.446047633465634e-16, 6.529055965685378e-16, 6.630607498011783e-16, 6.749952507111002e-16, 6.884872309190261e-16, 7.031847957813847e-16, 7.186216476826896e-16, 7.342315389522567e-16, 7.493616263287427e-16, 7.63284794922563e-16, 7.752110158586719e-16, 7.84297798210305e-16, 7.896597924482637e-16, 7.90377599420958e-16, 7.855058358388691e-16, 7.740805043549472e-16, 7.551257136017615e-16, 7.276597909593508e-16, 6.907008283774457e-16, 6.432716992552404e-16, 5.970867492328073e-16, 5.713113153280624e-16, 5.609449338501748e-16, 5.613150973436161e-16, 5.685095796706768e-16, 5.793101290408844e-16, 5.911305903371235e-16, 6.019591994803659e-16, 6.103048063367992e-16, 6.15146795734068e-16, 6.158884885516402e-16, 6.123138166165737e-16, 6.045470763013739e-16, 5.93015576314701e-16, 5.784150052266455e-16, 5.6167735380494295e-16, 5.439412362823619e-16, 5.265244632528799e-16, 5.108987270283118e-16, 4.933600568720203e-16, 4.494080486812705e-16, 3.851647072638632e-16, 3.102010733778181e-16, 2.3245005991819887e-16, 1.5835065257121193e-16, 9.298244690868252e-17, 4.0191084023039127e-17, 2.705116709752366e-18, -1.7755190360068653e-17, -2.037665014429879e-17, -5.159081806531347e-18, 2.717204782725809e-17, 7.524667296113041e-17, 1.3712524872473667e-16, 2.1036830248045066e-16, 2.9210075697861147e-16, 3.790713470457607e-16, 4.677074337091103e-16, 5.541655028002961e-16, 6.343776190971624e-16, 7.04094091910255e-16, 7.589225936592118e-16, 7.943639593740405e-16, 8.058448821595962e-16, 7.779205319530024e-16, 6.793845023298585e-16, 5.378754082108745e-16, 3.807665775429685e-16, 2.2971867702473443e-16, 1.012076293089653e-16, 7.016418010516381e-18, -4.530709615289445e-17, -5.2024339162686876e-17, -1.2810267086789191e-17, 6.961410828781558e-17, 1.8982261117608632e-16, 3.399998177423737e-16, 5.102335151889968e-16, 6.887851394745271e-16, 8.623395480313074e-16, 1.0162354088264741e-15, 1.1346774159758827e-15, 1.2009314746820825e-15, 1.2006267730447579e-15, 1.1777309519799274e-15, 1.1522717425783485e-15, 1.124724762133844e-15, 1.0956480780362435e-15, 1.0656709007923907e-15, 1.0354831540624067e-15, 1.0058258669847699e-15, 9.774823371121913e-16, 9.51270015169878e-16, 9.280330655867059e-16, 9.086355593452953e-16, 8.939552581565114e-16, 8.84877951294021e-16, 8.822923086318917e-16, 8.87085215518952e-16, 9.001375571035596e-16, 9.223204215972294e-16, 9.544916937404687e-16, 9.974930114143006e-16, 1.0521470599310481e-15, 1.1192551800426135e-15, 1.1995952671281419e-15, 1.2939199403695044e-15, 1.4029549619967386e-15, 1.530819641536883e-15, 1.7062435201947424e-15, 1.9148296958039708e-15, 2.1348377965924177e-15, 2.349137792886226e-15, 2.5447824354150022e-15, 2.712608983969714e-15, 2.8468685028752615e-15, 2.9448810926447572e-15, 3.006715515346104e-15, 3.0348917548675727e-15, 3.0341051326392896e-15, 3.0109706746638324e-15, 2.9737864971326488e-15, 2.932315045647346e-15, 2.8975810873086257e-15, 2.8816854158542225e-15, 2.8976332877859304e-15, 2.959176662181818e-15, 3.080425389558425e-15, 3.1534965172767957e-15, 3.1123887545314007e-15, 2.998121184815961e-15, 2.845060597825387e-15, 2.6814995927507796e-15, 2.530196142623421e-15, 2.4088768553816103e-15, 2.3307060478293174e-15, 2.3047226352174215e-15, 2.3362467315085595e-15, 2.42725775320286e-15, 2.57674572263334e-15, 2.781037374630583e-15, 3.034098583161183e-15, 3.327814541731568e-15, 3.652249052795634e-15, 3.9958842069012445e-15, 4.345841661655663e-15, 4.6880866635931185e-15, 5.0076158925059546e-15, 5.2886301475835274e-15, 5.5146928376220474e-15, 5.668875183471469e-15, 5.733888989619217e-15, 5.693372254888642e-15, 5.608036513229059e-15, 5.517206391448709e-15, 5.4178997457720045e-15, 5.308652604402423e-15, 5.189360777007241e-15, 5.061132806064701e-15, 4.926153577736148e-15, 4.7875579471773236e-15, 4.6493137685385475e-15, 4.516113753417697e-15, 4.393275613312777e-15, 4.2866499717587776e-15, 4.202535560407681e-15, 4.147601240399229e-15, 4.1288144160469156e-15, 4.153375432199615e-15, 4.228657569700786e-15, 4.362152275218597e-15, 4.561419282421839e-15, 4.837606799298389e-15, 5.182670473361978e-15, 5.567544907282631e-15, 5.9679527823784264e-15, 6.364349089948761e-15, 6.741490625686272e-15, 7.0880347415393564e-15, 7.396165640573978e-15, 7.661246592573665e-15, 7.881496535607612e-15, 8.057689611823225e-15, 8.192876264497948e-15, 8.292124598127466e-15, 8.362280774231308e-15, 8.411747282813084e-15, 8.450277993200813e-15, 8.488788948485801e-15, 8.539183925138975e-15, 8.614193833767942e-15, 8.727229088533785e-15, 8.892244121615162e-15, 9.123613265422669e-15, 9.436017269156027e-15, 9.844339757882379e-15, 1.0363572981710817e-14, 1.0865133799335894e-14, 1.1197104843913415e-14, 1.141332495885023e-14, 1.1560063509893863e-14, 1.1675596216301186e-14, 1.1790911786185119e-14, 1.1930371097453438e-14, 1.2112321687896267e-14, 1.2349670169917484e-14, 1.2650415044871493e-14, 1.3018142258590105e-14, 1.3452485713112993e-14, 1.3949554829534658e-14, 1.4502331142931636e-14, 1.5101035802232404e-14, 1.5733469745350793e-14, 1.638532822264434e-14, 1.704049124952474e-14, 1.7681291481583002e-14, 1.8356190325002787e-14, 1.9291077772101032e-14, 2.0444937649215338e-14, 2.1758450100875495e-14, 2.3182962610879252e-14, 2.4679530767865023e-14, 2.621802399721208e-14, 2.77762924576778e-14, 2.93393915054568e-14, 3.0898860322222054e-14, 3.245205148768423e-14, 3.4001508451780767e-14, 3.5554388027235495e-14, 3.712192518035989e-14, 3.871893754701447e-14, 4.036336724201729e-14, 4.2075857664352013e-14, 4.387936312765767e-14, 4.5798789266014526e-14, 4.786066227931403e-14, 5.009282519081186e-14, 5.252415939212651e-14, 5.5184329848229953e-14, 5.810355242715906e-14, 6.131238190650964e-14, 6.478073833457523e-14, 6.837091110113674e-14, 7.210016207136888e-14, 7.599215188607054e-14, 8.006747792550146e-14, 8.434390345619323e-14, 8.88365728092604e-14, 9.355821335635194e-14, 9.85193250099049e-14, 1.0372835793683699e-13, 1.0919187913915137e-13, 1.1491472852103767e-13, 1.2090016502984422e-13, 1.271500034276948e-13, 1.3366474222144888e-13, 1.404436832510724e-13, 1.4748504341025861e-13, 1.5478605894819435e-13, 1.6234308277770283e-13, 1.7015033073568877e-13, 1.7821850352947657e-13, 1.8661479448575258e-13, 1.9540830269603915e-13, 2.046626415316506e-13, 2.1443622185653115e-13, 2.2478252265917272e-13, 2.357503496278278e-13, 2.4738408217197224e-13, 2.5972390937251706e-13, 2.7280605532368466e-13, 2.8666299431064597e-13, 3.0132365624896033e-13, 3.168136227945379e-13, 3.3315531451621375e-13, 3.503681695070693e-13, 3.6846881379532977e-13, 3.8747122390093956e-13, 4.0738688186986853e-13, 4.282249231046101e-13, 4.499922772963794e-13, 4.726938027520338e-13, 4.963324143967843e-13, 5.209092057222765e-13, 5.464235649386069e-13, 5.728206358354796e-13, 5.999257330968052e-13, 6.279357232437798e-13, 6.570716587695495e-13, 6.875308884625487e-13, 7.194886719992652e-13, 7.530997017222073e-13, 7.884995364987018e-13, 8.258059523105467e-13, 8.651202139908947e-13, 9.065282723024457e-13, 9.501018903395653e-13, 9.958997030358183e-13, 1.0439682133669933e-12, 1.0943427286578358e-12, 1.147048240227522e-12, 1.2021002494443398e-12, 1.259505543103538e-12, 1.3192629208934225e-12, 1.3814216593480577e-12, 1.4471472034526641e-12, 1.5166354432994522e-12, 1.5896178309894518e-12, 1.6659216635330028e-12, 1.7454601152937189e-12, 1.828222987085117e-12, 1.9142681286603936e-12, 2.0037134937032877e-12, 2.09672978867323e-12, 2.1935336789874415e-12, 2.2943815180417537e-12, 2.3995635664865856e-12, 2.5093986709893985e-12, 2.6242293734355115e-12, 2.744417423149849e-12, 2.8703396662673423e-12, 3.0023842878442796e-12, 3.1409473836898667e-12, 3.2864298402115874e-12, 3.439234501812546e-12, 3.5997636065577147e-12, 3.7684164719421344e-12, 3.9455874136506786e-12, 4.1316638811992045e-12, 4.327089533626991e-12, 4.5326358545669425e-12, 4.748323089044784e-12, 4.974153754942186e-12, 5.210284079396818e-12, 5.457005715579657e-12, 5.714728836099297e-12, 5.9839665180613614e-12, 6.265320339519766e-12, 6.55946711152114e-12, 6.867146674175704e-12, 7.18915068919931e-12, 7.526312365172532e-12, 7.879497055365766e-12, 8.249593671391613e-12, 8.63750685917963e-12, 9.0441498868309e-12, 9.470438196810464e-12, 9.917283577682108e-12, 1.0385624614117753e-11, 1.0878313114075568e-11, 1.1396312832545581e-11, 1.1939399525097452e-11, 1.2507756928163498e-11, 1.3101929412916683e-11, 1.3722778176525755e-11, 1.4371440753231582e-11, 1.5049293639720795e-11, 1.575791784068102e-11, 1.6499067151237188e-11, 1.7274639003220338e-11, 1.8086647711936364e-11, 1.8937199969311167e-11, 1.982847243801145e-11, 2.0762691309409174e-11, 2.1742113696085067e-11, 2.2769010736984547e-11, 2.38456523003617e-11, 2.4974293176297038e-11, 2.6157160656870372e-11, 2.73964434080288e-11, 2.869428154283002e-11, 3.0052757811076955e-11, 3.147388982540991e-11, 3.296002054218151e-11, 3.4518008491574414e-11, 3.615092582777523e-11, 3.7860932536498056e-11, 3.9650897617491575e-11, 4.152430273552624e-11, 4.348515341561659e-11, 4.5537897308374134e-11, 4.768734907791984e-11, 4.9938621489934886e-11, 5.229706230125962e-11, 5.476819657502905e-11, 5.735767406673089e-11, 6.007122134683118e-11, 6.29145983448063e-11, 6.589355901759658e-11, 6.901381586270178e-11, 7.2281008012432e-11, 7.570067266124487e-11, 7.927842305025838e-11, 8.303628105550984e-11, 8.698389407093644e-11, 9.112026989940812e-11, 9.544745547591753e-11, 9.997018099037816e-11, 1.0469553067235754e-10, 1.0963263859591216e-10, 1.1479240795355551e-10, 1.20187252334547e-10, 1.258308576243532e-10, 1.3173796321955772e-10, 1.3792416132586317e-10, 1.4440571317635146e-10, 1.5119938107306443e-10, 1.5832227521736174e-10, 1.657917143536481e-10, 1.7362509930704473e-10, 1.8183979854861373e-10, 1.9045304497194094e-10, 1.994818431124174e-10, 2.0894288608554146e-10, 2.188524815631415e-10, 2.2922648614670391e-10, 2.400802475350928e-10, 2.514328141265841e-10, 2.6333882112142717e-10, 2.7581763371773123e-10, 2.888831487282451e-10, 3.025553060757242e-10, 3.1685929335338097e-10, 3.3182481212055057e-10, 3.474854020693644e-10, 3.638778194140232e-10, 3.810414660587892e-10, 3.990178662946943e-10, 4.178501879586195e-10, 4.3758280516244104e-10, 4.58260899864817e-10, 4.799300997143289e-10, 5.026361497406008e-10, 5.264246156100419e-10, 5.513406162954538e-10, 5.774285841342457e-10, 6.047380388204792e-10, 6.334400955051211e-10, 6.635793137828298e-10, 6.951517795415372e-10, 7.28176162595763e-10, 7.626910542268332e-10, 7.987525046178459e-10, 8.364317478616317e-10, 8.758131029022861e-10, 9.169920394177485e-10, 9.600733982641547e-10, 1.005169756683996e-09, 1.052399929030957e-09, 1.1018875942864491e-09, 1.1537600421374158e-09, 1.2081470298535812e-09, 1.2651797426462613e-09, 1.324989850611111e-09, 1.3877086557553899e-09, 1.453466322987145e-09, 1.5223911893005364e-09, 1.5946091457292564e-09, 1.6702430869595872e-09, 1.7494124237969709e-09, 1.832232653966191e-09, 1.918892635070053e-09, 2.009772574415158e-09, 2.1049798533078596e-09, 2.2046387858060112e-09, 2.308916202319623e-09, 2.418015708732637e-09, 2.532172394198892e-09, 2.651647959440754e-09, 2.7767262389546186e-09, 2.907709092021427e-09, 3.044912638835542e-09, 3.188663819406578e-09, 3.3392972541594647e-09, 3.4971523863615544e-09, 3.6625708876456224e-09, 3.8358943089771346e-09, 4.017461960436299e-09, 4.207609004153166e-09, 4.406664745649997e-09, 4.61522276588929e-09, 4.834515267887836e-09, 5.064553180905422e-09, 5.3053803008612785e-09, 5.5572005757998104e-09, 5.8203588551612625e-09, 6.0953230931127385e-09, 6.382667916058344e-09, 6.68305946943202e-09, 6.997241463602801e-09, 7.3260223432015335e-09, 7.670263508425086e-09, 8.03086852089709e-09, 8.408773230477867e-09, 8.804936763028267e-09, 9.220333312554773e-09, 9.6559446844041e-09, 1.0112753539245521e-08, 1.0591737290485647e-08, 1.1093862610512188e-08, 1.1620080503768342e-08, 1.2171321907124171e-08, 1.2748493780345209e-08, 1.3352475651664883e-08, 1.3984161637480364e-08, 1.4646197523447812e-08, 1.5340114681851802e-08, 1.6066699775056443e-08, 1.6827072104275614e-08, 1.762263969855196e-08, 1.8455058814538322e-08, 1.9326196633508432e-08, 2.023809695395251e-08, 2.119294868942237e-08, 2.219305699200482e-08, 2.3240816831957247e-08, 2.4338688873659167e-08, 2.5489177497147623e-08, 2.669481082313647e-08, 2.7958122607594028e-08, 2.9281635879695937e-08, 3.0667848204297126e-08, 3.211921845700696e-08, 3.3638810138167445e-08, 3.5235947211989164e-08, 3.691225190232201e-08, 3.866786956961282e-08, 4.050413727248944e-08, 4.2423441409377575e-08, 4.442908609275363e-08, 4.6525171593165976e-08, 4.871648222692087e-08, 5.100838309614572e-08, 5.340672512298854e-08, 5.591775785099022e-08, 5.8548049516353027e-08, 6.130441391991515e-08, 6.419384365729586e-08, 6.72234492898834e-08, 7.040040406324827e-08, 7.373189380219526e-08, 7.722507163308358e-08, 8.088701720435532e-08, 8.472470009539199e-08, 8.874494712202485e-08, 9.295441326419457e-08, 9.735955595756419e-08, 1.0196722386511676e-07, 1.0679687825884338e-07, 1.1185852231965792e-07, 1.1715831059674598e-07, 1.2270473925736595e-07, 1.2850833356563637e-07, 1.3458135971023007e-07, 1.4093755945422338e-07, 1.4759190616574618e-07, 1.545603808689075e-07, 1.6185976703119013e-07, 1.6950746287607383e-07, 1.7752131007853423e-07, 1.8591943776618583e-07, 1.9472012081062506e-07, 2.039416514519997e-07, 2.1360222335515395e-07, 2.2371982724818645e-07, 2.3431215734378931e-07, 2.4541547377995315e-07, 2.5708444731162465e-07, 2.693192042540018e-07, 2.821256533052933e-07, 2.955175723922012e-07, 3.0951564266781184e-07, 3.2414655594590763e-07, 3.39442191018742e-07, 3.5543885455817257e-07, 3.721765825399531e-07, 3.8969849835811595e-07, 4.0805022401193784e-07, 4.272793409519455e-07, 4.4743489736499646e-07, 4.685669588615466e-07, 4.907261997018778e-07, 5.139635318624609e-07, 5.383297693991577e-07, 5.638753257115737e-07, 5.906499414521541e-07, 6.187024409559407e-07, 6.480805151916334e-07, 6.788305293531289e-07, 7.109987305269963e-07, 7.447093894919755e-07, 7.800435106430099e-07, 8.17045386048944e-07, 8.557754107628178e-07, 8.963079225054802e-07, 9.387292099028828e-07, 9.831356787014163e-07, 1.02963216597742e-06, 1.0783303929170381e-06, 1.1293475472742281e-06, 1.1828049871175325e-06, 1.2388270579535233e-06, 1.2975400157660844e-06, 1.3590710489387698e-06, 1.423547392432647e-06, 1.4910955279752868e-06, 1.5618404643802797e-06, 1.6359090076798333e-06, 1.7136791366680165e-06, 1.7953214311706406e-06, 1.8808572053941494e-06, 1.9703632977755594e-06, 2.0639653576529536e-06, 2.161831639988971e-06, 2.2641672767136614e-06, 2.3712089949973496e-06, 2.4832202544172148e-06, 2.6004867765496357e-06, 2.7233124420050228e-06, 2.8520155313308135e-06, 2.9869252875412236e-06, 3.1283787792975082e-06, 3.276718044958413e-06, 3.4322874988559004e-06, 3.5954315822238627e-06, 3.766492642225186e-06, 3.945809023485271e-06, 4.133713357450371e-06, 4.33053103575313e-06, 4.5365788545819045e-06, 4.7522153395068085e-06, 4.97829871484463e-06, 5.215243606154004e-06, 5.463396355353912e-06, 5.723202595538862e-06, 5.995193529895924e-06, 6.279973289658499e-06, 6.57820730315938e-06, 6.890611611849504e-06, 7.217943072758656e-06, 7.560990390289919e-06, 7.920565923481319e-06, 8.29749821793318e-06, 8.69262521450921e-06, 9.106788089668747e-06, 9.540825684895795e-06, 9.995569485158488e-06, 1.047185878236921e-05, 1.097191543516951e-05, 1.1496837585780853e-05, 1.2046906208603837e-05, 1.2622739049726555e-05, 1.3225249110788744e-05, 1.385560629317421e-05, 1.4515202006473046e-05, 1.5205616556045935e-05, 1.5928589134854806e-05, 1.6685990254514717e-05, 1.7479796459796617e-05, 1.8312067179610057e-05, 1.918492357581818e-05, 2.0100529259138015e-05, 2.1061072748847155e-05, 2.2068751560106344e-05, 2.3125757809404427e-05, 2.423426523498868e-05, 2.5396417535145732e-05, 2.6614317932890748e-05, 2.7890019881007277e-05, 2.9228680539371298e-05, 3.0643304279291235e-05, 3.213207401298055e-05, 3.369306283845227e-05, 3.5325881078942625e-05, 3.703150451055717e-05, 3.881211525482133e-05, 4.067095456225315e-05, 4.261218675570511e-05, 4.4640773642667107e-05, 4.676235874406474e-05, 4.898316072342222e-05, 5.130987543473197e-05, 5.374958604000711e-05, 5.6309680678461545e-05, 5.899777719856236e-05, 6.182165449200347e-05, 6.478918999494178e-05, 6.790830294678673e-05, 7.118690302041587e-05, 7.46328439600535e-05, 7.825388188420948e-05, 8.205763793108626e-05, 8.605156494284643e-05, 9.024291790303495e-05, 9.463872785845794e-05, 9.924577907283004e-05, 0.00010407058917472913, 0.00010913724591874222, 0.00011459545470227707, 0.00012043092161048576, 0.0001265972312347099, 0.00013306052876802684, 0.0001397982741937446, 0.00014679808440297377, 0.0001540566579833203, 0.0001615787777069715, 0.000169376386017853, 0.0001774677290751014, 0.00018587656515426558, 0.00019463143343929383, 0.00020376497945798417, 0.00021331333362175112, 0.0002233155395280246, 0.00023381302887061695, 0.0002448491399808124, 0.00025646867718987697, 0.00026871750836300894, 0.0002816421981054846, 0.0002952896742847438, 0.00030970692564738354, 0.00032494072843823943, 0.00034103740005006977, 0.00035804257784714073, 0.00037600102141486234, 0.0003949564365903494, 0.00041495131972631486, 0.0004360268207326192, 0.00045822262352709356, 0.00048157684260947086, 0.0005061259345503189, 0.0005319046232603713, 0.0005589458379753224, 0.000587280662956974, 0.000616938297973594, 0.0006481685848579187, 0.0006812906574768155, 0.0007162303309396224, 0.0007529553927891863, 0.0007914769041701989, 0.0008318442873939647, 0.0008741407772507668, 0.0009184792138030508, 0.0009649981556209511, 0.0010138582935861897, 0.0010652391464942386, 0.001119336020731675, 0.0011763572172973497, 0.0012365214703767436, 0.0013000556025694406, 0.0013671923827144649, 0.0014381685730575156, 0.0015132231532623609, 0.0015925957094857284, 0.0016765249774148613, 0.0017652475288103704, 0.0018589965917056356, 0.001958000994991275, 0.002062484228657932, 0.0021726636114878014, 0.0022890969228570117, 0.0024143613392697823, 0.0025481332231218692, 0.002689728762258371, 0.0028387895135362834, 0.0029952478895988116, 0.0031592951401897395, 0.003331351677111914, 0.003512039600201376, 0.003702157289527181, 0.0039026559364633323, 0.004114617893327591, 0.004339236727967835, 0.004577798876011655, 0.0048316667895020385, 0.005102263486334901, 0.005391058410307076, 0.005699554516697005, 0.006029276503139981, 0.0063817601101495034, 0.006758542419977516, 0.00716115308662332, 0.007591106433692669, 0.008049894360499507, 0.008538980000289648, 0.009059792077770815, 0.0096141500322047, 0.010208880100412482, 0.010846145022320702, 0.011527463964066693, 0.012255719163184943, 0.013034991013563797, 0.01387040558297935, 0.014767993796124706, 0.015734561558545516, 0.01677757013716765, 0.017905026151290786, 0.01912538056411867, 0.020447436099192424, 0.02188026253860964, 0.0234331193906996, 0.025135756907665754, 0.027014203589113727, 0.02905571678083814, 0.03126170875329918, 0.03364693770606238, 0.036237974060378646, 0.03907178037999043, 0.042194397968649835, 0.045659733575985004, 0.04952844000671028, 0.05386688477264517, 0.05874620125362574, 0.06424141714293574, 0.07043065524633557, 0.07740291474359506, 0.08533801514805571, 0.09441189314058897, 0.10487299652687024, 0.11705751653703365, 0.13137822142008573, 0.1485355760294765, 0.1690524605844443, 0.19369112460303012, 0.22423610358108725, 0.26337938852013765, 0.31461193524335196, 0.38360768394036865, 0.4810333237905593, 0.630375321973764, 0.8774098955777625, 1.3861509492794462, 2.9406189202636837], [0.0, 1.6644410090671969e-18, -1.346123551291317e-18, -5.007017364462553e-18, -6.292846211104538e-18, -3.714085591071062e-18, 2.8436099906506068e-18, 1.2268574036709801e-17, 2.2361465239877797e-17, 2.996343080476574e-17, 3.1074715927130343e-17, 2.493004500528975e-17, 1.823947936265377e-17, 1.2563305208137376e-17, 8.916021810204367e-18, 8.002568016905127e-18, 1.024880101368325e-17, 1.5829838895571148e-17, 2.4696394201972952e-17, 3.6599218663165056e-17, 5.1111772862104345e-17, 6.765122830567813e-17, 8.549790350953377e-17, 1.0381323011429758e-16, 1.2165633975325169e-16, 1.3799935736810548e-16, 1.5174148190668759e-16, 1.6172193082127815e-16, 1.6673182050652474e-16, 1.6552505075967961e-16, 1.5815014233180365e-16, 1.5241132303306978e-16, 1.4932688416950466e-16, 1.483753368758489e-16, 1.4910193708006024e-16, 1.5111327270969536e-16, 1.5407220106325338e-16, 1.576931163531504e-16, 1.6173752848572565e-16, 1.6600993514898523e-16, 1.703539702332839e-16, 1.7464881251630068e-16, 1.7880583940387098e-16, 1.8276551133472066e-16, 1.8649447323207996e-16, 1.8998286012056118e-16, 1.932417947245132e-16, 1.963010655261778e-16, 1.992069743901162e-16, 2.0202034345623578e-16, 2.0481467156892524e-16, 2.076744310458092e-16, 2.1069349609792526e-16, 2.1397369469506417e-16, 2.176234761269268e-16, 2.2062155477122328e-16, 2.1859608303765504e-16, 2.1301622660684581e-16, 2.0573712459574462e-16, 1.98237127725654e-16, 1.9165244477447975e-16, 1.8680942348680186e-16, 1.842546049018491e-16, 1.8428268257635606e-16, 1.8696249107781847e-16, 1.9216114138507992e-16, 1.9956641443958408e-16, 2.0870751802500017e-16, 2.189743063990766e-16, 2.2963505664406287e-16, 2.3985289052620357e-16, 2.487009257466713e-16, 2.5517623581256467e-16, 2.5821269334462264e-16, 2.5666599318666764e-16, 2.494912522862729e-16, 2.3791686635361013e-16, 2.2352374382963334e-16, 2.0765347237473722e-16, 1.914286668464818e-16, 1.757719742328685e-16, 1.6142381303138121e-16, 1.4895892043534034e-16, 1.3880177676959586e-16, 1.3124097289698085e-16, 1.2644258278547064e-16, 1.2446260007438675e-16, 1.2525849429738448e-16, 1.286999394019704e-16, 1.3457876434187143e-16, 1.4261817280212389e-16, 1.5248127653997186e-16, 1.6377898438068266e-16, 1.7607728658959943e-16, 1.8890397214389877e-16, 2.0175481434366905e-16, 2.140992582263667e-16, 2.253856413760659e-16, 2.350459779440829e-16, 2.4298715199427207e-16, 2.5451807920620205e-16, 2.6832063247548045e-16, 2.8131546845419124e-16, 2.9117436282992e-16, 2.9624869994453235e-16, 2.9550291184477217e-16, 2.8845257400355036e-16, 2.751068807793079e-16, 2.5591523870004977e-16, 2.3171772990843727e-16, 2.0369921162269796e-16, 1.7334683029118799e-16, 1.424107412806171e-16, 1.1286783647203742e-16, 8.688829307574713e-17, 6.680476734607532e-17, 5.508406670771426e-17, 5.430114312373048e-17, 6.711525936726276e-17, 8.634211421018751e-17, 1.0298590447635218e-16, 1.1750309901685702e-16, 1.302885390413667e-16, 1.4167986714988957e-16, 1.51962385421187e-16, 1.6137359227780958e-16, 1.7010741669082624e-16, 1.7831816729712834e-16, 1.8612421306221529e-16, 1.9361141122912356e-16, 2.0083629744732024e-16, 2.0782905217170796e-16, 2.1459625665925247e-16, 2.2112345116713928e-16, 2.273775072698457e-16, 2.333088255612733e-16, 2.3885336939035627e-16, 2.4393454469269546e-16, 2.4846493542518967e-16, 2.5234790358383156e-16, 2.55479062285377e-16, 2.577476299201326e-16, 2.590376729343292e-16, 2.5912337148234655e-16, 2.401299418499429e-16, 1.9860090868775724e-16, 1.463706023963815e-16, 9.294808287150353e-17, 4.572925792199021e-17, 1.0194567492872237e-17, -9.906919886921187e-18, -1.2386197545212463e-17, 3.544959679091728e-18, 3.74219632370369e-17, 8.766474388735546e-17, 1.5170509077893127e-16, 2.2610460242873685e-16, 3.0666382221082503e-16, 3.8852309946996967e-16, 4.662556874994394e-16, 5.339535612957789e-16, 5.853064111469921e-16, 6.136742426513875e-16, 6.208419922772744e-16, 6.252434264251938e-16, 6.289823575223215e-16, 6.33020872529451e-16, 6.38068129095072e-16, 6.446047627772685e-16, 6.529055959509604e-16, 6.630607491302878e-16, 6.749952499812227e-16, 6.884872301239621e-16, 7.031847949145162e-16, 7.186216467370787e-16, 7.342315379207348e-16, 7.493616252039919e-16, 7.632847936971891e-16, 7.752110145252714e-16, 7.842977967615249e-16, 7.896597908768545e-16, 7.903775977198228e-16, 7.855058340011047e-16, 7.740805023738831e-16, 7.551257114709922e-16, 7.276597886727651e-16, 6.907008259292511e-16, 6.432716966399849e-16, 5.97086746446069e-16, 5.713113123654223e-16, 5.609449307051968e-16, 5.613150940083494e-16, 5.685095761361456e-16, 5.793101252975293e-16, 5.911305863751985e-16, 6.019591952902932e-16, 6.103048019094861e-16, 6.151467910611875e-16, 6.158884836258771e-16, 6.123138114318426e-16, 6.045470708530069e-16, 5.930155705996093e-16, 5.78414999243457e-16, 5.61677347554118e-16, 5.439412297662884e-16, 5.265244564759475e-16, 5.10898719996973e-16, 4.933600495937278e-16, 4.494080411583764e-16, 3.8516469949749637e-16, 3.102010653686984e-16, 2.324500516665587e-16, 1.583506440767298e-16, 9.29824381704259e-17, 4.019107503941679e-17, 2.7051074784741473e-18, -1.7755199842023694e-17, -2.0376659880707032e-17, -5.159091801943429e-18, 2.717203756750434e-17, 7.524666243090274e-17, 1.3712523791710546e-16, 2.1036829138769164e-16, 2.921007455922105e-16, 3.790713353564227e-16, 4.677074217067736e-16, 5.541654904741456e-16, 6.343776064356486e-16, 7.040940789011148e-16, 7.589225802894877e-16, 7.943639456301078e-16, 8.058448680271869e-16, 7.779205174145182e-16, 6.793844873670037e-16, 5.378753928253393e-16, 3.8076656175287146e-16, 2.297186608596212e-16, 1.0120761280529968e-16, 7.01640120763109e-18, -4.530711321642106e-17, -5.2024356452257536e-17, -1.281028457465e-17, 6.961409062005573e-17, 1.8982259333525029e-16, 3.3999979972179927e-16, 5.1023349696688935e-16, 6.887851210125622e-16, 8.623395292734561e-16, 1.0162353896980408e-15, 1.1346773963827395e-15, 1.2009314545100654e-15, 1.2006267521624773e-15, 1.1777309303083229e-15, 1.1522717200844444e-15, 1.124724738808368e-15, 1.0956480538889728e-15, 1.0656708758479253e-15, 1.0354831283563344e-15, 1.005825840560201e-15, 9.774823100166357e-16, 9.51269987452439e-16, 9.2803303729557e-16, 9.086355305254978e-16, 8.93955228847956e-16, 8.848779215297332e-16, 8.822922784364932e-16, 8.870851849073348e-16, 9.00137526079747e-16, 9.223203901534075e-16, 9.544916618561786e-16, 9.974929790557724e-16, 1.0521470270506702e-15, 1.1192551465785233e-15, 1.199595233003929e-15, 1.2939199054940136e-15, 1.4029549262639675e-15, 1.5308196048148155e-15, 1.7062434822341437e-15, 1.9148296563639733e-15, 2.1348377554756384e-15, 2.34913774993641e-15, 2.5447823905147608e-15, 2.7126089370383423e-15, 2.846868453866646e-15, 2.944881041545362e-15, 3.0067154621730358e-15, 3.0348916996667248e-15, 3.034105075483555e-15, 3.0109706156513948e-15, 2.973786436385343e-15, 2.9323149833090782e-15, 2.8975810235438703e-15, 2.8816853508465745e-15, 2.897633221736721e-15, 2.95917659530879e-15, 3.0804253220936032e-15, 3.153496449042796e-15, 3.1123886851321633e-15, 2.9981211140203193e-15, 2.8450605255364333e-15, 2.6814995189779944e-15, 2.530196067457374e-15, 2.4088767789710607e-15, 2.330705970360549e-15, 2.304722556895649e-15, 2.3362466525412707e-15, 2.427257673784947e-15, 2.5767456429338935e-15, 2.7810372947812264e-15, 3.0340985032458372e-15, 3.32781446177752e-15, 3.652248972765853e-15, 3.9958841266877874e-15, 4.345841581074142e-15, 4.688086582378104e-15, 5.007615810307263e-15, 5.2886300639632886e-15, 5.514692752052562e-15, 5.6688750953336495e-15, 5.733888898201707e-15, 5.6933721593943915e-15, 5.608036413301357e-15, 5.5172062872192656e-15, 5.417899637582089e-15, 5.308652492748642e-15, 5.189360662492506e-15, 5.06113268935404e-15, 4.92615345951702e-15, 4.787557828124108e-15, 4.64931364928092e-15, 4.516113634512596e-15, 4.393275495219714e-15, 4.2866498548182255e-15, 4.2025354448223145e-15, 4.147601126217804e-15, 4.128814303150565e-15, 4.153375320290385e-15, 4.228657458292227e-15, 4.362152163628238e-15, 4.5614191697653865e-15, 4.837606684910332e-15, 5.182670356944138e-15, 5.567544787989918e-15, 5.967952658904155e-15, 6.364348960623313e-15, 6.741490488566714e-15, 7.088034594490624e-15, 7.396165481342198e-15, 7.661246418852174e-15, 7.881496345096186e-15, 8.057689402280974e-15, 8.192876033790381e-15, 8.292124344268095e-15, 8.362280495418244e-15, 8.41174697746096e-15, 8.450277659968413e-15, 8.488788586299711e-15, 8.539183533213596e-15, 8.614193411622086e-15, 8.727228636004228e-15, 8.892243638867327e-15, 9.123612752958712e-15, 9.43601672782055e-15, 9.844339188865964e-15, 1.0363572386551613e-14, 1.0865133177718101e-14, 1.1197104193480752e-14, 1.1413324278323254e-14, 1.1560062798767338e-14, 1.1675595474554566e-14, 1.179091101402251e-14, 1.1930370295070933e-14, 1.2112320855274673e-14, 1.2349669306638618e-14, 1.2650414149956295e-14, 1.3018141330356924e-14, 1.3452484749054553e-14, 1.3949553826212226e-14, 1.450233009588507e-14, 1.5101034705904813e-14, 1.5733468593026634e-14, 1.6385327006399816e-14, 1.7040489960189512e-14, 1.7681290108712178e-14, 1.835618885758432e-14, 1.9291076201447838e-14, 2.0444935967231637e-14, 2.175844829975188e-14, 2.3182960683053534e-14, 2.4679528705986872e-14, 2.6218021794111176e-14, 2.777629010633524e-14, 2.933938899897954e-14, 3.0898857653820146e-14, 3.2452048650650645e-14, 3.400150543947357e-14, 3.555438483306234e-14, 3.7121921797764404e-14, 3.8718933969464583e-14, 4.03633634629953e-14, 4.207585367734618e-14, 4.387935892615528e-14, 4.579878484349626e-14, 4.7860657629249567e-14, 5.009282030665647e-14, 5.2524154267318824e-14, 5.518432447619046e-14, 5.81035468012895e-14, 6.131237602019309e-14, 6.478073217072338e-14, 6.837090461264025e-14, 7.210015520693299e-14, 7.599214459166065e-14, 8.00674701441878e-14, 8.434389512802948e-14, 8.883656387119324e-14, 9.355820374215883e-14, 9.851931465015762e-14, 1.0372834675888837e-13, 1.0919186706714324e-13, 1.149147154759277e-13, 1.209001509294499e-13, 1.2714998818675276e-13, 1.3366472575168767e-13, 1.4044366546129745e-13, 1.47485024206448e-13, 1.547860382336035e-13, 1.6234306045297743e-13, 1.701503066900576e-13, 1.782184775815016e-13, 1.866147664566992e-13, 1.9540827242115242e-13, 2.0466260885216902e-13, 2.1443618661255762e-13, 2.2478248468334046e-13, 2.3575030873970283e-13, 2.4738403817313747e-13, 2.5972386204228663e-13, 2.7280600441540023e-13, 2.8666293954850965e-13, 3.013235973253617e-13, 3.1681355936783535e-13, 3.3315524620893336e-13, 3.5036809590448527e-13, 3.684687344443949e-13, 3.874711383095351e-13, 4.0738678950634395e-13, 4.282248233975878e-13, 4.499921696347973e-13, 4.726936864854056e-13, 4.963322888356528e-13, 5.20909070138842e-13, 5.464234185675109e-13, 5.728204778496372e-13, 5.999255625352703e-13, 6.279355391548043e-13, 6.570714602031128e-13, 6.875306744437084e-13, 7.194884415045998e-13, 7.530994536591199e-13, 7.884992696873686e-13, 8.258056654683087e-13, 8.651199057189004e-13, 9.065279410743688e-13, 9.501015344922284e-13, 9.958993207615674e-13, 1.0439678027076768e-12, 1.0943422875002493e-12, 1.1470477663001945e-12, 1.2020997403155364e-12, 1.2595049961803724e-12, 1.319262333421974e-12, 1.3814210283754096e-12, 1.4471465251300462e-12, 1.516634713649752e-12, 1.589617046174598e-12, 1.665920819726397e-12, 1.745459208566831e-12, 1.828222013307198e-12, 1.914267083410336e-12, 2.0037123721927137e-12, 2.0967285856799463e-12, 2.1935323887984583e-12, 2.2943801344051084e-12, 2.399562082571264e-12, 2.509397079352693e-12, 2.624227665997189e-12, 2.7444155911725543e-12, 2.8703377003426894e-12, 3.002382177884129e-12, 3.140945118922305e-12, 3.2864274091811812e-12, 3.4392318923844417e-12, 3.5997608059252147e-12, 3.768413466637381e-12, 3.945584189558121e-12, 4.131660423571531e-12, 4.327085826760145e-12, 4.532631879279494e-12, 4.748318825431747e-12, 4.974149182714667e-12, 5.210279177422097e-12, 5.457000461476772e-12, 5.714723205885935e-12, 5.98396048584814e-12, 6.2653138772482106e-12, 6.559460188741924e-12, 6.86713925786389e-12, 7.189142743603583e-12, 7.526303851695586e-12, 7.87948793247318e-12, 8.24958389454675e-12, 8.637496380802225e-12, 9.044138656277197e-12, 9.470426160372854e-12, 9.917270678606403e-12, 1.0385610792309353e-11, 1.0878298287970377e-11, 1.1396296914996518e-11, 1.1939382434551903e-11, 1.2507738585480275e-11, 1.3101909738525768e-11, 1.3722757087905914e-11, 1.4371418162682463e-11, 1.504926945240754e-11, 1.5757891952930777e-11, 1.6499039449068166e-11, 1.727460936108528e-11, 1.8086615991663406e-11, 1.893716601922621e-11, 1.9828436092227064e-11, 2.0762652387266085e-11, 2.1742072001733216e-11, 2.2768966059091473e-11, 2.38456044119368e-11, 2.4974241834621165e-11, 2.6157105603520716e-11, 2.739638436898986e-11, 2.8694218228682002e-11, 3.005268991725359e-11, 3.1473817032518165e-11, 3.2959942511920504e-11, 3.4517924819811207e-11, 3.6150836094549436e-11, 3.786083631501234e-11, 3.965079446393429e-11, 4.152419218011306e-11, 4.3485034954759385e-11, 4.553777039789112e-11, 4.7687213127206206e-11, 4.9938475857018196e-11, 5.229690628866922e-11, 5.4768029426412906e-11, 5.73574949641578e-11, 6.00710294087201e-11, 6.29143926244285e-11, 6.589333850209974e-11, 6.901357947260851e-11, 7.228075460156864e-11, 7.570040101705915e-11, 7.927813189006156e-11, 8.303596867623356e-11, 8.698355864592401e-11, 9.111990971589558e-11, 9.54470688688525e-11, 9.996976628337807e-11, 1.0469508612528786e-10, 1.0963216235859745e-10, 1.1479189802516523e-10, 1.2018670652822668e-10, 1.2583027353669734e-10, 1.317373382045473e-10, 1.3792349247291255e-10, 1.4440499729213325e-10, 1.511986146668014e-10, 1.583214544892948e-10, 1.657908351864083e-10, 1.7362415725967506e-10, 1.818387888530026e-10, 1.904519625314463e-10, 1.994806825024734e-10, 2.0894164155605584e-10, 2.1885114704250266e-10, 2.2922505524723125e-10, 2.4007871355977394e-10, 2.514311699530159e-10, 2.6333705821666154e-10, 2.7581574325625835e-10, 2.88881121726576e-10, 3.0255313318146365e-10, 3.168569646596463e-10, 3.318223170038296e-10, 3.4748272904901933e-10, 3.6387495603176187e-10, 3.810383987765279e-10, 3.990145804093364e-10, 4.1784666753236836e-10, 4.3757903296735253e-10, 4.5825685734038194e-10, 4.799257669369539e-10, 5.026315054039285e-10, 5.264196370151254e-10, 5.51335279349861e-10, 5.774228633592359e-10, 6.04731906986717e-10, 6.33433516005047e-10, 6.635722489347417e-10, 6.951441937904461e-10, 7.281680211626491e-10, 7.626823219045401e-10, 7.987431447029304e-10, 8.364217212121325e-10, 8.758023671119898e-10, 9.169805480981119e-10, 9.600611004255853e-10, 1.0051565962087157e-09, 1.052385844230155e-09, 1.1018725175349e-09, 1.1537438995791617e-09, 1.208129741172703e-09, 1.2651612208971335e-09, 1.3249700021029163e-09, 1.3876873799860017e-09, 1.4534435126218201e-09, 1.522366730191159e-09, 1.5945829169701643e-09, 1.6702149609762885e-09, 1.7493822664643075e-09, 1.8322003247527485e-09, 1.918857980656168e-09, 2.0097354141563933e-09, 2.1049400040091442e-09, 2.2045960597503758e-09, 2.3088704030615363e-09, 2.417966627403629e-09, 2.53211980628673e-09, 2.6515916220058184e-09, 2.7766658882494077e-09, 2.9076444414812303e-09, 3.044843377410361e-09, 3.18858961020626e-09, 3.339217733385825e-09, 3.497067162502938e-09, 3.662479540910979e-09, 3.835796390948166e-09, 4.017356993917673e-09, 4.207496483202119e-09, 4.406544135767926e-09, 4.61509345838294e-09, 4.834376475651238e-09, 5.0644041518761255e-09, 5.305220314032081e-09, 5.557028915006422e-09, 5.820174785763591e-09, 6.09512584135778e-09, 6.382456650925574e-09, 6.6828332867743754e-09, 6.996999372407876e-09, 7.325763253808486e-09, 7.66998622254307e-09, 8.030571723280676e-09, 8.40845548212415e-09, 8.804596495768965e-09, 9.21996882492478e-09, 9.655554138675694e-09, 1.0112334959524647e-08, 1.0591288561773557e-08, 1.10933814786422e-08, 1.1619564576133485e-08, 1.21707686541173e-08, 1.2747900537438506e-08, 1.3351839622060776e-08, 1.39834798847796e-08, 1.4645466577947186e-08, 1.5339330845330453e-08, 1.6065859292137396e-08, 1.6826171073737586e-08, 1.7621673995255698e-08, 1.8454024021169043e-08, 1.932508798138505e-08, 2.0236909272200975e-08, 2.1191676361854174e-08, 2.2191693921083402e-08, 2.3239356409274053e-08, 2.4337123956378066e-08, 2.5487500389911304e-08, 2.6693013264961303e-08, 2.7956195763310876e-08, 2.9279570335523624e-08, 3.06656339671629e-08, 3.2116844957254174e-08, 3.363626593495726e-08, 3.5233217165883027e-08, 3.690932084112345e-08, 3.866472300730712e-08, 4.05007608835505e-08, 4.241982056082566e-08, 4.4425205429739094e-08, 4.652101467411154e-08, 4.8712031204497536e-08, 5.100361844058714e-08, 5.3401625384465416e-08, 5.5912299457971065e-08, 5.8542206607071096e-08, 6.129815820424363e-08, 6.418714430650586e-08, 6.721627285192192e-08, 7.039271440132631e-08, 7.372365205462136e-08, 7.721623619241387e-08, 8.087754371406016e-08, 8.471454146236003e-08, 8.873405354333975e-08, 9.294273226672662e-08, 9.73470324490209e-08, 1.0195379981498186e-07, 1.0678248515745895e-07, 1.1184308788491269e-07, 1.1714176109010101e-07, 1.2268699780651916e-07, 1.2848931868981984e-07, 1.345609840328539e-07, 1.4091572858852226e-07, 1.4756851775997798e-07, 1.545353237984937e-07, 1.6183292072598328e-07, 1.6947869677168792e-07, 1.774904831813814e-07, 1.8588639832253113e-07, 1.9468470607060154e-07, 2.0390368752011965e-07, 2.1356152511941337e-07, 2.2367619838038683e-07, 2.3426539036419936e-07, 2.453653273318765e-07, 2.570306256759664e-07, 2.692614253452983e-07, 2.820636421184126e-07, 2.954510517479918e-07, 3.0944432499923874e-07, 3.2407013604797217e-07, 3.3936033969016404e-07, 3.5535121306724263e-07, 3.720827578511407e-07, 3.895980590599723e-07, 4.079426968905587e-07, 4.271642081577823e-07, 4.473115941241271e-07, 4.684348716856537e-07, 4.905846650541416e-07, 5.138118352393632e-07, 5.381671447908275e-07, 5.637009554057842e-07, 5.904629561494187e-07, 6.185019201653593e-07, 6.478654878792149e-07, 6.785999748162688e-07, 7.107515772170217e-07, 7.444443915098704e-07, 7.797593330949381e-07, 8.167406643922055e-07, 8.554487205256757e-07, 8.959577526825275e-07, 9.383539397482631e-07, 9.827335576593546e-07, 1.0292012965057353e-06, 1.0778687159746075e-06, 1.1288528302578213e-06, 1.182274814047072e-06, 1.238258821717702e-06, 1.2969309122524069e-06, 1.3584180728835472e-06, 1.4228473348372657e-06, 1.4903449749452649e-06, 1.5610357972532104e-06, 1.6350463920996218e-06, 1.7127537459180424e-06, 1.794328134115318e-06, 1.879791047305701e-06, 1.9692193327564474e-06, 2.0627384996819904e-06, 2.160516531223298e-06, 2.262758171762172e-06, 2.3696996599599154e-06, 2.481603879558527e-06, 2.598755901546785e-06, 2.7214588927743495e-06, 2.850030367502264e-06, 2.984798759707625e-06, 3.1261002952220403e-06, 3.274276143976246e-06, 3.4296698337556767e-06, 3.5926249079415914e-06, 3.7634828107272936e-06, 3.942580984259212e-06, 4.130251163060457e-06, 4.32681785195619e-06, 4.5325969745322084e-06, 4.747945990081312e-06, 4.973720102210715e-06, 5.2103329365774155e-06, 5.4581300734592736e-06, 5.7175559084938505e-06, 5.989139990832584e-06, 6.273484435822524e-06, 6.571252344557754e-06, 6.883157166430875e-06, 7.209952944410117e-06, 7.552425386169221e-06, 7.91138370742563e-06, 8.287653196895131e-06, 8.68206845516865e-06, 9.095467262555132e-06, 9.528685033531917e-06, 9.982549817902012e-06, 1.045789733421971e-05, 1.0956935390731443e-05, 1.1480757276953474e-05, 1.2029645572661775e-05, 1.2604217115448148e-05, 1.3205381769038652e-05, 1.3834304330923787e-05, 1.4492369384526709e-05, 1.5181148911955823e-05, 1.590237249365283e-05, 1.665789993097433e-05, 1.744969613695954e-05, 1.827980814927869e-05, 1.915034412762608e-05, 2.0063454205670668e-05, 2.102131307509681e-05, 2.202610418630972e-05, 2.3080005457033896e-05, 2.4185176386347456e-05, 2.5343746477658696e-05, 2.6557804879786447e-05, 2.7829391160655177e-05, 2.9163470602532676e-05, 3.057241960526796e-05, 3.205465774118927e-05, 3.3608530332527046e-05, 3.523385833501497e-05, 3.693177239152329e-05, 3.870455914786176e-05, 4.055551908068493e-05, 4.2488835128775145e-05, 4.4509451458201135e-05, 4.662296172903375e-05, 4.8835506266535315e-05, 5.115367757316931e-05, 5.358443364942123e-05, 5.6135018621452474e-05, 5.881289020201871e-05, 6.162565353804559e-05, 6.458100102374669e-05, 6.768665768236059e-05, 7.095033174244729e-05, 7.437967005636747e-05, 7.798221802908337e-05, 8.176538374481994e-05, 8.573640599752993e-05, 8.990232594846011e-05, 9.426996215060505e-05, 9.884588869535218e-05, 0.0001036364162513843, 0.00010874413852049179, 0.00011435046223415961, 0.00012037873924861933, 0.00012675910133345484, 0.0001334377882106714, 0.0001403756017132537, 0.00014754646761063346, 0.00015493609870662192, 0.00016254075316206597, 0.0001703660823233005, 0.00017842606264953815, 0.00018674200662823759, 0.00019534164784823602, 0.00020425829566664847, 0.0002135300551579289, 0.0002231991082729069, 0.00023331105236243523, 0.00024391429243546283, 0.0002550594837251055, 0.00026679902132957663, 0.0002791865738777864, 0.00029227665834295015, 0.00030612425329173135, 0.0003207844480121009, 0.00033631212511045245, 0.00035276167430795696, 0.0003701867352983499, 0.000388639967654223, 0.0004081728458873764, 0.0004288354778805972, 0.0004506764450143117, 0.000473742662411609, 0.0004980792578200563, 0.0005237294677381891, 0.0005507345494793538, 0.0005791337079456932, 0.0006089640359605759, 0.0006402604670794987, 0.0006730557398667652, 0.0007073803726892983, 0.0007432626481388826, 0.0007808262469228855, 0.0008206017817066875, 0.0008625963293551387, 0.0009067771584281113, 0.0009531620568978356, 0.0010018135675791946, 0.0010528336511745548, 0.0011063587507339923, 0.001162555232777055, 0.0012216151816935189, 0.0012837525253397881, 0.0013491994709802211, 0.0014182032318899524, 0.0014910230260431622, 0.0015679273293591036, 0.0016491913669722507, 0.001735094826934455, 0.0018259197816483232, 0.0019219488031763311, 0.002023463259369136, 0.0021307417785146584, 0.0022440588709254595, 0.0023636836965613374, 0.0024898789684253417, 0.0026232630193758987, 0.0027678472591452013, 0.002923295135951942, 0.003088281712205642, 0.0032619558256919623, 0.003443891447991317, 0.0036340425169038622, 0.0038327010339759605, 0.0040404582296268655, 0.0042581686091946866, 0.004486916703479958, 0.00472798635709672, 0.0049828323971683785, 0.005253054533652339, 0.005540373350873014, 0.005846608257701341, 0.0061736572712721965, 0.006523478516188483, 0.006898073327853472, 0.007299470854907483, 0.007729714061751769, 0.00819084703782514, 0.008684903525685149, 0.009213896585044117, 0.009779809314733611, 0.010384586559143628, 0.01103012753000063, 0.01171827927844496, 0.012451058108426661, 0.013235504900629684, 0.014077162094111414, 0.014980789593824649, 0.015952147051154893, 0.01699785439470508, 0.018125263302343632, 0.019342338927174404, 0.02065755122854328, 0.02208166234628282, 0.023626288466178376, 0.02530071566278837, 0.027118394821461368, 0.029096589423516152, 0.03125587197397794, 0.03361965932352065, 0.03621378445879775, 0.03906610247049566, 0.042207358089764245, 0.04567986022024397, 0.04952584392429271, 0.0538012348036266, 0.05857709231328789, 0.06393761091144715, 0.0699796022203757, 0.07685001727261685, 0.08465668124762002, 0.09356990167281032, 0.10386249502256256, 0.11589731273479886, 0.13011570713560622, 0.14705157770582447, 0.16750336602839264, 0.19261698346642198, 0.22419978258124085, 0.2652422087974728, 0.31919978058034615, 0.3947936244139948, 0.5085689468389603, 0.6954520574580134, 1.0676859346291483, 2.176069726812328]]}

==> anc/flow_four_ferm_coupling_two.json <==
{"columns": ["g_Lambda / k", "all diagrams", "box + triangle diagrams", "box diagrams"], "data": [[1e-05, 1.011613082448441e-05, 1.0233610285808361e-05, 1.0352454045802668e-05, 1.0472677948180271e-05, 1.0594298020648457e-05, 1.0717330477045602e-05, 1.084179171950272e-05, 1.0967698340630132e-05, 1.1095067125729498e-05, 1.1223915055031582e-05, 1.1354259305959961e-05, 1.1486117255421052e-05, 1.1619506482120716e-05, 1.1754444768907779e-05, 1.1890950105144751e-05, 1.2029040689106093e-05, 1.2168734930404334e-05, 1.2310051452444343e-05, 1.245300909490613e-05, 1.259762691625646e-05, 1.2743924196289646e-05, 1.2891920438697836e-05, 1.3041635373671176e-05, 1.3193088960528123e-05, 1.3346301390376351e-05, 1.3501293088804537e-05, 1.365808471860539e-05, 1.3816697182530345e-05, 1.397715162607621e-05, 1.4139469440304197e-05, 1.4303672264691658e-05, 1.4469781990017e-05, 1.4637820761278036e-05, 1.4807810980644254e-05, 1.4979775310443408e-05, 1.515373667618271e-05, 1.532971826960518e-05, 1.550774355178148e-05, 1.568783625623759e-05, 1.5870020392118924e-05, 1.6054320247391037e-05, 1.6240760392077666e-05, 1.6429365681536238e-05, 1.66201612597715e-05, 1.6813172562787613e-05, 1.7008425321979134e-05, 1.7205945567561427e-05, 1.74057596320409e-05, 1.7607894153725538e-05, 1.7812376080276175e-05, 1.8019232672299062e-05, 1.8228491506980114e-05, 1.8440180481761375e-05, 1.8654327818060205e-05, 1.8870962065031583e-05, 1.90901121033742e-05, 1.931180714918066e-05, 1.9536076757832485e-05, 1.9762950827940266e-05, 1.9992459605329622e-05, 2.0224633687073438e-05, 2.0459504025570943e-05, 2.0697101932674105e-05, 2.0937459083862037e-05, 2.118060752246378e-05, 2.1426579663930226e-05, 2.1675408300155535e-05, 2.192712660384886e-05, 2.2181768132956764e-05, 2.243936683513699e-05, 2.2699957052284246e-05, 2.296357352510849e-05, 2.323025139776641e-05, 2.3500026222546685e-05, 2.3772933964609642e-05, 2.4049011006782e-05, 2.432829415440722e-05, 2.4610820640252275e-05, 2.489662812947132e-05, 2.518575472462704e-05, 2.547823897077035e-05, 2.5774119860578986e-05, 2.6073436839555888e-05, 2.6376229811287865e-05, 2.668253914276538e-05, 2.6992405669764065e-05, 2.7305870702288796e-05, 2.7622976030080953e-05, 2.794376392818959e-05, 2.8268277162607417e-05, 2.8596558995972166e-05, 2.8928653193334096e-05, 2.926460402799064e-05, 2.960445628738867e-05, 2.994825527909538e-05, 3.0296046836838474e-05, 3.0647877326616506e-05, 3.1003793652880206e-05, 3.136384326478556e-05, 3.172807416251949e-05, 3.209653490369908e-05, 3.2469274609845e-05, 3.28463429729302e-05, 3.322779026200461e-05, 3.361366732989677e-05, 3.4004025619993325e-05, 3.4398917173097214e-05, 3.4798394634365484e-05, 3.520251126032775e-05, 3.5611320925986105e-05, 3.602487813199746e-05, 3.64432380119394e-05, 3.686645633966021e-05, 3.729458953671452e-05, 3.772769467988516e-05, 3.816582950879227e-05, 3.8609052433591014e-05, 3.905742254275849e-05, 3.951099961097113e-05, 3.9969844107073664e-05, 4.043401720214044e-05, 4.0903580777630575e-05, 4.1378597433637666e-05, 4.185913049723535e-05, 4.234524403091979e-05, 4.283700284115021e-05, 4.333447248698859e-05, 4.3837719288839686e-05, 4.434681033729259e-05, 4.486181350206494e-05, 4.5382797441051005e-05, 4.590983160947482e-05, 4.64429862691497e-05, 4.6982332497845146e-05, 4.752794219876268e-05, 4.807988811012165e-05, 4.8638243814856316e-05, 4.9203083750425604e-05, 4.977448321873684e-05, 5.035251839618459e-05, 5.093726634380611e-05, 5.1528805017554935e-05, 5.212721327869343e-05, 5.273257090430637e-05, 5.3344958597936336e-05, 5.396445800034283e-05, 5.459115170038625e-05, 5.522512324603817e-05, 5.586645715551973e-05, 5.6515238928569085e-05, 5.717155505783989e-05, 5.783549304043216e-05, 5.850714138955693e-05, 5.9186589646336456e-05, 5.9873928391741394e-05, 6.056924925866675e-05, 6.12726449441478e-05, 6.198420922171826e-05, 6.270403695391148e-05, 6.343222410490733e-05, 6.416886775332562e-05, 6.491406610516807e-05, 6.566791850691094e-05, 6.64305254587492e-05, 6.720198862799491e-05, 6.798241086263103e-05, 6.877189620502253e-05, 6.957054990578708e-05, 7.037847843782637e-05, 7.119578951052067e-05, 7.20225920840882e-05, 7.285899638411115e-05, 7.370511391623048e-05, 7.456105748101139e-05, 7.542694118898133e-05, 7.630288047584267e-05, 7.718899211786218e-05, 7.808539424743897e-05, 7.899220636885348e-05, 7.990954937419923e-05, 8.083754555949958e-05, 8.177631864101166e-05, 8.27259937717197e-05, 8.368669755801992e-05, 8.465855807659892e-05, 8.564170489150858e-05, 8.663626907143874e-05, 8.764238320719067e-05, 8.866018142935363e-05, 8.968979942618642e-05, 9.073137446170686e-05, 9.178504539399105e-05, 9.285095269368537e-05, 9.392923846273343e-05, 9.502004645332038e-05, 9.612352208703752e-05, 9.723981247426881e-05, 9.836906643380345e-05, 9.951143451267536e-05, 0.00010066706900623366, 0.00010183612397844596, 0.00010301875528243731, 0.00010421512058126804, 0.00010542537936895251, 0.00010664969299172233, 0.00010788822466953609, 0.00010914113951783934, 0.00011040860456957682, 0.00011169078879746063, 0.00011298786313649696, 0.00011430000050677422, 0.00011562737583651623, 0.00011697016608540257, 0.0001183285502681602, 0.00011970270947842886, 0.00012109282691290363, 0.00012249908789575793, 0.00012392167990335018, 0.0001253607925892171, 0.0001268166178093576, 0.0001282893496478101, 0.00012977918444252693, 0.00013128632081154943, 0.00013281095967948646, 0.0001343533043043009, 0.0001359135603044072, 0.0001374919356860834, 0.00013908864087120164, 0.00014070388872528054, 0.00014233789458586348, 0.00014399087629122663, 0.00014566305420941984, 0.00014735465126764557, 0.00014906589298197803, 0.00015079700748742823, 0.0001525482255683579, 0.0001543197806892466, 0.0001561119090258161, 0.00015792484949651647, 0.00015975884379437711, 0.00016161413641922883, 0.00016349097471029896, 0.00016538960887918557, 0.00016731029204321496, 0.00016925328025918558, 0.00017121883255750457, 0.0001732072109767207, 0.0001752186805984579, 0.00017725350958275473, 0.0001793119692038148, 0.00018139433388617105, 0.0001835008812412712, 0.00018563189210448765, 0.00018778765057255709, 0.00018996844404145524, 0.00019217456324471073, 0.00019440630229216466, 0.00019666395870918016, 0.00019894783347630654, 0.00020125823106940564, 0.00020359545950024205, 0.00020595983035754655, 0.00020835165884855567, 0.0002107712638410333, 0.00021321896790578137, 0.00021569509735964274, 0.00021819998230900476, 0.00022073395669380762, 0.00022329735833206342, 0.00022589052896489266, 0.00022851381430208395, 0.00023116756406818173, 0.00023385213204911082, 0.00023656787613934085, 0.0002393151583895995, 0.00024209434505513962, 0.0002449058066445663, 0.0002477499179692316, 0.0002506270581932028, 0.0002535376108838107, 0.00025648196406278503, 0.00025946051025798423, 0.0002624736465557248, 0.00026552177465371943, 0.00026860530091462947, 0.00027172463642023925, 0.00027488019702626013, 0.0002780724034177698, 0.00028130168116529655, 0.0002845684607815542, 0.0002878731777788362, 0.0002912162727270765, 0.0002945981913125838, 0.0002980193843974584, 0.00030148030807969974, 0.00030498142375401057, 0.0003085231981733088, 0.0003121061035109522, 0.0003157306174236866, 0.000319397223115325, 0.0003231064094011664, 0.00032685867077316175, 0.00033065450746583834, 0.00033449442552298774, 0.00033837893686513014, 0.00034230855935776073, 0.0003462838168803893, 0.0003503052393963821, 0.0003543733630236131, 0.00035848873010593774, 0.0003626518892854949, 0.0003668633955758503, 0.0003711238104359874, 0.0003754337018451602, 0.00037979364437861146, 0.0003842042192841742, 0.0003886660145597602, 0.0003931796250317495, 0.00039774565243429037, 0.00040236470548951875, 0.0004070373999887112, 0.0004117643588743792, 0.00041654621232331665, 0.00042138359783061314, 0.0004262771602946407, 0.0004312275521030297, 0.00043623543321964157, 0.00044130147127255257, 0.000446426341643059, 0.0004516107275557158, 0.0004568553201694208, 0.0004621608186695571, 0.0004675279303612057, 0.00047295737076343913, 0.0004784498637047129, 0.0004840061414193611, 0.000489626944645216, 0.0004953130227223591, 0.0005010651336930203, 0.0005068840444026364, 0.0005127705306020834, 0.0005187253770510962, 0.0005247493776228894, 0.0005308433354099921, 0.0005370080628313135, 0.0005432443817404511, 0.0005495531235352552, 0.0005559351292686684, 0.0005623912497608501, 0.0005689223457126046, 0.0005755292878201256, 0.0005822129568910732, 0.0005889742439619999, 0.0005958140504171388, 0.0006027332881085727, 0.0006097328794777975, 0.0006168137576786986, 0.0006239768667019535, 0.0006312231615008832, 0.0006385536081187585, 0.0006459691838175913, 0.0006534708772084171, 0.0006610596883830934, 0.0006687366290476271, 0.0006765027226570497, 0.0006843590045518608, 0.0006923065220960546, 0.0007003463348167495, 0.0007084795145454393, 0.000716707145560887, 0.0007250303247336723, 0.0007334501616724245, 0.000741967778871749, 0.0007505843118618731, 0.0007593009093600314, 0.0007681187334236057, 0.0007770389596050461, 0.0007860627771085904, 0.0007951913889488023, 0.000804426012110955, 0.0008137678777132702, 0.0008232182311710472, 0.0008327783323626964, 0.0008424494557976996, 0.0008522328907865225, 0.0008621299416124998, 0.0008721419277057154, 0.0008822701838189042, 0.0008925160602053943, 0.0009028809227991166, 0.0009133661533967072, 0.0009239731498417185, 0.0009347033262109761, 0.0009455581130030963, 0.0009565389573291936, 0.0009676473231058034, 0.0009788846912500444, 0.0009902525598770478, 0.0010017524444996798, 0.001013385878230581, 0.0010251544119865585, 0.0010370596146953414, 0.0010491030735047472, 0.0010612863939942706, 0.0010736112003891347, 0.0010860791357768236, 0.0010986918623261312, 0.001111451061508756, 0.0011243584343234646, 0.001137415701522863, 0.0011506246038427983, 0.0011639869022344296, 0.0011775043780989836, 0.001191178833525247, 0.0012050120915298136, 0.001219005996300118, 0.0012331624134402951, 0.0012474832302198956, 0.001261970355825487, 0.0012766257216151769, 0.0012914512813760942, 0.0013064490115848586, 0.001321620911671078, 0.0013369690042838978, 0.0013524953355616568, 0.0013682019754046662, 0.0013840910177511606, 0.0014001645808564514, 0.0014164248075753244, 0.001432873865647714, 0.0014495139479876972, 0.0014663472729758435, 0.0014833760847549574, 0.0015006026535292626, 0.001518029275867047, 0.0015356582750068383, 0.0015534920011671235, 0.001571532831859671, 0.0015897831722064893, 0.0016082454552604675, 0.0016269221423297379, 0.0016458157233058075, 0.0016649287169954968, 0.0016842636714567425, 0.0017038231643382838, 0.0017236098032233083, 0.0017436262259770817, 0.0017638751010986176, 0.001784359128076428, 0.001805081037748408, 0.0018260435926658978, 0.0018472495874619743, 0.0018687018492240188, 0.00189040323787061, 0.0019123566465328013, 0.0019345650019398108, 0.0019570312648092064, 0.0019797584302416126, 0.0020027495281200046, 0.0020260076235136385, 0.0020495358170866725, 0.0020733372455115327, 0.0020974150818870822, 0.0021217725361616386, 0.002146412855560921, 0.002171339325020944, 0.0021965552676259546, 0.0022220640450514523, 0.0022478690580123514, 0.0022739737467163484, 0.0023003815913225554, 0.0023270961124054602, 0.0023541208714242716, 0.002381459471197718, 0.002409115556384355, 0.0024370928139684687, 0.0024653949737515877, 0.002494025808849737, 0.0025229891361964484, 0.0025522888170516197, 0.0025819287575162735, 0.0026119129090533114, 0.002642245269014295, 0.002672929881172361, 0.002703970836261317, 0.0027353722725209973, 0.002767138376248963, 0.0027992733823585876, 0.002831781574943645, 0.0028646672878494413, 0.002897934905250589, 0.0029315888622354794, 0.002965633645397551, 0.0030000737934334234, 0.0030349138977479734, 0.00307015860306644, 0.003105812608053638, 0.003141880665940373, 0.003178367585157101, 0.0032152782299749833, 0.0032526175211543603, 0.0032903904366007697, 0.0033286020120285764, 0.003367257341632311, 0.0034063615787658054, 0.0034459199366292143, 0.003485937688964013, 0.00352642017075608, 0.0035673727789469157, 0.0036088009731531506, 0.0036507102763943923, 0.0036931062758295313, 0.003735994623501595, 0.003779381037091251, 0.0038232713006790663, 0.0038676712655166105, 0.003912586850806522, 0.0039580240444916205, 0.004003988904053213, 0.004050487557318627, 0.004097526203278153, 0.004145111112911469, 0.004193248630023659, 0.0042419451720909366, 0.004291207231116195, 0.004341041374494493, 0.004391454245888592, 0.004442452566114649, 0.004494043134038226, 0.004546232827480663, 0.004599028604136005, 0.004652437502498575, 0.00470646664280131, 0.004761123227964999, 0.004816414544558545, 0.004872347963770374, 0.004928930942391133, 0.004986171023807794, 0.005044075839009296, 0.005102653107603901, 0.0051619106388482985, 0.005221856332688729, 0.005282498180814157, 0.0053438442677216915, 0.005405902771794373, 0.005468681966391477, 0.005532190220951483, 0.005596436002107852, 0.005661427874817755, 0.00572717450350391, 0.00579368465320971, 0.005860967190767703, 0.005929031085981694, 0.00599788541282257, 0.006067539350637981, 0.006138002185376101, 0.006209283310823584, 0.006281392229857907, 0.006354338555714244, 0.0064281320132670615, 0.00650278244032659, 0.006578299788950376, 0.00665469412677002, 0.006731975638333356, 0.006810154626462218, 0.006889241513625954, 0.006969246843330917, 0.007050181281526055, 0.0071320556180248735, 0.007214880767943864, 0.00729866777315766, 0.00738342780377112, 0.007469172159608425, 0.007555912271719559, 0.007643659703904225, 0.0077324261542534925, 0.00782222345670932, 0.007913063582642215, 0.008004958642447194, 0.008097920887158295, 0.008191962710081815, 0.008287096648448544, 0.008383335385085176, 0.008480691750105102, 0.008579178722618886, 0.008678809432464572, 0.008779597161958091, 0.008881555347664008, 0.008984697582186823, 0.009089037615983068, 0.00919458935919446, 0.009301366883502337, 0.009409384424003648, 0.00951865638110868, 0.009629197322460873, 0.009741021984878919, 0.009854145276321395, 0.009968582277874232, 0.010084348245761252, 0.010201458613378069, 0.010319928993349587, 0.010439775179611414, 0.01056101314951542, 0.010683659065959814, 0.010807729279543838, 0.01093324033074761, 0.011060208952137204, 0.01118865207059536, 0.011318586809578103, 0.01145003049139757, 0.011583000639531335, 0.011717514980958557, 0.011853591448523272, 0.011991248183325098, 0.01213050353713777, 0.012271376074855659, 0.012413884576968782, 0.012558048042066554, 0.012703885689370554, 0.012851416961296784, 0.013000661526047619, 0.013151639280233884, 0.013304370351527397, 0.013458875101344277, 0.013615174127559448, 0.013773288267252676, 0.013933238599486428, 0.014095046448116063, 0.01425873338463264, 0.014424321231038718, 0.01459183206275757, 0.014761288211576181, 0.014932712268622415, 0.015106127087376775, 0.015281555786719095, 0.015459021754010713, 0.015638548648212285, 0.01582016040303793, 0.016003881230145973, 0.016189735622366714, 0.016377748356967724, 0.016567944498957012, 0.016760349404424592, 0.016954988723922856, 0.01715188840588616, 0.01735107470009016, 0.017552574161151364, 0.01775641365206719, 0.01796262034779727, 0.018171221738886287, 0.01838224563512888, 0.018595720169277123, 0.018811673800791077, 0.01903013531963284, 0.01925113385010473, 0.01947469885473195, 0.019700860138190515, 0.019929647851280527, 0.020161092494945843, 0.02039522492434029, 0.020632076352941155, 0.02087167835671039, 0.021114062878304213, 0.021359262231331527, 0.021607309104661854, 0.021858236566783238, 0.022112078070210806, 0.022368867455946524, 0.022628638957990683, 0.022891427207905834, 0.02315726723943373, 0.023426194493165856, 0.023698244821268206, 0.02397345449226094, 0.02425186019585351, 0.024533499047836024, 0.02481840859502729, 0.02510662682028042, 0.025398192147546576, 0.025693143446997385, 0.02599152004020699, 0.026293361705394216, 0.02659870868272564, 0.0269076016796802, 0.027220081876476135, 0.027536190931560973, 0.0278559709871652, 0.028179464674920534, 0.02850671512154329, 0.028837765954584, 0.029172661308243423, 0.029511445829256504, 0.02985416468284436, 0.030200863558735542, 0.030551588677257283, 0.0309063867954971, 0.03126530521353665, 0.03162839178075709, 0.031995694902218645, 0.032367263545113246, 0.03274314724529309, 0.0331233961138741, 0.03350806084391692, 0.03389719271718467, 0.03429084361098001, 0.03468906600506094, 0.035091912988637106, 0.03549943826744769, 0.035911696170920875, 0.03632874165941718, 0.036750630331556074, 0.03717741843162864, 0.0376091628570953, 0.03804592116617163, 0.03848775158550124, 0.038934713017918746, 0.03938686505030226, 0.039844267961517, 0.04030698273045191, 0.0407750710441485, 0.04124859530602528, 0.04172761864419649, 0.04221220491988869, 0.042702418735953804, 0.043198325445482334, 0.04369999116051526, 0.04420748276085843, 0.044720867902998354, 0.04524021502912168, 0.04576559337624011, 0.04629707298542017, 0.04683472471112139, 0.04737862023064164, 0.047928832053673494, 0.048485433531970254, 0.04904849886912547, 0.049618103130464844, 0.05019432225305415, 0.05077723305582253, 0.05136691324980345, 0.05196344144849538, 0.052566897178341454, 0.0531773608893323, 0.05379491396573057, 0.05441963873692145, 0.05505161848838763, 0.05569093747281335, 0.05633768092131616, 0.05699193505480931, 0.05765378709549707, 0.058323325278501884, 0.05900063886362843, 0.059685818147262384, 0.06037895447440926, 0.06108014025087119, 0.06178946895556694, 0.06250703515299327, 0.06323293450583253, 0.0639672637877057, 0.06471012089607343, 0.06546160486528818, 0.06622181587979598, 0.0669908552874936, 0.06776882561323878, 0.0685558305725194, 0.06935197508527938, 0.07015736528990701, 0.07097210855738403, 0.07179631350560058, 0.0726300900138353, 0.07347354923740361, 0.07432680362247723, 0.07518996692107409, 0.07606315420622413, 0.07694648188730942, 0.0778400677255843, 0.07874403084987366, 0.0796584917724559, 0.08058357240512781, 0.08151939607545841, 0.0824660875432299, 0.08342377301706973, 0.08439258017127706, 0.0853726381628427, 0.0863640776486688, 0.08736703080298626, 0.08838163133497691, 0.08940801450659763, 0.09044631715061424, 0.09149667768884209, 0.09255923615060097, 0.09363413419138271, 0.09472151511173553, 0.09582152387636948, 0.09693430713348092, 0.09806001323430462, 0.09919879225288973, 0.10035079600610841, 0.10151617807389395, 0.10269509381971662, 0.10388770041129546, 0.10509415684155068, 0.1063146239498011, 0.10754926444320505, 0.10879824291845326, 0.11006172588371067, 0.11133988178081602, 0.11263288100773622, 0.11394089594128462, 0.11526410096009988, 0.11660267246789484, 0.11795678891697318, 0.11932663083201923, 0.12071238083416627, 0.12211422366534096, 0.12353234621289404, 0.12496693753451364, 0.12641818888343123, 0.127886293733917, 0.12937144780707463, 0.13087384909693225, 0.13239369789683966, 0.13393119682616977, 0.13548655085733033, 0.13705996734309153, 0.13865165604422736, 0.14026182915748198, 0.14189070134385687, 0.1435384897572303, 0.14520541407330562, 0.14689169651889905, 0.14859756190156428, 0.15032323763956434, 0.15206895379218932, 0.15383494309042603, 0.15562144096798655, 0.15742868559269285, 0.1592569178982306, 0.16110638161626722, 0.1629773233089471, 0.16486999240175998, 0.1667846412167956, 0.16872152500637977, 0.1706809019871054, 0.17266303337425612, 0.1746681834166291, 0.176696619431766, 0.17874861184158772, 0.18082443420844865, 0.1829243632716039, 0.1850486789841058, 0.18719766455012316, 0.1893716064626995, 0.19157079454194437, 0.19379552197367317, 0.19604608534849227, 0.19832278470133824, 0.20062592355147948, 0.20295580894297727, 0.2053127514856223, 0.2076970653963409, 0.21010906854108805, 0.21254908247722065, 0.21501743249636932, 0.21751444766780154, 0.22004046088229465, 0.2225958088965139, 0.22518083237790634, 0.22779587595011977, 0.23044128823894314, 0.23311742191878715, 0.23582463375969787, 0.23856328467492285, 0.24133373976902342, 0.24413636838655145, 0.24697154416128766, 0.2498396450660513, 0.25274105346309284, 0.25567615615506534, 0.2586453444365948, 0.2616490141464422, 0.2646875657202784, 0.2677614042440649, 0.2708709395080618, 0.27401658606145535, 0.2771987632676271, 0.28041789536006023, 0.28367441149889466, 0.2869687458281446, 0.2903013375335723, 0.2936726309012426, 0.2970830753767491, 0.3005331256251359, 0.30402324159150806, 0.30755388856235283, 0.31112553722756586, 0.31473866374320475, 0.31839374979496704, 0.322091282662404, 0.3258317552838869, 0.3296156663223187, 0.3334435202316179, 0.3373158273239658, 0.3412331038378434, 0.3451958720068494, 0.3492046601293268, 0.35326000263878815, 0.35736244017516855, 0.3615125196568992, 0.36571079435381815, 0.36995782396093424, 0.37425417467303806, 0.3786004192601896, 0.3829971371440722, 0.38744491447524354, 0.3919443442112734, 0.3964960261957994, 0.4011005672384901, 0.4057585811959468, 0.4104706890535382, 0.4152375190081849, 0.42005970655211344, 0.4249378945575707, 0.42987273336253506, 0.43486488085741054, 0.4399150025727395, 0.4450237717679225, 0.4501918695209791, 0.45541998481934454, 0.460708814651719, 0.4660590641009933, 0.471471446438241, 0.4769466832178144, 0.482485504373533, 0.48808864831600096, 0.49375686203104235, 0.4994909011792928, 0.5052915301969336, 0.511159522397609, 0.5170956600755187, 0.5231007346097063, 0.5291755465695693, 0.5353209058215801, 0.5415376316372608, 0.5478265528023972, 0.5541885077275372, 0.5606243445597551, 0.5671349212957313, 0.5737211058961282, 0.5803837764013101, 0.5871238210483967, 0.5939421383896749, 0.6008396374123982, 0.6078172376599592, 0.6148758693544885, 0.6220164735208584, 0.6292400021121453, 0.6365474181365304, 0.6439396957856925, 0.6514178205646755, 0.658982789423276, 0.666635610888953, 0.6743773052012726, 0.682208904447933, 0.6901314527023469, 0.6981460061628423, 0.7062536332934605, 0.7144554149664091, 0.7227524446061486, 0.7311458283351727, 0.7396366851214622, 0.7482261469276686, 0.7569153588620197, 0.765705479330975, 0.7745976801936693, 0.783593146918129, 0.7926930787393233, 0.8018986888190309, 0.8112112044075837, 0.8206318670074674, 0.8301619325388438, 0.839802671506974, 0.8495553691716047, 0.8594213257183111, 0.8694018564318254, 0.8794982918713968, 0.8897119780481616, 0.9000442766046012, 0.9104965649960572, 0.9210702366743796, 0.9317667012736834, 0.9425873847982875, 0.9535337298128094, 0.9646071956344944, 0.975809258527758, 0.987141411900992, 0.9986051665056697, 1.0102020506377383, 1.0219336103413796], [0.0, 1.0443550339686976e-18, -6.917897206365483e-19, -2.5413229920939698e-18, -3.3721302495034223e-18, -2.6218948579357883e-18, -2.3853584470323566e-19, 3.3750843641657847e-18, 7.412439298592469e-18, 1.0710847911478058e-17, 1.1795443861629383e-17, 1.012173804691622e-17, 7.659511100421757e-18, 5.035546417168536e-18, 2.6947804201401593e-18, 9.699150703546385e-19, 9.215898302242233e-20, 2.0122369413504362e-19, 1.3546191772280352e-18, 3.536290324473194e-18, 6.664633842682134e-18, 1.0599932867228204e-17, 1.5151244559589888e-17, 2.0082774021738575e-17, 2.5119766027742585e-17, 2.995394433480897e-17, 3.4248526687822285e-17, 3.764284206880562e-17, 3.975657526136038e-17, 4.019366239598355e-17, 3.88343689023673e-17, 3.737949261445408e-17, 3.624529168104588e-17, 3.549484578354367e-17, 3.51739307026686e-17, 3.531267430553761e-17, 3.5927097965276354e-17, 3.702055018398155e-17, 3.858503882403891e-17, 4.060246800568945e-17, 4.304578539939749e-17, 4.588004532912645e-17, 4.906339280624711e-17, 5.2547973332681555e-17, 5.6280773045281e-17, 6.020439352061762e-17, 6.425776531965705e-17, 6.837680412452404e-17, 7.249501310414607e-17, 7.654403494138033e-17, 8.045415676072962e-17, 8.415477101240143e-17, 8.757479519474936e-17, 9.064305313257973e-17, 9.32886203729416e-17, 9.508604489224657e-17, 9.465529633101276e-17, 9.256600910061834e-17, 8.950179610826599e-17, 8.601496693088684e-17, 8.253846449654298e-17, 7.939699040118208e-17, 7.681736641578723e-17, 7.493817718141633e-17, 7.381873666240399e-17, 7.344741862470769e-17, 7.374938922090309e-17, 7.459377768987365e-17, 7.580031921225621e-17, 7.714550209694163e-17, 7.836824970437052e-17, 7.91751658342468e-17, 7.924537071407016e-17, 7.823495321625111e-17, 7.57656868189066e-17, 7.135873572479706e-17, 6.544096949609739e-17, 5.86249152384737e-17, 5.143154771640622e-17, 4.4298026510345784e-17, 3.7584924083791904e-17, 3.1582974080669655e-17, 2.6519367612943047e-17, 2.2563623816949723e-17, 1.983305955062001e-17, 1.8397881768852208e-17, 1.828592484736475e-17, 1.948705392298541e-17, 2.1957254177398717e-17, 2.562242490881983e-17, 3.038189620902853e-17, 3.6111685088926424e-17, 4.266750697167239e-17, 4.988755759602612e-17, 5.759507954140321e-17, 6.560072679809908e-17, 7.370474005900242e-17, 8.169894470086797e-17, 8.936858275192346e-17, 9.672310897969053e-17, 1.0607736884418811e-16, 1.1618149711980996e-16, 1.2504450240214245e-16, 1.3117264809771617e-16, 1.3352195103705744e-16, 1.3145397168962875e-16, 1.2469470117071662e-16, 1.132963607663047e-16, 9.760193969914762e-17, 7.821230634419187e-17, 5.595573709947651e-17, 3.185971565374061e-17, 7.124863487066416e-18, -1.689912988214631e-17, -3.8735701111089766e-17, -5.68018490126861e-17, -6.94269230643313e-17, -7.486986900566539e-17, -7.133503020775506e-17, -6.37095660865107e-17, -5.765703583523438e-17, -5.229524475979707e-17, -4.6911099344662104e-17, -4.094576162101821e-17, -3.398031452024947e-17, -2.5722409653854367e-17, -1.5993839704203243e-17, -4.7189807270831414e-18, 8.085947375514238e-18, 2.2322851147611848e-17, 3.7821010909195973e-17, 5.43456488707602e-17, 7.160585938335708e-17, 8.926194040262433e-17, 1.0693216309013948e-16, 1.241990144319277e-16, 1.4061494581638232e-16, 1.5570765867703732e-16, 1.689849565645235e-16, 1.7993919136184718e-16, 1.880513297933297e-16, 1.9279466489582083e-16, 1.9363819571700742e-16, 1.9002585693926015e-16, 1.7805140599096263e-16, 1.59004459833906e-16, 1.375988119150981e-16, 1.1755458795736003e-16, 1.0169025566317054e-16, 9.200833556897513e-17, 8.977518355683602e-17, 9.559519556306057e-17, 1.094797660750886e-16, 1.3091131402822353e-16, 1.589026726550582e-16, 1.9205212365719416e-16, 2.2859434071785725e-16, 2.664474928140164e-16, 3.0325674397856674e-16, 3.364343730695277e-16, 3.6319672468878783e-16, 3.8059819062365385e-16, 3.8556241002839875e-16, 3.811527088494015e-16, 3.8069117497241197e-16, 3.8427582370731983e-16, 3.9136261875756136e-16, 4.0142241901219324e-16, 4.1394144745551107e-16, 4.2842167794701726e-16, 4.443811461999943e-16, 4.613541908991284e-16, 4.78891630531125e-16, 4.965608811559228e-16, 5.139460200189297e-16, 5.306477995956767e-16, 5.462836163684571e-16, 5.604874383590386e-16, 5.729096951814792e-16, 5.832171341337302e-16, 5.910926456152204e-16, 5.962350609393055e-16, 5.983589254036352e-16, 5.9719424928746195e-16, 5.924862392620775e-16, 5.839950125283406e-16, 5.714952958330439e-16, 5.547761113631791e-16, 5.414033343339171e-16, 5.419397496650799e-16, 5.512767759438608e-16, 5.649477224762761e-16, 5.793634565106678e-16, 5.91732332468995e-16, 5.999855705116825e-16, 6.027077648632664e-16, 5.990722195182424e-16, 5.887808252623962e-16, 5.720082074276033e-16, 5.493498884886492e-16, 5.21774223548099e-16, 4.905778799768583e-16, 4.573446450191561e-16, 4.2390735706496806e-16, 3.923127675724668e-16, 3.6478915131838607e-16, 3.437164927943604e-16, 3.3009344948143876e-16, 3.172779327300177e-16, 3.048032722806906e-16, 2.933520658946787e-16, 2.834757754815773e-16, 2.7560650745454627e-16, 2.700679979751767e-16, 2.670858494923469e-16, 2.667970624904657e-16, 2.6925890400017073e-16, 2.744571521826218e-16, 2.823137541710665e-16, 2.9269393233472857e-16, 3.054127722149054e-16, 3.2024132356636133e-16, 3.3691224421378797e-16, 3.551250147986713e-16, 3.7455075094191053e-16, 3.948366378778485e-16, 4.1561001122192435e-16, 4.36482106213227e-16, 4.570514965211482e-16, 4.769072425186952e-16, 4.95631767800543e-16, 5.128034816584745e-16, 5.229690740727186e-16, 5.10043997998461e-16, 4.816534648467806e-16, 4.461116557025358e-16, 4.100198195441119e-16, 3.784242710962289e-16, 3.5496358746194436e-16, 3.4200563844968283e-16, 3.4077505130736566e-16, 3.514716781167739e-16, 3.7338060330138334e-16, 4.049741994782175e-16, 4.440067121610055e-16, 4.876018275239554e-16, 5.323336524923808e-16, 5.743015127709321e-16, 6.091989519886124e-16, 6.323772938711635e-16, 6.389041091880259e-16, 6.244447443477183e-16, 6.004026575423795e-16, 5.725014346315929e-16, 5.413310867105937e-16, 5.074599549026526e-16, 4.71434798844751e-16, 4.3378093118172404e-16, 3.9500239380242964e-16, 3.555821718301756e-16, 3.159824416424845e-16, 2.7664484944332917e-16, 2.379908171446274e-16, 2.0042187253426404e-16, 1.6432000091549682e-16, 1.3004801559823402e-16, 9.794994480692368e-17, 6.835143274317343e-17, 4.156015270448803e-17, 1.7866230314039532e-17, -2.4573249392073543e-18, -1.915418151493387e-17, -3.198424252781583e-17, -4.072319876331983e-17, -4.5162079307954266e-17, -4.5106800993412185e-17, -3.996640461787982e-17, -2.779444080378978e-17, -1.4521537160180416e-17, -6.3344059425961505e-18, -7.952401869610136e-18, -2.2766200563364946e-17, -5.2966909989459514e-17, -9.966617978850982e-17, -1.630078428825082e-16, -2.4227159478871204e-16, -3.359691886055172e-16, -4.419335975753803e-16, -5.574015724097841e-16, -6.790899971144367e-16, -8.032664248158628e-16, -9.258141540038036e-16, -1.0422921856098978e-15, -1.1479903823876732e-15, -1.2379801340905156e-15, -1.3072262228809098e-15, -1.3842266075622922e-15, -1.489138196155766e-15, -1.6137235778942229e-15, -1.7511304534944511e-15, -1.8957695540169414e-15, -2.04320075435836e-15, -2.190026904159746e-15, -2.333794924482963e-15, -2.4729037428771537e-15, -2.606518662490451e-15, -2.7344917827398485e-15, -2.857288109792745e-15, -2.975917014791568e-15, -3.091868716420902e-15, -3.207055482124602e-15, -3.3237572590756648e-15, -3.444571461929744e-15, -3.572366659496873e-15, -3.710239916786506e-15, -3.861477562456706e-15, -4.029519164567417e-15, -4.21792450973411e-15, -4.430343392336662e-15, -4.6704880313900915e-15, -4.94205199846604e-15, -5.241918218175617e-15, -5.559411906129858e-15, -5.886325062479468e-15, -6.216538066265845e-15, -6.545818315294785e-15, -6.871632884434234e-15, -7.192974370469139e-15, -7.510199136710374e-15, -7.824877213311274e-15, -8.139653149808718e-15, -8.458117154884616e-15, -8.784685894840364e-15, -9.124492356890571e-15, -9.483284216205246e-15, -9.867330176752352e-15, -1.0283333785497317e-14, -1.0738354247486227e-14, -1.1239733795848749e-14, -1.179503119588034e-14, -1.2383699528854948e-14, -1.2961291704652214e-14, -1.3537338253594556e-14, -1.4121655955081268e-14, -1.4723043610146516e-14, -1.5349353125953822e-14, -1.600755640882586e-14, -1.6703808291365816e-14, -1.7443505707742745e-14, -1.823134332029054e-14, -1.9071365790188175e-14, -1.9967016875115607e-14, -2.0921185527394737e-14, -2.193624915720294e-14, -2.3014114216966175e-14, -2.4156254254977396e-14, -2.5363745578625422e-14, -2.6637300660338482e-14, -2.7977299412427394e-14, -2.938381845044071e-14, -3.085665845839462e-14, -3.2395369763310136e-14, -3.399927622084864e-14, -3.566749750848379e-14, -3.7398969917560286e-14, -3.9253770151066705e-14, -4.1288088218001443e-14, -4.346522884697716e-14, -4.57563784527116e-14, -4.814033629611131e-14, -5.0602769307873315e-14, -5.3135519166452144e-14, -5.5735958517071066e-14, -5.840639338751583e-14, -6.115350901685392e-14, -6.39878564653782e-14, -6.692337751839836e-14, -6.997696553338471e-14, -7.316806000977125e-14, -7.651827278380303e-14, -8.005104386750377e-14, -8.379132506144908e-14, -8.77652895758864e-14, -9.200006599409956e-14, -9.648051262982809e-14, -1.0107375897253955e-13, -1.0581266613291864e-13, -1.1074356298961572e-13, -1.1590778996992318e-13, -1.213420434435746e-13, -1.2707870009345289e-13, -1.3314612232842253e-13, -1.3956894574972054e-13, -1.4636834963120227e-13, -1.5356231132507945e-13, -1.6116584545852644e-13, -1.6919122874252772e-13, -1.7764821117249622e-13, -1.8654421436040436e-13, -1.9588451770034098e-13, -2.0567243303343322e-13, -2.1590946844388515e-13, -2.265954817853612e-13, -2.377288245060677e-13, -2.4930647631148386e-13, -2.613241711758034e-13, -2.737765151865996e-13, -2.8665709668202564e-13, -2.999585891159012e-13, -3.137059767479198e-13, -3.280227052219617e-13, -3.4298484537103867e-13, -3.5866027096614536e-13, -3.751128774248519e-13, -3.9240267366267387e-13, -4.10585876236899e-13, -4.2971500537293637e-13, -4.498389824942759e-13, -4.710032289062949e-13, -4.932497653115196e-13, -5.166173118596616e-13, -5.411413884598574e-13, -5.668544151051517e-13, -5.93785811980485e-13, -6.219620991452713e-13, -6.514069956003188e-13, -6.821415175661802e-13, -7.141840758163642e-13, -7.476022093471867e-13, -7.828240434104626e-13, -8.198815058889973e-13, -8.587315995755881e-13, -8.993652738888698e-13, -9.418036174567703e-13, -9.860943319395245e-13, -1.0323084698894397e-12, -1.0805374203932259e-12, -1.1308901271420019e-12, -1.1834905244269063e-12, -1.2384751773666433e-12, -1.2959911134395637e-12, -1.356193833119158e-12, -1.4192454881000677e-12, -1.4853132162538334e-12, -1.5545676230714455e-12, -1.6271813999348548e-12, -1.7033280701140851e-12, -1.7831808539112595e-12, -1.866911644869972e-12, -1.9546900894388517e-12, -2.0466827629235224e-12, -2.14305243498262e-12, -2.2439574183223056e-12, -2.3496089458451614e-12, -2.4604278327110195e-12, -2.5765632724169508e-12, -2.698173810099856e-12, -2.8254676090960834e-12, -2.9586956688311582e-12, -3.0981455745713463e-12, -3.244135745590491e-12, -3.397010150178168e-12, -3.55713345768998e-12, -3.724886599522606e-12, -3.900662712489761e-12, -4.0848634395849455e-12, -4.2778955645465386e-12, -4.480167957995628e-12, -4.6920888141990845e-12, -4.914063158724714e-12, -5.1464906084051e-12, -5.389763366114507e-12, -5.644331484868073e-12, -5.911867961781288e-12, -6.192796825455773e-12, -6.4870848499443194e-12, -6.794908828577907e-12, -7.1166307978158496e-12, -7.452775121657404e-12, -7.804007321915925e-12, -8.17111454600899e-12, -8.554987569939845e-12, -8.956604239854541e-12, -9.377014260969983e-12, -9.817325247796992e-12, -1.0278689954441789e-11, -1.0762294608374144e-11, -1.126934827541275e-11, -1.1801073187809493e-11, -1.2358695971229049e-11, -1.2943439710124462e-11, -1.3556516794518992e-11, -1.4199122494525235e-11, -1.4872429212076743e-11, -1.5577581362322155e-11, -1.631569083994684e-11, -1.708783302835025e-11, -1.7895351704147787e-11, -1.8741954632840584e-11, -1.9629088227537367e-11, -2.0557902608570062e-11, -2.152994394727125e-11, -2.254710100764138e-11, -2.36115558658172e-11, -2.4725738545026375e-11, -2.5892285318386307e-11, -2.711400044581355e-11, -2.83938211244897e-11, -2.9734785444818274e-11, -3.114000315563661e-11, -3.261262905365717e-11, -3.4155838822724154e-11, -3.5772807158525514e-11, -3.7466688023917244e-11, -3.9240596889027356e-11, -4.1097594818836486e-11, -4.304083645162541e-11, -4.508253726608662e-11, -4.722743637502315e-11, -4.9474905961024335e-11, -5.182598554755533e-11, -5.428318720766009e-11, -5.685031535530168e-11, -5.953230022166344e-11, -6.233504416840601e-11, -6.526528003696943e-11, -6.833044077765611e-11, -7.153853964455044e-11, -7.489806028243795e-11, -7.841785606990098e-11, -8.2107058118773e-11, -8.597499136426561e-11, -9.003109821239056e-11, -9.428486924191684e-11, -9.874578048708783e-11, -1.0342323685477083e-10, -1.0832652125569451e-10, -1.1346474905402329e-10, -1.1884682746279553e-10, -1.2448141953477205e-10, -1.3037691241908526e-10, -1.3654311013018654e-10, -1.4300879767617277e-10, -1.4978524714823644e-10, -1.5687988939503805e-10, -1.6430347348115977e-10, -1.720696311257205e-10, -1.8019447491842467e-10, -1.8869622819958327e-10, -1.9759488460864688e-10, -2.0691189541764341e-10, -2.166698828719142e-10, -2.2689237786097616e-10, -2.3760358033752863e-10, -2.488281409927577e-10, -2.6059096278149284e-10, -2.7291702097165017e-10, -2.858312004689692e-10, -2.993581492405606e-10, -3.1352214672941164e-10, -3.283477888228142e-10, -3.439235686617831e-10, -3.6028678290591e-10, -3.774329246605285e-10, -3.953701452465843e-10, -4.141177738795777e-10, -4.337049482066204e-10, -4.54169348876326e-10, -4.755560316939425e-10, -4.979163512722635e-10, -5.213069704283034e-10, -5.45788949897557e-10, -5.714269132426263e-10, -5.982882821219919e-10, -6.264425773586124e-10, -6.559607815074052e-10, -6.869147588664627e-10, -7.19376729109583e-10, -7.534187909381312e-10, -7.891124923589223e-10, -8.265284443923997e-10, -8.657359752023774e-10, -9.068028218155986e-10, -9.49794856766833e-10, -9.947758471636122e-10, -1.0418236940806608e-09, -1.0911540463981876e-09, -1.1428478806852448e-09, -1.1969663382379515e-09, -1.2535949459185367e-09, -1.312840379136893e-09, -1.3748274766449048e-09, -1.439696491365423e-09, -1.5076005623594155e-09, -1.5787033938703735e-09, -1.6531771281771194e-09, -1.7312003997364273e-09, -1.8129565588078506e-09, -1.8986320534266887e-09, -1.988414959228847e-09, -2.0824936472355296e-09, -2.1810555802776784e-09, -2.2842862292816637e-09, -2.392368101150374e-09, -2.505505008696074e-09, -2.6244124077091905e-09, -2.7492771262177283e-09, -2.88008186473868e-09, -3.0169030783916696e-09, -3.1598999294955064e-09, -3.3093040694621447e-09, -3.4654101988728907e-09, -3.6285673574521934e-09, -3.799170898337765e-09, -3.977655103589709e-09, -4.164486400292704e-09, -4.360157138890273e-09, -4.565179897556203e-09, -4.7800822784596265e-09, -5.005402163724239e-09, -5.241683400723625e-09, -5.489471888098063e-09, -5.749312035529996e-09, -6.021743571878549e-09, -6.307298677753622e-09, -6.606499420011114e-09, -6.919855466976608e-09, -7.247862064458938e-09, -7.590998253802493e-09, -7.950047501319024e-09, -8.326585293873018e-09, -8.721052952977892e-09, -9.13396246623471e-09, -9.566002720935995e-09, -1.0018015647604619e-08, -1.0490974227377908e-08, -1.0985962246227125e-08, -1.1504155685546759e-08, -1.2046805644852581e-08, -1.2615222698204896e-08, -1.321076259154399e-08, -1.383481319340205e-08, -1.4488782616454282e-08, -1.5174088432106962e-08, -1.589214790480343e-08, -1.6644369176974354e-08, -1.7432143339577887e-08, -1.8256837326979497e-08, -1.912091126393203e-08, -2.0029463479110256e-08, -2.098253704927789e-08, -2.1980312262470515e-08, -2.3023633207313882e-08, -2.411392798929502e-08, -2.5253134973151174e-08, -2.6443634678883094e-08, -2.768818697955766e-08, -2.8989873268651077e-08, -3.0352043283247344e-08, -3.177826628700752e-08, -3.327228633349719e-08, -3.483798134626476e-08, -3.647932576703228e-08, -3.8200356537544465e-08, -4.000514219405336e-08, -4.189775486613825e-08, -4.388224498360618e-08, -4.5962618506622466e-08, -4.814281650501683e-08, -5.0426696922925406e-08, -5.281801837460108e-08, -5.532042582636798e-08, -5.7937624645407976e-08, -6.068057523844893e-08, -6.355561990945146e-08, -6.656601674005026e-08, -6.971640261192613e-08, -7.301261121058357e-08, -7.646150516536753e-08, -8.00708214405657e-08, -8.384902914188143e-08, -8.780519894943112e-08, -9.194888343282618e-08, -9.629000754598565e-08, -1.008387686391957e-07, -1.0560554536370556e-07, -1.1060081487992468e-07, -1.1583507781416528e-07, -1.2131879044096187e-07, -1.2706230359836664e-07, -1.3307580787238314e-07, -1.3937199988408173e-07, -1.459895215038408e-07, -1.5293508977496576e-07, -1.6020930070570738e-07, -1.6781768993393864e-07, -1.7577014268506718e-07, -1.840803482132675e-07, -1.927652959786897e-07, -2.0184481096567e-07, -2.1134112569127115e-07, -2.2127848659044332e-07, -2.3168279259373075e-07, -2.425812638364904e-07, -2.5400213855499526e-07, -2.6597439633526846e-07, -2.785275059849725e-07, -2.9169119639777465e-07, -3.054952488734073e-07, -3.1996930944540344e-07, -3.351427198526664e-07, -3.510443658705275e-07, -3.677025417924003e-07, -3.8514482992430275e-07, -4.0339799402211254e-07, -4.2249041883259183e-07, -4.425027479778636e-07, -4.634764333816079e-07, -4.854369829629761e-07, -5.084196102635972e-07, -5.324679391232647e-07, -5.57632809275235e-07, -5.839711765331859e-07, -6.115451015958341e-07, -6.404208218302182e-07, -6.706679007126367e-07, -7.023584499069908e-07, -7.355664192458022e-07, -7.703669501490868e-07, -8.068357882723512e-07, -8.450487514173287e-07, -8.850812489683638e-07, -9.270078493349028e-07, -9.709018920858415e-07, -1.0169137063974475e-06, -1.0652699643780665e-06, -1.1159711508992042e-06, -1.169041727103212e-06, -1.2245387846230035e-06, -1.28254804024026e-06, -1.3431801350266607e-06, -1.4065672190908104e-06, -1.4728598041019152e-06, -1.5422238667559178e-06, -1.6148381872915406e-06, -1.6908919080574228e-06, -1.7705822979771987e-06, -1.8541127095619835e-06, -1.941690715878773e-06, -2.0335264156033127e-06, -2.1298308949676097e-06, -2.2308148360571145e-06, -2.3366872615246063e-06, -2.447654406365278e-06, -2.563918707946185e-06, -2.68567790600033e-06, -2.8131242447871143e-06, -2.946449482590196e-06, -3.086169000909607e-06, -3.2326186773748477e-06, -3.385982113534918e-06, -3.546509716170743e-06, -3.7145097360488534e-06, -3.89034000582973e-06, -4.074400333264177e-06, -4.2671255082657074e-06, -4.468978884769868e-06, -4.680446500496582e-06, -4.9020316998171265e-06, -5.134250226907177e-06, -5.377625758239028e-06, -5.632685845241761e-06, -5.899958239638645e-06, -6.1799675755608204e-06, -6.473232384044876e-06, -6.780278672760619e-06, -7.102675286846107e-06, -7.441129849700169e-06, -7.795730207692436e-06, -8.16679473401384e-06, -8.554844460598656e-06, -8.960577318939239e-06, -9.384844359318133e-06, -9.82862782522217e-06, -1.0293020966564759e-05, -1.0779209481852335e-05, -1.1288454485593441e-05, -1.1822076903097229e-05, -1.2381443200340721e-05, -1.2967952361835603e-05, -1.3583024034389356e-05, -1.42280877593683e-05, -1.4904573220522455e-05, -1.5613901438656014e-05, -1.635747684842354e-05, -1.7136680196310118e-05, -1.7952862202440276e-05, -1.8807337932239684e-05, -1.970159589998765e-05, -2.063920061773281e-05, -2.1621872921592694e-05, -2.2651050048233492e-05, -2.372858197776061e-05, -2.485667441467453e-05, -2.6037836252432544e-05, -2.7274831239335417e-05, -2.857063357926265e-05, -2.9928387215778622e-05, -3.135136856232338e-05, -3.284295245467028e-05, -3.4406581114568204e-05, -3.60457359255747e-05, -3.776391183350993e-05, -3.956459419479835e-05, -4.145123790621944e-05, -4.342733058874824e-05, -4.550211714941373e-05, -4.768016126372672e-05, -4.996262314343064e-05, -5.235206540293726e-05, -5.4852280244288194e-05, -5.746812979556977e-05, -6.0205398786826996e-05, -6.307065879284626e-05, -6.6071143315174e-05, -6.92146330164838e-05, -7.250935045900343e-05, -7.596386373533197e-05, -7.958699841461778e-05, -8.338775725994645e-05, -8.737524720386889e-05, -9.155861309849811e-05, -9.594697778447556e-05, -0.00010054938804956023, -0.00010537476607257431, -0.00011043186597212907, -0.0001157292351019642, -0.0001212883969640239, -0.00012716367249908692, -0.00013334741124738643, -0.00013983150130399155, -0.000146614255702296, -0.00015369969486327066, -0.0001610968819398807, -0.00016881930782485264, -0.0001768843227679927, -0.00018531261171814966, -0.00019412771066502888, -0.00020335556140779596, -0.00021302410232136262, -0.0002231628928275249, -0.00023380276940744723, -0.00024497553111433646, -0.0002567136526612652, -0.00026905002326889333, -0.0002820177095620271, -0.0002956497409024343, -0.00030997891563872275, -0.00032503762684245714, -0.00034085770618325485, -0.00035747028467487593, -0.0003749056690990867, -0.00039319323298509683, -0.0004123613210892307, -0.0004324371663830817, -0.0004535237621277263, -0.0004762543087182537, -0.0005005655651137298, -0.0005262606480234466, -0.0005531957260762766, -0.0005812747627704046, -0.0006104446303229051, -0.0006406905722446225, -0.0006720319936727899, -0.0007045185596382994, -0.0007382265825306613, -0.000773255681053327, -0.0008097256939388628, -0.0008477738326195942, -0.0008875520579271982, -0.0009292246667274204, -0.000972966075184747, -0.0010189587861000441, -0.0010673915284723956, -0.001118457558108236, -0.0011723531087365438, -0.0012292759836918395, -0.001289424278797024, -0.00135299522761873, -0.001420184160779593, -0.0014911835714958835, -0.0015661822799679969, -0.0016453646896845324, -0.0017289101291119607, -0.0018169922726295994, -0.0019097786349376751, -0.0020074301335130523, -0.002110100714016382, -0.0022179370338644196, -0.002331078199475094, -0.0024496555529705047, -0.0025737925043844024, -0.0027045476998976063, -0.0028432747288504156, -0.002989655865737169, -0.0031435523904416287, -0.003305010265470308, -0.003474239184959278, -0.003651593174595261, -0.0038375526475256817, -0.004032707826568238, -0.004237743447994564, -0.004453424666868038, -0.004680584088379067, -0.004920109853848534, -0.005172934714080363, -0.005440026026540386, -0.005722376616440022, -0.006020996445210522, -0.006336905033085709, -0.006671124585567988, -0.007024673776450406, -0.007398562142810578, -0.0077937850499867935, -0.008211319187007462, -0.008652118555267228, -0.009117110915447754, -0.00960939537585406, -0.010139931332308113, -0.01070646004557442, -0.011306060216485787, -0.01193722312103824, -0.012599702633108511, -0.013294376089848152, -0.014023115343811758, -0.014788667381816846, -0.015594543924608623, -0.016444919453730104, -0.017344537142638377, -0.018298622198172666, -0.019312802146019152, -0.02039303361993155, -0.02154553523921439, -0.02277672618241944, -0.02409317008743528, -0.025501523929188412, -0.02700849154612653, -0.028620781505525786, -0.030345069015561513, -0.03218796160899916, -0.03415596833940719, -0.0362554722459513, -0.038492705857196524, -0.040877084783916724, -0.04343922640700254, -0.0461863867775955, -0.04912578982115902, -0.052270699687219174, -0.055639688018631644, -0.05925595649883955, -0.06314671126547002, -0.0673425859676356, -0.07187711042346209, -0.07678622200423198, -0.08210781703254541, -0.08788133963445428, -0.09414740563016248, -0.10094745918483415, -0.10844500039058037, -0.11671384702892311, -0.12570045475776398, -0.1354187559797479, -0.14594272718267917, -0.15739945572596975, -0.16996272103903481, -0.18384705873995918, -0.19930227791914307, -0.21660840347931187, -0.2360710169843242, -0.25801697094934695, -0.2827904529077079, -0.310749376919527, -0.34234620165732593, -0.37843721277141573, -0.41983628678000035, -0.4677506396409583, -0.5237930061411915, -0.5899297633786462, -0.6697402717296381, -0.7654077415457101, -0.8806319644313467, -1.0242596689960315, -1.2096872067656061, -1.4543028079165863, -1.7859261289999102, -2.2578662560265994, -2.988281264708867, -4.210089180696978, -6.7608128418098055, -14.702472744357493], [0.0, 1.0443550339686976e-18, -6.917897206365483e-19, -2.541322992093969e-18, -3.372130249503423e-18, -2.62189485793579e-18, -2.3853584470324124e-19, 3.375084364165777e-18, 7.412439298592453e-18, 1.071084791147803e-17, 1.1795443861629352e-17, 1.012173804691622e-17, 7.659511100421767e-18, 5.035546417168563e-18, 2.6947804201401978e-18, 9.69915070354694e-19, 9.215898302248088e-20, 2.0122369413509909e-19, 1.3546191772280953e-18, 3.536290324473231e-18, 6.6646338426821446e-18, 1.0599932867228204e-17, 1.5151244559589866e-17, 2.0082774021738513e-17, 2.5119766027742468e-17, 2.9953944334808816e-17, 3.42485266878221e-17, 3.7642842068805455e-17, 3.9756575261360204e-17, 4.019366239598335e-17, 3.883436890236703e-17, 3.7379492614453815e-17, 3.624529168104562e-17, 3.5494845783543405e-17, 3.5173930702668343e-17, 3.531267430553735e-17, 3.5927097965276095e-17, 3.70205501839813e-17, 3.858503882403865e-17, 4.0602468005689197e-17, 4.3045785399397225e-17, 4.588004532912619e-17, 4.906339280624685e-17, 5.2547973332681296e-17, 5.628077304528074e-17, 6.020439352061736e-17, 6.42577653196568e-17, 6.837680412452377e-17, 7.24950131041458e-17, 7.654403494138006e-17, 8.045415676072934e-17, 8.415477101240116e-17, 8.757479519474908e-17, 9.064305313257946e-17, 9.328862037294132e-17, 9.50860448922463e-17, 9.465529633101249e-17, 9.256600910061806e-17, 8.950179610826572e-17, 8.601496693088656e-17, 8.253846449654271e-17, 7.939699040118181e-17, 7.681736641578696e-17, 7.493817718141604e-17, 7.381873666240373e-17, 7.344741862470743e-17, 7.374938922090282e-17, 7.459377768987338e-17, 7.580031921225592e-17, 7.714550209694136e-17, 7.836824970437023e-17, 7.917516583424651e-17, 7.924537071406987e-17, 7.823495321625078e-17, 7.576568681890639e-17, 7.135873572479685e-17, 6.54409694960972e-17, 5.862491523847352e-17, 5.143154771640603e-17, 4.42980265103456e-17, 3.7584924083791707e-17, 3.1582974080669464e-17, 2.6519367612942856e-17, 2.2563623816949538e-17, 1.98330595506198e-17, 1.8397881768851998e-17, 1.8285924847364552e-17, 1.9487053922985176e-17, 2.1957254177398483e-17, 2.5622424908819585e-17, 3.038189620902827e-17, 3.6111685088926134e-17, 4.266750697167212e-17, 4.9887557596025885e-17, 5.759507954140291e-17, 6.560072679809881e-17, 7.370474005900218e-17, 8.169894470086762e-17, 8.936858275192311e-17, 9.672310897969024e-17, 1.0607736884418783e-16, 1.1618149711980967e-16, 1.2504450240214218e-16, 1.311726480977159e-16, 1.335219510370572e-16, 1.3145397168962848e-16, 1.2469470117071633e-16, 1.1329636076630444e-16, 9.760193969914733e-17, 7.821230634419157e-17, 5.595573709947614e-17, 3.1859715653740265e-17, 7.124863487065997e-18, -1.6899129882146767e-17, -3.8735701111090123e-17, -5.680184901268666e-17, -6.942692306433183e-17, -7.486986900566592e-17, -7.133503020775564e-17, -6.370956608651106e-17, -5.765703583523472e-17, -5.22952447597974e-17, -4.691109934466244e-17, -4.0945761621018525e-17, -3.3980314520249777e-17, -2.572240965385467e-17, -1.5993839704203533e-17, -4.718980727083425e-18, 8.08594737551393e-18, 2.2322851147611552e-17, 3.7821010909195665e-17, 5.434564887075992e-17, 7.160585938335677e-17, 8.926194040262395e-17, 1.069321630901391e-16, 1.2419901443192736e-16, 1.4061494581638195e-16, 1.5570765867703687e-16, 1.6898495656452311e-16, 1.7993919136184674e-16, 1.8805132979332932e-16, 1.9279466489582034e-16, 1.9363819571700702e-16, 1.900258569392596e-16, 1.7805140599096216e-16, 1.5900445983390564e-16, 1.3759881191509787e-16, 1.1755458795735993e-16, 1.0169025566317047e-16, 9.200833556897509e-17, 8.977518355683601e-17, 9.559519556306036e-17, 1.094797660750883e-16, 1.30911314028223e-16, 1.5890267265505736e-16, 1.9205212365719293e-16, 2.2859434071785558e-16, 2.6644749281401444e-16, 3.0325674397856433e-16, 3.3643437306952496e-16, 3.6319672468878497e-16, 3.805981906236504e-16, 3.855624100283953e-16, 3.811527088493987e-16, 3.8069117497240916e-16, 3.84275823707317e-16, 3.9136261875755855e-16, 4.014224190121904e-16, 4.1394144745550826e-16, 4.284216779470145e-16, 4.443811461999916e-16, 4.613541908991256e-16, 4.788916305311223e-16, 4.9656088115592e-16, 5.139460200189271e-16, 5.306477995956741e-16, 5.462836163684546e-16, 5.60487438359036e-16, 5.729096951814766e-16, 5.832171341337277e-16, 5.910926456152182e-16, 5.962350609393031e-16, 5.983589254036331e-16, 5.9719424928746e-16, 5.924862392620756e-16, 5.839950125283387e-16, 5.71495295833042e-16, 5.547761113631774e-16, 5.414033343339149e-16, 5.419397496650776e-16, 5.512767759438585e-16, 5.64947722476274e-16, 5.793634565106657e-16, 5.917323324689929e-16, 5.9998557051168035e-16, 6.027077648632643e-16, 5.990722195182403e-16, 5.88780825262394e-16, 5.720082074276011e-16, 5.493498884886469e-16, 5.217742235480964e-16, 4.905778799768557e-16, 4.573446450191535e-16, 4.239073570649655e-16, 3.9231276757246403e-16, 3.647891513183828e-16, 3.4371649279435737e-16, 3.300934494814362e-16, 3.1727793273001505e-16, 3.0480327228068784e-16, 2.933520658946758e-16, 2.8347577548157424e-16, 2.7560650745454307e-16, 2.7006799797517346e-16, 2.670858494923436e-16, 2.667970624904624e-16, 2.6925890400016753e-16, 2.744571521826187e-16, 2.8231375417106364e-16, 2.9269393233472596e-16, 3.0541277221490307e-16, 3.202413235663594e-16, 3.3691224421378644e-16, 3.5512501479867025e-16, 3.7455075094190993e-16, 3.948366378778483e-16, 4.1561001122192465e-16, 4.364821062132276e-16, 4.570514965211492e-16, 4.769072425186966e-16, 4.956317678005445e-16, 5.128034816584762e-16, 5.2296907407272e-16, 5.100439979984635e-16, 4.816534648467849e-16, 4.461116557025417e-16, 4.1001981954411914e-16, 3.7842427109623717e-16, 3.5496358746195274e-16, 3.4200563844969057e-16, 3.407750513073721e-16, 3.5147167811677806e-16, 3.7338060330138437e-16, 4.0497419947821514e-16, 4.440067121609991e-16, 4.876018275239451e-16, 5.32333652492366e-16, 5.743015127709135e-16, 6.0919895198859e-16, 6.32377293871138e-16, 6.389041091879993e-16, 6.244447443476909e-16, 6.004026575423533e-16, 5.725014346315686e-16, 5.41331086710572e-16, 5.074599549026334e-16, 4.714347988447341e-16, 4.3378093118170885e-16, 3.950023938024155e-16, 3.555821718301616e-16, 3.1598244164246975e-16, 2.766448494433126e-16, 2.37990817144608e-16, 2.0042187253424097e-16, 1.643200009154693e-16, 1.3004801559820129e-16, 9.794994480688503e-17, 6.835143274312876e-17, 4.156015270443695e-17, 1.7866230313982142e-17, -2.457324939271252e-18, -1.915418151500378e-17, -3.1984242527890675e-17, -4.072319876339921e-17, -4.51620793080369e-17, -4.510680099349659e-17, -3.996640461796329e-17, -2.77944408038675e-17, -1.452153716024874e-17, -6.334405942654218e-18, -7.95240186965923e-18, -2.2766200563407967e-17, -5.296690998950045e-17, -9.966617978855345e-17, -1.6300784288255953e-16, -2.422715947887759e-16, -3.359691886055982e-16, -4.4193359757548236e-16, -5.5740157240991e-16, -6.790899971145886e-16, -8.03266424816041e-16, -9.25814154004007e-16, -1.042292185610125e-15, -1.1479903823879185e-15, -1.2379801340907728e-15, -1.307226222881171e-15, -1.3842266075625532e-15, -1.4891381961560267e-15, -1.6137235778944834e-15, -1.751130453494711e-15, -1.8957695540172013e-15, -2.043200754358619e-15, -2.190026904160005e-15, -2.3337949244832223e-15, -2.4729037428774125e-15, -2.6065186624907102e-15, -2.734491782740108e-15, -2.8572881097930044e-15, -2.975917014791828e-15, -3.0918687164211622e-15, -3.207055482124863e-15, -3.3237572590759267e-15, -3.444571461930006e-15, -3.5723666594971366e-15, -3.710239916786771e-15, -3.861477562456971e-15, -4.029519164567681e-15, -4.217924509734376e-15, -4.430343392336926e-15, -4.670488031390354e-15, -4.942051998466308e-15, -5.241918218175882e-15, -5.559411906130117e-15, -5.8863250624797216e-15, -6.216538066266092e-15, -6.545818315295028e-15, -6.871632884434475e-15, -7.192974370469382e-15, -7.51019913671062e-15, -7.824877213311528e-15, -8.139653149808984e-15, -8.458117154884893e-15, -8.784685894840656e-15, -9.124492356890877e-15, -9.48328421620557e-15, -9.86733017675269e-15, -1.0283333785497672e-14, -1.0738354247486593e-14, -1.1239733795849123e-14, -1.1795031195880714e-14, -1.2383699528855333e-14, -1.2961291704652609e-14, -1.3537338253594963e-14, -1.4121655955081688e-14, -1.4723043610146948e-14, -1.5349353125954264e-14, -1.6007556408826307e-14, -1.6703808291366268e-14, -1.7443505707743193e-14, -1.8231343320290976e-14, -1.9071365790188604e-14, -1.9967016875116014e-14, -2.092118552739512e-14, -2.1936249157203298e-14, -2.30141142169665e-14, -2.415625425497769e-14, -2.5363745578625675e-14, -2.6637300660338703e-14, -2.797729941242758e-14, -2.938381845044086e-14, -3.085665845839474e-14, -3.239536976331023e-14, -3.3999276220848715e-14, -3.5667497508483846e-14, -3.739896991756034e-14, -3.925377015106674e-14, -4.1288088218001475e-14, -4.346522884697719e-14, -4.575637845271162e-14, -4.814033629611132e-14, -5.060276930787332e-14, -5.3135519166452144e-14, -5.5735958517071054e-14, -5.84063933875158e-14, -6.115350901685391e-14, -6.398785646537817e-14, -6.692337751839834e-14, -6.997696553338468e-14, -7.316806000977121e-14, -7.651827278380296e-14, -8.005104386750369e-14, -8.379132506144898e-14, -8.77652895758863e-14, -9.200006599409942e-14, -9.6480512629828e-14, -1.0107375897253944e-13, -1.0581266613291849e-13, -1.1074356298961556e-13, -1.1590778996992298e-13, -1.2134204344357435e-13, -1.270787000934526e-13, -1.3314612232842223e-13, -1.395689457497202e-13, -1.4636834963120192e-13, -1.5356231132507903e-13, -1.6116584545852596e-13, -1.691912287425272e-13, -1.7764821117249564e-13, -1.8654421436040376e-13, -1.9588451770034032e-13, -2.056724330334325e-13, -2.1590946844388436e-13, -2.2659548178536037e-13, -2.3772882450606676e-13, -2.493064763114828e-13, -2.613241711758023e-13, -2.737765151865984e-13, -2.8665709668202433e-13, -2.999585891158998e-13, -3.137059767479183e-13, -3.2802270522196005e-13, -3.429848453710368e-13, -3.586602709661433e-13, -3.751128774248496e-13, -3.9240267366267135e-13, -4.1058587623689625e-13, -4.2971500537293334e-13, -4.4983898249427255e-13, -4.710032289062913e-13, -4.932497653115155e-13, -5.166173118596572e-13, -5.411413884598526e-13, -5.668544151051464e-13, -5.937858119804792e-13, -6.219620991452651e-13, -6.51406995600312e-13, -6.821415175661725e-13, -7.141840758163558e-13, -7.476022093471769e-13, -7.828240434104518e-13, -8.198815058889853e-13, -8.58731599575575e-13, -8.993652738888553e-13, -9.418036174567544e-13, -9.860943319395071e-13, -1.0323084698894205e-12, -1.0805374203932049e-12, -1.1308901271419787e-12, -1.1834905244268807e-12, -1.238475177366615e-12, -1.2959911134395324e-12, -1.3561938331191233e-12, -1.4192454881000297e-12, -1.485313216253791e-12, -1.5545676230713987e-12, -1.627181399934803e-12, -1.7033280701140274e-12, -1.7831808539111957e-12, -1.8669116448699013e-12, -1.954690089438773e-12, -2.046682762923436e-12, -2.1430524349825255e-12, -2.243957418322201e-12, -2.3496089458450455e-12, -2.460427832710892e-12, -2.5765632724168102e-12, -2.6981738100997018e-12, -2.8254676090959138e-12, -2.958695668830972e-12, -3.098145574571142e-12, -3.244135745590267e-12, -3.3970101501779234e-12, -3.5571334576897115e-12, -3.7248865995223124e-12, -3.900662712489439e-12, -4.0848634395845925e-12, -4.277895564546151e-12, -4.480167957995203e-12, -4.692088814198619e-12, -4.9140631587242016e-12, -5.1464906084045385e-12, -5.389763366113891e-12, -5.644331484867396e-12, -5.911867961780542e-12, -6.192796825454948e-12, -6.487084849943408e-12, -6.7949088285769025e-12, -7.116630797814746e-12, -7.452775121656193e-12, -7.804007321914597e-12, -8.17111454600754e-12, -8.554987569938257e-12, -8.956604239852806e-12, -9.377014260968086e-12, -9.817325247794918e-12, -1.027868995443952e-11, -1.0762294608371659e-11, -1.1269348275410026e-11, -1.1801073187806503e-11, -1.2358695971225765e-11, -1.2943439710120853e-11, -1.3556516794515025e-11, -1.4199122494520873e-11, -1.487242921207195e-11, -1.557758136231688e-11, -1.6315690839941054e-11, -1.7087833028343898e-11, -1.7895351704140814e-11, -1.8741954632832923e-11, -1.9629088227528944e-11, -2.055790260856081e-11, -2.1529943947261096e-11, -2.2547101007630246e-11, -2.3611555865805e-11, -2.4725738545013017e-11, -2.5892285318371686e-11, -2.711400044579754e-11, -2.8393821124472174e-11, -2.9734785444799075e-11, -3.114000315561557e-11, -3.261262905363411e-11, -3.415583882269886e-11, -3.577280715849778e-11, -3.7466688023886807e-11, -3.924059688899396e-11, -4.109759481879985e-11, -4.304083645158519e-11, -4.50825372660423e-11, -4.722743637497414e-11, -4.9474905960970155e-11, -5.1825985547495544e-11, -5.4283187207594303e-11, -5.6850315355229487e-11, -5.953230022158442e-11, -6.233504416831967e-11, -6.52652800368752e-11, -6.833044077755335e-11, -7.15385396444384e-11, -7.489806028231573e-11, -7.841785606976757e-11, -8.210705811862725e-11, -8.59749913641062e-11, -9.003109821221603e-11, -9.428486924172555e-11, -9.874578048687798e-11, -1.0342323685454049e-10, -1.0832652125544151e-10, -1.1346474905374536e-10, -1.1884682746249014e-10, -1.2448141953443663e-10, -1.30376912418717e-10, -1.3654311012978262e-10, -1.4300879767572883e-10, -1.497852471477483e-10, -1.568798893945016e-10, -1.6430347348057076e-10, -1.7206963112507447e-10, -1.8019447491771668e-10, -1.886962281988078e-10, -1.9759488460779778e-10, -2.069118954167137e-10, -2.1666988287089598e-10, -2.268923778598606e-10, -2.3760358033630595e-10, -2.4882814099141706e-10, -2.605909627800222e-10, -2.7291702097003645e-10, -2.8583120046719823e-10, -2.993581492386169e-10, -3.1352214672727865e-10, -3.283477888204741e-10, -3.4392356865920456e-10, -3.6028678290305884e-10, -3.774329246573762e-10, -3.9537014524310603e-10, -4.1411777387575e-10, -4.3370494820241983e-10, -4.5416934887172734e-10, -4.755560316889173e-10, -4.979163512667792e-10, -5.213069704223219e-10, -5.457889498910341e-10, -5.714269132355106e-10, -5.982882821142241e-10, -6.264425773501253e-10, -6.559607814981226e-10, -6.869147588562993e-10, -7.193767290984442e-10, -7.534187909259127e-10, -7.891124923455104e-10, -8.265284443776709e-10, -8.657359751861983e-10, -9.068028217978263e-10, -9.497948567473145e-10, -9.947758471421854e-10, -1.0418236940571484e-09, -1.0911540463723491e-09, -1.1428478806568373e-09, -1.1969663382067375e-09, -1.2535949458842706e-09, -1.3128403790993126e-09, -1.3748274766037226e-09, -1.4396964913203182e-09, -1.507600562310026e-09, -1.578703393816292e-09, -1.6531771281178881e-09, -1.7312003996715327e-09, -1.8129565587367206e-09, -1.8986320533486905e-09, -1.988414959143284e-09, -2.0824936471416412e-09, -2.1810555801746373e-09, -2.284286229168576e-09, -2.392368101026281e-09, -2.5055050085599123e-09, -2.6244124075590725e-09, -2.749277126051755e-09, -2.8800818645552537e-09, -3.016903078189374e-09, -3.159899929272997e-09, -3.3093040692180487e-09, -3.465410198605724e-09, -3.6285673571602813e-09, -3.799170898019175e-09, -3.9776551032421925e-09, -4.164486399913644e-09, -4.360157138476644e-09, -4.565179897104531e-09, -4.7800822779659585e-09, -5.005402163184123e-09, -5.241683400132083e-09, -5.4894718874495826e-09, -5.7493120348185144e-09, -6.021743571097454e-09, -6.307298676895741e-09, -6.606499419068723e-09, -6.919855465941425e-09, -7.2478620633221405e-09, -7.590998252554716e-09, -7.950047499949476e-09, -8.326585292367676e-09, -8.721052951323094e-09, -9.133962464416856e-09, -9.566002718940928e-09, -1.0018015645417074e-08, -1.0490974224981038e-08, -1.0985962243602068e-08, -1.150415568267229e-08, -1.2046805641704778e-08, -1.2615222694756896e-08, -1.3210762587765753e-08, -1.383481318926018e-08, -1.4488782611911886e-08, -1.517408842712354e-08, -1.5892147899334795e-08, -1.664436917097257e-08, -1.7432143332991266e-08, -1.825683731975258e-08, -1.912091125599366e-08, -2.0029463470347174e-08, -2.098253703959123e-08, -2.1980312251775206e-08, -2.3023633195532176e-08, -2.411392797635068e-08, -2.5253134958964325e-08, -2.6443634663365633e-08, -2.7688186962609212e-08, -2.8989873250155454e-08, -3.03520432630695e-08, -3.1778266264990877e-08, -3.327228630946138e-08, -3.483798132000379e-08, -3.647932573831291e-08, -3.8200356506105e-08, -4.0005142159602665e-08, -4.1897754828355073e-08, -4.3882244942138634e-08, -4.5962618461087775e-08, -4.814281645500129e-08, -5.042669686798444e-08, -5.281801831425951e-08, -5.5320425760120466e-08, -5.79376245727155e-08, -6.068057515859511e-08, -6.355561982167122e-08, -6.65660166435953e-08, -6.97164025060296e-08, -7.301261109442869e-08, -7.646150503805996e-08, -8.007082130110932e-08, -8.384902898915724e-08, -8.780519878217912e-08, -9.194888324962995e-08, -9.629000734525931e-08, -1.0083876841917326e-07, -1.0560554512243226e-07, -1.1060081461525039e-07, -1.1583507752373947e-07, -1.2131879012223022e-07, -1.270623032485693e-07, -1.33075807488554e-07, -1.3937199946283874e-07, -1.4598952103942442e-07, -1.5293508926186835e-07, -1.6020930013920386e-07, -1.6781768930973635e-07, -1.7577014199899206e-07, -1.8408034746098466e-07, -1.9276529515545522e-07, -2.0184481006611202e-07, -2.1134112470919817e-07, -2.2127848551867712e-07, -2.316827914239628e-07, -2.425812625591592e-07, -2.5400213715918327e-07, -2.659743948086174e-07, -2.785275043136146e-07, -2.9169119456627946e-07, -3.0549524686474207e-07, -3.1996930724090633e-07, -3.351427174320309e-07, -3.510443632117974e-07, -3.6770253887197445e-07, -3.851448267169475e-07, -4.0339799050098265e-07, -4.2249041496887545e-07, -4.4250274373345906e-07, -4.634764287165667e-07, -4.854369778378438e-07, -5.084196046376201e-07, -5.324679329528008e-07, -5.576328025123547e-07, -5.839711691244475e-07, -6.115450934812209e-07, -6.404208129422249e-07, -6.706678909754935e-07, -7.02358439236014e-07, -7.35566407546861e-07, -7.703669373181762e-07, -8.068357741952636e-07, -8.450487359694142e-07, -8.850812320143718e-07, -9.270078307288973e-07, -9.709018716711838e-07, -1.0169136839646434e-06, -1.0652699396289864e-06, -1.1159711235754777e-06, -1.1690416969750772e-06, -1.22453875147293e-06, -1.2825480038483219e-06, -1.3431800951575314e-06, -1.4065671754822636e-06, -1.472859756454714e-06, -1.5422238147249946e-06, -1.6148381304783646e-06, -1.6908918460034634e-06, -1.7705822301584002e-06, -1.8541126353841684e-06, -1.9416906346738974e-06, -2.0335263266265067e-06, -2.12983079739493e-06, -2.2308147289839524e-06, -2.3366871439646897e-06, -2.4476542772502164e-06, -2.5639185661255027e-06, -2.6856777502419443e-06, -2.8131240737782134e-06, -2.946449294932532e-06, -3.086168794803856e-06, -3.232618450878042e-06, -3.385981864718688e-06, -3.546509443036522e-06, -3.7145094364527845e-06, -3.890339677416568e-06, -4.074399973409501e-06, -4.26712511402581e-06, -4.468978452838737e-06, -4.680446027169405e-06, -4.902031180959803e-06, -5.134249657931351e-06, -5.377625134082174e-06, -5.632685160351907e-06, -5.8999574879633245e-06, -6.179966750539876e-06, -6.473231478606776e-06, -6.780277679263817e-06, -7.102674193412089e-06, -7.441128643614496e-06, -7.795728877756061e-06, -8.166793269782615e-06, -8.55484285170328e-06, -8.960575554479838e-06, -9.384842427328034e-06, -9.82862571219574e-06, -1.0293018657044498e-05, -1.0779206958070723e-05, -1.1288451727165308e-05, -1.182207388675867e-05, -1.2381439899730844e-05, -1.296794874731763e-05, -1.3583020072907809e-05, -1.4228083414339241e-05, -1.4904568451753894e-05, -1.5613896202295844e-05, -1.635747109693248e-05, -1.713667387845741e-05, -1.7952855263319842e-05, -1.8807330313304857e-05, -1.9701587537708898e-05, -2.063919143130672e-05, -2.1621862827441634e-05, -2.2651038961484504e-05, -2.372856980886984e-05, -2.4856661066447097e-05, -2.6037821617408283e-05, -2.7274815197512836e-05, -2.8570615996135108e-05, -2.9928367940658415e-05, -3.1351347426930776e-05, -3.284292927196623e-05, -3.440655567781067e-05, -3.6045708007579794e-05, -3.776388118610032e-05, -3.9564560548422664e-05, -4.145120096972718e-05, -4.342729004755391e-05, -4.550207254465962e-05, -4.7680112104129525e-05, -4.996256898267374e-05, -5.235200581162527e-05, -5.4852214784919006e-05, -5.746805800030519e-05, -6.020532013785627e-05, -6.307057270514942e-05, -6.607104912150368e-05, -6.921452995439556e-05, -7.250923765977487e-05, -7.59637402146213e-05, -7.95868630647217e-05, -8.338760884352598e-05, -8.737508434902058e-05, -9.155843429505556e-05, -9.594678138143394e-05, -0.00010054917225352345, -0.000105374528947131, -0.00011043160543807005, -0.00011572894893825991, -0.00012128808768625533, -0.00012716335939165694, -0.00013334710661125096, -0.00013983120913008977, -0.0001466139730352404, -0.00015369941304689422, -0.00016109658775249712, -0.00016881898451163115, -0.00017688395097741706, -0.00018531217034912478, -0.0001941271776308119, -0.00020335491432256367, -0.00021302331911488232, -0.0002231619522930692, -0.0002338016516877834, -0.0002449742181303314, -0.0002567121284873683, -0.0002690482744595009, -0.0002820157254324841, -0.0002956475137681976, -0.0003099764410159888, -0.000325034903613351, -0.00034085473672847903, -0.00035746707497653565, -0.0003749022288162306, -0.00039318957550434904, -0.0004123574635527353, -0.00043243312969583125, -0.00045351814784459716, -0.00047624540910923334, -0.0005005539582757172, -0.0005262468668489853, -0.0005531802552189048, -0.0005812580361173537, -0.0006104270289343623, -0.0006406724227213476, -0.0006720135669163116, -0.0007045000699702163, -0.0007382081871397399, -0.0007732374797411295, -0.0008097077291365743, -0.0008477560896505269, -0.0008875344654911716, -0.0009292070975848231, -0.0009729483470196141, -0.0010189406625429093, -0.0010673727202650256, -0.0011184377243936305, -0.001172331858458761, -0.0012292528770913498, -0.0012893988289883309, -0.0013529669022379971, -0.0014201523836909458, -0.0014911477245459258, -0.0015661417047789046, -0.0016453186894768504, -0.0017288579705489662, -0.0018169331876757393, -0.0019097118227242608, -0.0020073547622049457, -0.0021100159226739904, -0.0022178419342958203, -0.0023309718780736054, -0.0024495370725334587, -0.0025736609059093065, -0.002704411363678231, -0.0028431489884668424, -0.0029895482136081623, -0.0031434638327698973, -0.0033049365585431437, -0.003474171959876167, -0.003651520957976029, -0.0038374617853110526, -0.004032583317606729, -0.004237569693714189, -0.004453186142957184, -0.004680265944047125, -0.004919698443902259, -0.0051724180687356, -0.005439394263589786, -0.005721622300114764, -0.006020114895806991, -0.006335894591175848, -0.006669986834373712, -0.007023413725737528, -0.007397188377445206, -0.0077923098460967195, -0.008209758598501812, -0.008650492473289213, -0.009115443103166936, -0.009607047506277533, -0.01013665615672827, -0.010702784314320245, -0.01130235171064963, -0.011933713579518012, -0.012596508757163455, -0.013291518751294173, -0.014020537115728532, -0.014786248503770864, -0.015592116807894574, -0.016442281825978743, -0.017341463925315038, -0.018294876204979528, -0.019308143685000834, -0.020387229077151982, -0.02153836471720903, -0.022767990262217007, -0.024082695778774026, -0.02548916986961154, -0.026994152505917347, -0.02860439225192513, -0.030326607586386372, -0.032167452042642895, -0.03413348290523818, -0.03623113321632944, -0.038466686859687016, -0.04084819397159313, -0.04340618206989657, -0.046150020356330555, -0.04908620827851354, -0.05222743466132845, -0.055591831260894994, -0.05920228253248824, -0.06308578814579252, -0.0672728749728568, -0.07179705545608081, -0.07669432943609338, -0.08200272668292514, -0.08776188752882993, -0.0940126791480213, -0.10079684516769803, -0.1082521539395282, -0.11649838116376172, -0.12547307493488455, -0.13517996880158642, -0.14568522557976188, -0.1571102787228143, -0.16962520366132733, -0.18344258670151542, -0.1988118608578939, -0.2160140796893868, -0.23535710181383362, -0.2571711602983918, -0.2818047925662905, -0.30962110782833235, -0.34103472520656714, -0.37688904186728267, -0.4180076023948574, -0.46556127111838286, -0.5211405583735544, -0.5867023081758739, -0.6656017967488207, -0.7603060237425308, -0.8744311152409507, -1.0165755176299407, -1.199760923716076, -1.4409041537293272, -1.7676240541289734, -2.2320771027099564, -2.9499982318890665, -4.147600075895214, -6.643834304814817, -14.390639612923405], [0.0, 1.0443550339746006e-18, -6.917897206173143e-19, -2.541322992060337e-18, -3.3721302494506888e-18, -2.6218948578559393e-18, -2.385358445852528e-19, 3.375084364335638e-18, 7.412439298830369e-18, 1.0710847911802397e-17, 1.1795443862060523e-17, 1.0121738047458819e-17, 7.659511101055243e-18, 5.035546417888121e-18, 2.694780420955316e-18, 9.69915071286613e-19, 9.21589841019261e-20, 2.0122369540019778e-19, 1.354619178722489e-18, 3.536290326244392e-18, 6.664633844779793e-18, 1.059993286970292e-17, 1.51512445624919e-17, 2.0082774025116644e-17, 2.5119766031642973e-17, 2.995394433927469e-17, 3.424852669289218e-17, 3.7642842074513856e-17, 3.9756575267735686e-17, 4.019366240304883e-17, 3.8834368910142816e-17, 3.737949262297317e-17, 3.624529169033175e-17, 3.5494845793608795e-17, 3.517393071351874e-17, 3.5312674317175343e-17, 3.592709797770432e-17, 3.7020550197205287e-17, 3.858503883806936e-17, 4.0602468020545216e-17, 4.304578541510677e-17, 4.588004534572875e-17, 4.906339282379466e-17, 5.2547973351240574e-17, 5.628077306493274e-17, 6.020439354145917e-17, 6.425776534180208e-17, 6.837680414810329e-17, 7.249501312930772e-17, 7.654403496829028e-17, 8.045415678957161e-17, 8.415477104337714e-17, 8.757479522807821e-17, 9.064305316849884e-17, 9.328862041170548e-17, 9.508604493411832e-17, 9.465529637618667e-17, 9.256600914920429e-17, 8.950179616030911e-17, 8.601496698638405e-17, 8.253846455545787e-17, 7.939699046345838e-17, 7.681736648136084e-17, 7.493817725022618e-17, 7.381873673440158e-17, 7.344741869986557e-17, 7.374938929922242e-17, 7.459377777139065e-17, 7.580031929704788e-17, 7.714550218513071e-17, 7.836824979612935e-17, 7.917516592980111e-17, 7.924537081370154e-17, 7.823495332029954e-17, 7.576568692775615e-17, 7.135873583848384e-17, 6.544096961451823e-17, 5.862491536155125e-17, 5.1431547844081365e-17, 4.4298026642570976e-17, 3.7584924220525017e-17, 3.158297422186864e-17, 2.651936775856105e-17, 2.2563623966930812e-17, 1.983305970489539e-17, 1.8397881927336915e-17, 1.8285925009954837e-17, 1.9487054089555412e-17, 2.1957254347799588e-17, 2.5622425082877177e-17, 3.03818963865412e-17, 3.611168526966522e-17, 4.2667507155379535e-17, 4.9887557782414094e-17, 5.759507973015458e-17, 6.560072698886649e-17, 7.370474025140824e-17, 8.169894489450422e-17, 8.93685829463528e-17, 9.672310917444013e-17, 1.0607736903876252e-16, 1.161814973139295e-16, 1.2504450259574103e-16, 1.3117264829088839e-16, 1.3352195123001095e-16, 1.3145397188264105e-16, 1.246947013640966e-16, 1.1329636096035794e-16, 9.760193989414539e-17, 7.821230654034396e-17, 5.5955737296907e-17, 3.185971585246695e-17, 7.12486368698073e-18, -1.6899129681292858e-17, -3.873570090970011e-17, -5.680184881132938e-17, -6.942692286375094e-17, -7.486986880678798e-17, -7.133503001169433e-17, -6.370956589362986e-17, -5.765703564498637e-17, -5.22952445716449e-17, -4.691109915808733e-17, -4.094576143552844e-17, -3.3980314335384994e-17, -2.5722409469193917e-17, -1.5993839519368985e-17, -4.718980541744968e-18, 8.085947561634961e-18, 2.2322851334739392e-17, 3.782101109749769e-17, 5.4345649060344553e-17, 7.160585957427202e-17, 8.926194059485635e-17, 1.0693216328361282e-16, 1.241990146265042e-16, 1.4061494601186097e-16, 1.5570765887315484e-16, 1.68984956760955e-16, 1.7993919155820635e-16, 1.8805132998917054e-16, 1.9279466509063807e-16, 1.936381959102386e-16, 1.9002585713027256e-16, 1.7805140617664365e-16, 1.5900446001042266e-16, 1.3759881208005428e-16, 1.1755458810965717e-16, 1.0169025580287785e-16, 9.200833569720912e-17, 8.977518367564826e-17, 9.559519567533351e-17, 1.0947976618443904e-16, 1.309113141389131e-16, 1.5890267277191024e-16, 1.9205212378551745e-16, 2.285943408633745e-16, 2.664474929827999e-16, 3.032567441769772e-16, 3.3643437330415956e-16, 3.6319672496641835e-16, 3.805981909511955e-16, 3.8556241041285835e-16, 3.811527092943697e-16, 3.806911754745651e-16, 3.8427582426569683e-16, 3.9136261937367263e-16, 4.014224196897394e-16, 4.139414482001229e-16, 4.2842167876601487e-16, 4.443811471021649e-16, 4.613541918945208e-16, 4.788916316308609e-16, 4.965608823720225e-16, 5.139460213641522e-16, 5.306478010833731e-16, 5.462836180124365e-16, 5.604874401734449e-16, 5.729096971806797e-16, 5.832171363322139e-16, 5.910926480275053e-16, 5.962350635798551e-16, 5.983589282867838e-16, 5.971942524273461e-16, 5.924862426725761e-16, 5.839950162230207e-16, 5.714952998251127e-16, 5.547761156654428e-16, 5.414033389566926e-16, 5.419397546174949e-16, 5.512767812390254e-16, 5.649477281303176e-16, 5.793634625417635e-16, 5.917323388965011e-16, 5.999855773553504e-16, 6.027077721425417e-16, 5.99072227251639e-16, 5.887808334669427e-16, 5.72008216118354e-16, 5.493498976782559e-16, 5.217742332464385e-16, 4.905778901907127e-16, 4.573446557519397e-16, 4.2390736831649894e-16, 3.923127793387787e-16, 3.647891635915775e-16, 3.4371650556247777e-16, 3.3009346273010325e-16, 3.172779464531439e-16, 3.048032864762057e-16, 2.9335208056296565e-16, 2.8347579062519627e-16, 2.7560652307797693e-16, 2.7006801408457966e-16, 2.6708586609534305e-16, 2.667970795959326e-16, 2.6925892161805485e-16, 2.7445717032376557e-16, 2.823137728470494e-16, 2.926939515577212e-16, 3.0541279199753574e-16, 3.202413439215928e-16, 3.369122651548075e-16, 3.5512503633878824e-16, 3.7455077309446393e-16, 3.94836660656124e-16, 4.1561003463907884e-16, 4.3648213028222057e-16, 4.570515212546836e-16, 4.769072679291636e-16, 4.956317938999757e-16, 5.12803508458501e-16, 5.229691015913953e-16, 5.100440262638845e-16, 4.816534938547957e-16, 4.461116854216671e-16, 4.100198499239008e-16, 3.7842430207474733e-16, 3.549636189725437e-16, 3.42005670427032e-16, 3.407750836928301e-16, 3.5147171086318147e-16, 3.733806363772254e-16, 4.049742328713247e-16, 4.440067458817384e-16, 4.876018616079498e-16, 5.323336870028773e-16, 5.743015478007305e-16, 6.091989876616726e-16, 6.323773303438894e-16, 6.389041466502568e-16, 6.244447830193288e-16, 6.004026975761178e-16, 5.725014761021058e-16, 5.41331129643697e-16, 5.07459999284698e-16, 4.714348446311444e-16, 4.3378097830465374e-16, 3.950024421778569e-16, 3.5558222136413944e-16, 3.15982492236769e-16, 2.7664490100053753e-16, 2.379908695727061e-16, 2.0042192575051705e-16, 1.6432005485012566e-16, 1.300480701974413e-16, 9.795000003561169e-17, 6.835148858726859e-17, 4.156020917292114e-17, 1.786628744040867e-17, -2.4572670952660807e-18, -1.9154122866642998e-17, -3.198418296039847e-17, -4.0723138133367473e-17, -4.516201744299746e-17, -4.5106737691679546e-17, -3.996633963005717e-17, -2.779437368805767e-17, -1.452146749428546e-17, -6.334333382183445e-18, -7.95232614466106e-18, -2.27661214747195e-17, -5.296682740542393e-17, -9.966609364155031e-17, -1.630077531660311e-16, -2.4227150155393087e-16, -3.359690919584061e-16, -4.4193349767371513e-16, -5.5740146946026815e-16, -6.790898913699139e-16, -8.032663165726149e-16, -9.258140435989328e-16, -1.0422920734187928e-15, -1.1479902688215557e-15, -1.2379800195940721e-15, -1.3072261079282933e-15, -1.3842264918132517e-15, -1.4891380788090994e-15, -1.6137234584450562e-15, -1.7511303316789808e-15, -1.89576942976217e-15, -2.0432006277364844e-15, -2.1900267753468823e-15, -2.3337947937219052e-15, -2.472903610443884e-15, -2.6065185286641412e-15, -2.7344916477760967e-15, -2.8572879738998146e-15, -2.975916878109413e-15, -3.0918685790027644e-15, -3.207055343920997e-15, -3.3237571199205573e-15, -3.4445713215287596e-15, -3.572366517417379e-15, -3.710239772449402e-15, -3.861477415129799e-15, -4.029519013360241e-15, -4.217924353594066e-15, -4.430343230046366e-15, -4.670487861565827e-15, -4.942051819567351e-15, -5.2419180293095354e-15, -5.559411707210817e-15, -5.886324853807683e-15, -6.216537848416348e-15, -6.545818089017343e-15, -6.871632650563349e-15, -7.192974129843447e-15, -7.510198890100748e-15, -7.824876961357018e-15, -8.139652892961243e-15, -8.45811689335805e-15, -8.784685628568576e-15, -9.124492085490098e-15, -9.483283938943704e-15, -9.867329892521846e-15, -1.0283333492792488e-14, -1.0738353944386537e-14, -1.123973348000466e-14, -1.1795030864503038e-14, -1.2383699179435967e-14, -1.296129133523902e-14, -1.3537337861224403e-14, -1.412165553590059e-14, -1.4723043159556367e-14, -1.5349352638743066e-14, -1.6007555879292894e-14, -1.67038077134296e-14, -1.7443505075043836e-14, -1.8231342626282807e-14, -1.907136502822184e-14, -1.996701603851216e-14, -2.0921184609514365e-14, -2.1936248151504898e-14, -2.3014113117062685e-14, -2.415625305468149e-14, -2.5363744271993163e-14, -2.6637299241706023e-14, -2.797729787644318e-14, -2.938381679209329e-14, -3.08566566730363e-14, -3.239536784667693e-14, -3.399927416907661e-14, -3.56674953181223e-14, -3.739896758558224e-14, -3.9253767669520166e-14, -4.128808557353939e-14, -4.346522602836619e-14, -4.5756375450016295e-14, -4.8140333099922455e-14, -5.060276590861872e-14, -5.3135515553784137e-14, -5.5735954679324956e-14, -5.840638931123415e-14, -6.115350468637146e-14, -6.398785186246308e-14, -6.692337262194502e-14, -6.997696031915445e-14, -7.316805445017674e-14, -7.651826684773298e-14, -8.005103752018462e-14, -8.379131826434039e-14, -8.776528228660703e-14, -9.200005816638206e-14, -9.648050421249748e-14, -1.0107374991045652e-13, -1.0581265637462779e-13, -1.107435524864439e-13, -1.159077786745607e-13, -1.2134203130880904e-13, -1.2707868707104425e-13, -1.331461083681095e-13, -1.3956893079834767e-13, -1.4636833363195958e-13, -1.5356229421684512e-13, -1.6116582717530512e-13, -1.6919120921297658e-13, -1.7764819031953147e-13, -1.8654419210088234e-13, -1.9588449394480655e-13, -2.0567240768593056e-13, -2.1590944140182507e-13, -2.265954529394401e-13, -2.37728793740233e-13, -2.493064435029425e-13, -2.613241361950677e-13, -2.737764778975685e-13, -2.8665705694209575e-13, -2.999585467761066e-13, -3.137059316248961e-13, -3.2802265705066466e-13, -3.4298479387697254e-13, -3.5866021586510763e-13, -3.751128184186719e-13, -3.9240261043550024e-13, -4.105858084519936e-13, -4.297149326699354e-13, -4.498389044868812e-13, -4.710031451803597e-13, -4.932496754234971e-13, -5.166172153353868e-13, -5.411412847936306e-13, -5.668543037591008e-13, -5.937856923841786e-13, -6.219619706955623e-13, -6.514068576613932e-13, -6.821413694697949e-13, -7.14183916862252e-13, -7.476020387638885e-13, -7.828238601014652e-13, -8.198813087738929e-13, -8.587313876360814e-13, -8.993650461278771e-13, -9.418033728619653e-13, -9.860940694510057e-13, -1.0323081883712139e-12, -1.0805371186082255e-12, -1.1308898037303634e-12, -1.1834901778872634e-12, -1.2384748060401942e-12, -1.2959907154966936e-12, -1.356193406548411e-12, -1.4192450306992712e-12, -1.4853127256231952e-12, -1.5545670966084555e-12, -1.62718083483083e-12, -1.7033274633522092e-12, -1.7831802022659835e-12, -1.8669109449076406e-12, -1.954689337519439e-12, -2.0466819552033657e-12, -2.1430515674180447e-12, -2.24395648667404e-12, -2.3496079455273813e-12, -2.460426758275337e-12, -2.5765621183631136e-12, -2.6981725708538047e-12, -2.825466278872366e-12, -2.95869424151173e-12, -3.0981440435995162e-12, -3.2441341038788674e-12, -3.397008390029519e-12, -3.5571315707299857e-12, -3.72488457664357e-12, -3.900660543804365e-12, -4.0848611143892335e-12, -4.277893071291341e-12, -4.4801652842657e-12, -4.692085946699263e-12, -4.914060083272478e-12, -5.146487309928926e-12, -5.389759828657465e-12, -5.6443276913316116e-12, -5.91186388919907e-12, -6.192792450229232e-12, -6.487080149701198e-12, -6.7949037813456605e-12, -7.116625381285162e-12, -7.452769312529255e-12, -7.804001095326007e-12, -8.171107875023717e-12, -8.554980425118459e-12, -8.95659658887227e-12, -9.377006068297408e-12, -9.817316474431175e-12, -1.0278680557684962e-11, -1.0762284541655986e-11, -1.1269337488152622e-11, -1.1801061625315155e-11, -1.2358683574628644e-11, -1.2943426416328787e-11, -1.3556502536211208e-11, -1.4199107200175446e-11, -1.4872412805978964e-11, -1.5577563764651417e-11, -1.6315671966834327e-11, -1.708781279197446e-11, -1.789533001095704e-11, -1.8741931370031367e-11, -1.962906327859665e-11, -2.055787585492082e-11, -2.1529915265495358e-11, -2.2547070267036198e-11, -2.3611522926260687e-11, -2.4725703255127193e-11, -2.5892247513896746e-11, -2.7113959948284602e-11, -2.8393777740148792e-11, -2.973473896365152e-11, -3.113995335065851e-11, -3.261257568035186e-11, -3.415578161864327e-11, -3.5772745843028796e-11, -3.746662229804278e-11, -3.9240526435479513e-11, -4.109751930208001e-11, -4.304075551622129e-11, -4.508245043435786e-11, -4.722734313827456e-11, -4.947480584267121e-11, -5.182587808459851e-11, -5.428307193415816e-11, -5.68501917876951e-11, -5.953216784581428e-11, -6.233490242822528e-11, -6.52651283245117e-11, -6.833027842456895e-11, -7.153836591477261e-11, -7.489787436604758e-11, -7.841765707802065e-11, -8.210684507944493e-11, -8.597476321921546e-11, -9.003085381460393e-11, -9.428460735395719e-11, -9.87454997800893e-11, -1.0342293590804411e-10, -1.083261985568875e-10, -1.1346440299978309e-10, -1.1884645635988083e-10, -1.2448102160156967e-10, -1.3037648578748683e-10, -1.3654265282118245e-10, -1.430083073190319e-10, -1.4978472127829497e-10, -1.5687932550837747e-10, -1.6430286897491237e-10, -1.7206898324552093e-10, -1.8019378071247009e-10, -1.8869548447879774e-10, -1.9759408791247676e-10, -2.0691104198504016e-10, -2.166689686170889e-10, -2.2689139835353665e-10, -2.3760253078663474e-10, -2.4882701623495356e-10, -2.605897572718975e-10, -2.7291572877820867e-10, -2.8582981526948587e-10, -2.9935666432225455e-10, -3.135205549907532e-10, -3.283460827514103e-10, -3.439217382754669e-10, -3.6028481749387574e-10, -3.774308141789544e-10, -3.95367879930612e-10, -4.1411534389715303e-10, -4.3370234335115117e-10, -4.541665582952985e-10, -4.755530436508125e-10, -4.979131529391022e-10, -5.213035477068345e-10, -5.45785287266369e-10, -5.714229936284815e-10, -5.982840867932863e-10, -6.264380858391652e-10, -6.559559715088688e-10, -6.869096062377613e-10, -7.193712078018863e-10, -7.534128729839711e-10, -7.891061478641502e-10, -8.265216415397703e-10, -8.6572868026563e-10, -9.067949991829783e-10, -9.49786468973071e-10, -9.947668549294535e-10, -1.0418140556320013e-09, -1.0911437116896413e-09, -1.1428367979640758e-09, -1.1969544548331717e-09, -1.253582207002498e-09, -1.3128267266356526e-09, -1.3748128482861575e-09, -1.4396808198534903e-09, -1.507583774667429e-09, -1.578685410640412e-09, -1.653157863219636e-09, -1.731179759620856e-09, -1.8129344425367998e-09, -1.8986083521866174e-09, -1.9883895562105807e-09, -2.0824664175184118e-09, -2.181026390771558e-09, -2.2842549387213106e-09, -2.3923345601372795e-09, -2.5054690575634295e-09, -2.6243738318260053e-09, -2.749235704663597e-09, -2.880037389060219e-09, -3.0168553446835092e-09, -3.1598487313409846e-09, -3.309249191671069e-09, -3.4653514119575367e-09, -3.628504412786294e-09, -3.799103523946658e-09, -3.977583000522997e-09, -4.164409239533842e-09, -4.360074558760331e-09, -4.5650915015717615e-09, -4.7799876336073315e-09, -5.005300799116934e-09, -5.241574806605229e-09, -5.4893555151665554e-09, -5.7491872945498385e-09, -6.021609833555806e-09, -6.307155272848822e-09, -6.606345639666603e-09, -6.9196905632366996e-09, -7.2476852509627245e-09, -7.590808706630513e-09, -7.949844321578768e-09, -8.326367422470078e-09, -8.720819315846017e-09, -9.133711962780805e-09, -9.565734199380375e-09, -1.0017727883324438e-08, -1.0490665904026651e-08, -1.0985631939417105e-08, -1.1503801848894826e-08, -1.2046426598201724e-08, -1.2614816617846323e-08, -1.3210327502275326e-08, -1.3834346962267906e-08, -1.4488282948025337e-08, -1.5173552865163095e-08, -1.5891573810295233e-08, -1.664375375714575e-08, -1.7431483628140384e-08, -1.8256130190235986e-08, -1.9120153133134856e-08, -2.002864973926151e-08, -2.0981663290887503e-08, -2.1979374258188458e-08, -2.3022626758232263e-08, -2.4112848788216915e-08, -2.5251978483583027e-08, -2.6442396028583262e-08, -2.768686086754515e-08, -2.8988453884646137e-08, -3.0350524238579454e-08, -3.1776640556086505e-08, -3.3270546205000226e-08, -3.48361183832458e-08, -3.647733077521092e-08, -3.819821954107948e-08, -4.0002852418151e-08, -4.1895300725888054e-08, -4.387961407847727e-08, -4.595979762009096e-08, -4.8139791608830854e-08, -5.042345318554764e-08, -5.281454017340033e-08, -5.531669676316135e-08, -5.793362750346576e-08, -6.06762896739032e-08, -6.355102423849046e-08, -6.656108894375187e-08, -6.971111981621649e-08, -7.300694922843604e-08, -7.645543809655994e-08, -8.006432132460261e-08, -8.384206565996043e-08, -8.779773917159022e-08, -9.194089160665215e-08, -9.628144492349282e-08, -1.0082959333870155e-07, -1.0559571226373348e-07, -1.1059027554235769e-07, -1.1582378043405548e-07, -1.2130667982057282e-07, -1.2704932114318678e-07, -1.3306189160700097e-07, -1.393570827244226e-07, -1.4597351467490653e-07, -1.5291790431014468e-07, -1.6019085166332762e-07, -1.6779789331432123e-07, -1.7574891268625643e-07, -1.8405759480066295e-07, -1.92740922745312e-07, -2.018187132612166e-07, -2.1131318899946476e-07, -2.212485851354465e-07, -2.316507881576022e-07, -2.4254700477079077e-07, -2.53965458970722e-07, -2.6593511545630975e-07, -2.784854276512212e-07, -2.9164610870494604e-07, -3.054469239374496e-07, -3.199175032801905e-07, -3.350871723504164e-07, -3.509848008751008e-07, -3.6763866725629916e-07, -3.850763381408253e-07, -4.033245619247072e-07, -4.224117061233127e-07, -4.4241835289661774e-07, -4.6338593204569445e-07, -4.853399429518396e-07, -5.083155807802665e-07, -5.323564423443233e-07, -5.575133327996612e-07, -5.838431668459333e-07, -6.114079584672552e-07, -6.402738935773704e-07, -6.705104802531711e-07, -7.021897715407279e-07, -7.353856561032489e-07, -7.701732122500705e-07, -8.066281211416411e-07, -8.44826135207602e-07, -8.848425980441596e-07, -9.267520122743023e-07, -9.70627652059536e-07, -1.0166196478296082e-06, -1.0649543527555913e-06, -1.1156323317366828e-06, -1.1686780874941348e-06, -1.2241486989423562e-06, -1.2821298219516843e-06, -1.342731994144159e-06, -1.406087224872459e-06, -1.4723458525790133e-06, -1.5416736527255364e-06, -1.6142491804236004e-06, -1.6902613327893192e-06, -1.7699071168896454e-06, -1.8533896099492444e-06, -1.94091609924486e-06, -2.0326963898330785e-06, -2.1289412689380422e-06, -2.2298611164695866e-06, -2.335664651753368e-06, -2.4465578071312286e-06, -2.5627427196378477e-06, -2.6844168324761597e-06, -2.8117720985047013e-06, -2.9449999776917303e-06, -3.084614828363978e-06, -3.2309520060241708e-06, -3.384194938416094e-06, -3.5445936807820836e-06, -3.7124559761894347e-06, -3.88813901338166e-06, -4.072041838388645e-06, -4.264598378578782e-06, -4.4662710401538516e-06, -4.677544842287488e-06, -4.8989220531889375e-06, -5.130917295349036e-06, -5.374053089092812e-06, -5.628855805334704e-06, -5.895852000109075e-06, -6.175565105034801e-06, -6.468512449377941e-06, -6.775218774845454e-06, -7.0972470985809206e-06, -7.435303257198172e-06, -7.789476134763198e-06, -8.160084157896826e-06, -8.547647537073911e-06, -8.952862608782301e-06, -9.376578148555902e-06, -9.819773532109225e-06, -1.0283538628636779e-05, -1.076905531682626e-05, -1.1277580520273983e-05, -1.181043066481758e-05, -1.2368967465812867e-05, -1.2954584958613711e-05, -1.356869769045916e-05, -1.4212729996667375e-05, -1.4888106288471521e-05, -1.559624228404102e-05, -1.6338537118212793e-05, -1.711636627022139e-05, -1.793107525228961e-05, -1.8783974005308505e-05, -1.9676544780439482e-05, -2.0612334339552563e-05, -2.1593057649607264e-05, -2.2620147478432048e-05, -2.3695446539892678e-05, -2.4821150823058752e-05, -2.5999757378471435e-05, -2.7234016280874564e-05, -2.85268865034845e-05, -2.9881495453786404e-05, -3.130110193495383e-05, -3.278906231037961e-05, -3.434879966146757e-05, -3.5983775740853557e-05, -3.7697465534581765e-05, -3.9493334257536766e-05, -4.137481661662645e-05, -4.334537922865635e-05, -4.541418430080414e-05, -4.758576698307613e-05, -4.986129699716169e-05, -5.2243331665914636e-05, -5.473564477282851e-05, -5.73430684512545e-05, -6.007134729497033e-05, -6.292700392661552e-05, -6.591721530311094e-05, -6.904969907755089e-05, -7.233260937530006e-05, -7.577444137830936e-05, -7.93839441459865e-05, -8.317004113353265e-05, -8.714175789945112e-05, -9.130815652316139e-05, -9.567827628126627e-05, -0.00010026108015722882, -0.00010506540678396605, -0.0001100999274423377, -0.00011537310776071018, -0.00012090557531361158, -0.00012674876080257473, -0.0001328960754861759, -0.00013934062189402996, -0.0001460816366540808, -0.00015312380079650475, -0.00016047660101733586, -0.00016815373878475696, -0.00017617258434280208, -0.00018455367283021275, -0.000193320239886709, -0.00020249779426536235, -0.0002121137251086786, -0.00022219694167750255, -0.00023277754344665306, -0.00024388651859925692, -0.00025555546906379386, -0.0002678163603437983, -0.0002807012944906989, -0.00029424230466528904, -0.0003084711698234274, -0.00032341924814682625, -0.00033911732792040123, -0.0003555954946341419, -0.0003728830131595806, -0.0003910082239194574, -0.0004099984520336674, -0.0004298799284859215, -0.00045108066670381935, -0.0004743574990300601, -0.0004993903631355553, -0.0005258874777876482, -0.0005536242711626635, -0.0005824369324767512, -0.0006122164126944399, -0.0006429028476452259, -0.0006744803783244937, -0.0007069723445264197, -0.0007404368292580337, -0.000774962532617701, -0.0008106649549921755, -0.0008476828705366634, -0.0008861750729549827, -0.000926317376595434, -0.0009682998568239927, -0.0010123243145338727, -0.0010586019505003227, -0.0011073512360956575, -0.0011587959676425477, -0.0012131634924073288, -0.0012706830949198674, -0.0013315845329557028, -0.0013960967131307917, -0.0014644464966407323, -0.0015368576262277903, -0.0016135497659798528, -0.001694737646059628, -0.001780630304928713, -0.0018714304220736199, -0.0019673337346581164, -0.002068528531922133, -0.002175195221520653, -0.00228750596234961, -0.002405624358739993, -0.0025297052112162885, -0.0026598943193145335, -0.0027963283322358697, -0.0029391346433786424, -0.00308843132504206, -0.003244736429180071, -0.0034102728391858027, -0.0035850671780442416, -0.0037689795101191054, -0.0039620821097686686, -0.004164635263208181, -0.0043770648649491695, -0.004599941698878517, -0.004833962300104546, -0.0050799312994512305, -0.0053387451579330475, -0.005611377203714985, -0.005898863888960142, -0.006202292188613925, -0.006522788067572652, -0.006861505946855545, -0.007219619103349564, -0.007598310941436751, -0.007998767078360457, -0.00842216818853941, -0.00886968355521955, -0.009342465280857772, -0.009841643110482565, -0.010368319824967318, -0.01092510611806574, -0.011528993058298981, -0.012178532828551483, -0.012868086987772046, -0.013594025708863297, -0.014354521687573552, -0.015149358766803955, -0.015979754391554035, -0.016848195058023083, -0.017758283966208793, -0.018714600128792523, -0.019722568230314208, -0.02078833856971787, -0.021918676456391537, -0.02312086046495774, -0.024402588987352265, -0.025771894552293645, -0.02723706541213501, -0.028806573925434373, -0.03048901129040688, -0.03229302820986212, -0.03422728109229664, -0.036300383416623325, -0.03852086190961254, -0.040897117205547576, -0.04343738867696289, -0.046149723143621015, -0.04904194718423349, -0.05212261026857094, -0.05542165667955559, -0.058962639928313396, -0.06276579766456798, -0.06685564446433134, -0.07126037597401744, -0.07601131978151887, -0.0811424300793189, -0.08668982334890254, -0.0926994621549315, -0.0992209505550885, -0.10629385805890879, -0.1139756577310762, -0.12234021434073906, -0.13147562147372102, -0.14148220564984693, -0.15247068703076538, -0.16456048688384134, -0.17788348085153988, -0.19262140221434138, -0.20895558405473086, -0.22712651000998538, -0.24744005721783394, -0.27025886595485366, -0.2960001388432956, -0.325298537848476, -0.3586181310779487, -0.3966941828769717, -0.4407071553332875, -0.49222855691049294, -0.5531708708091836, -0.6258490106524763, -0.7137294042418107, -0.8217928845661646, -0.9579072081048889, -1.135115073256884, -1.3684704940550625, -1.6961203679826045, -2.190549300641725, -3.005057698377612, -4.633880133027683, -9.512406265046558]]}

==> anc/flow_g_various_Nf.json <==
{"Nf values": [1, 100, 1000, "infinity"], "columns": ["g_Lambda / k", "coupling"], "data": [[[1e-05, 1.0108918721359812e-05, 1.0219023771505894e-05, 1.0330328071779688e-05, 1.0442844684260252e-05, 1.0556586813297126e-05, 1.0671567807059946e-05, 1.0787801159104898e-05, 1.0905300509958258e-05, 1.1024079648717175e-05, 1.1144152514667877e-05, 1.1265533198921515e-05, 1.138823594606782e-05, 1.1512275155846778e-05, 1.1637665384838496e-05, 1.1764421348171491e-05, 1.1892557921249585e-05, 1.2022090141497588e-05, 1.2153033210126022e-05, 1.2285402493915049e-05, 1.2419213527017839e-05, 1.2554482012783564e-05, 1.2691223825600282e-05, 1.2829455012757839e-05, 1.2969191796331124e-05, 1.3110450575083778e-05, 1.3253247926392695e-05, 1.3397600608193422e-05, 1.3543525560946814e-05, 1.369103990962704e-05, 1.3840160965731315e-05, 1.3990906229311461e-05, 1.4143293391027625e-05, 1.429734033422437e-05, 1.4453065137029351e-05, 1.4610486074474884e-05, 1.4769621620642598e-05, 1.4930490450831461e-05, 1.509311144374941e-05, 1.5257503683728846e-05, 1.5423686462966285e-05, 1.559167928378638e-05, 1.5761501860930607e-05, 1.59331741238709e-05, 1.6106716219148426e-05, 1.6282148512737926e-05, 1.6459491592437726e-05, 1.6638766270285816e-05, 1.681999358500225e-05, 1.7003194804458117e-05, 1.718839142817146e-05, 1.73756051898303e-05, 1.756485805984323e-05, 1.77561722479177e-05, 1.794957020566648e-05, 1.814507462924242e-05, 1.834270846200197e-05, 1.854249489719767e-05, 1.874445738070004e-05, 1.8948619613748976e-05, 1.915500555573528e-05, 1.9363639427012357e-05, 1.9574545711738624e-05, 1.9787749160750805e-05, 2.0003274794468574e-05, 2.0221147905830824e-05, 2.0441394063263902e-05, 2.0664039113682176e-05, 2.088910918552132e-05, 2.111663069180457e-05, 2.1346630333242445e-05, 2.157913510136618e-05, 2.1814172281695327e-05, 2.2051769456939824e-05, 2.2291954510236947e-05, 2.2534755628423566e-05, 2.2780201305343934e-05, 2.302832034519366e-05, 2.3279141865899926e-05, 2.353269530253868e-05, 2.378901041078894e-05, 2.4048117270424776e-05, 2.4310046288845335e-05, 2.4574828204643225e-05, 2.4842494091211904e-05, 2.5113075360392255e-05, 2.5386603766158912e-05, 2.566311140834674e-05, 2.5942630736417895e-05, 2.622519455326994e-05, 2.651083601908539e-05, 2.679958865522323e-05, 2.709148634815282e-05, 2.7386563353430588e-05, 2.7684854299720102e-05, 2.7986394192855925e-05, 2.8291218419951685e-05, 2.8599362753552913e-05, 2.8910863355835156e-05, 2.922575678284775e-05, 2.9544079988803813e-05, 2.9865870330417066e-05, 3.0191165571285773e-05, 3.0520003886324455e-05, 3.0852423866243965e-05, 3.1188464522080185e-05, 3.1528165289772274e-05, 3.187156603479056e-05, 3.221870705681498e-05, 3.2569629094464455e-05, 3.292437333007769e-05, 3.328298139454621e-05, 3.3645495372199865e-05, 3.4011957805745615e-05, 3.4382411701260184e-05, 3.475690053323698e-05, 3.513546824968803e-05, 3.5518159277301446e-05, 3.590501852665523e-05, 3.629609139748761e-05, 3.669142378402494e-05, 3.709106208036763e-05, 3.749505318593475e-05, 3.7903444510967774e-05, 3.831628398209449e-05, 3.873362004795341e-05, 3.915550168487941e-05, 3.958197840265131e-05, 4.0013100250302164e-05, 4.0448917821992666e-05, 4.088948226294863e-05, 4.133484527546314e-05, 4.178505912496406e-05, 4.224017664614759e-05, 4.270025124917868e-05, 4.316533692595901e-05, 4.3635488256463124e-05, 4.411076041514362e-05, 4.459120917740628e-05, 4.507689092615538e-05, 4.556786265841065e-05, 4.6064181991996e-05, 4.65659071723014e-05, 4.7073097079118095e-05, 4.7585811233548476e-05, 4.810410980499123e-05, 4.862805361820241e-05, 4.915770416043351e-05, 4.9693123588647346e-05, 5.023437473681242e-05, 5.078152112327676e-05, 5.1334626958222114e-05, 5.189375715119936e-05, 5.245897731874591e-05, 5.303035379208602e-05, 5.360795362491528e-05, 5.419184460126948e-05, 5.4782095243479477e-05, 5.537877482021259e-05, 5.5981953354601675e-05, 5.659170163246245e-05, 5.720809121060083e-05, 5.783119442521024e-05, 5.8461084400360725e-05, 5.9097835056580274e-05, 5.974152111952984e-05, 6.03922181287728e-05, 6.10500024466397e-05, 6.171495126718983e-05, 6.238714262527038e-05, 6.306665540567408e-05, 6.375356935239666e-05, 6.444796507799538e-05, 6.514992407304911e-05, 6.585952871572166e-05, 6.657686228142926e-05, 6.730200895261344e-05, 6.803505382862e-05, 6.877608293568591e-05, 6.952518323703508e-05, 7.028244264308351e-05, 7.104795002175643e-05, 7.182179520891696e-05, 7.260406901890913e-05, 7.339486325521506e-05, 7.41942707212287e-05, 7.50023852311467e-05, 7.581930162097796e-05, 7.664511575967306e-05, 7.74799245603749e-05, 7.832382599179199e-05, 7.917691908969548e-05, 8.003930396854135e-05, 8.091108183321963e-05, 8.179235499093097e-05, 8.268322686319301e-05, 8.358380199797721e-05, 8.449418608197839e-05, 8.541448595301713e-05, 8.634480961257795e-05, 8.728526623848378e-05, 8.82359661977085e-05, 8.919702105932864e-05, 9.01685436076173e-05, 9.115064785527911e-05, 9.21434490568307e-05, 9.314706372212599e-05, 9.416160963002954e-05, 9.5187205842238e-05, 9.622397271725295e-05, 9.727203192450542e-05, 9.833150645863424e-05, 9.94025206539201e-05, 0.00010048520019887686, 0.0001015796721510015, 0.00010268606495168509, 0.00010380450844128595, 0.0001049351338743668, 0.00010607807393509857, 0.0001072334627528308, 0.00010840143591783314, 0.00010958213049720694, 0.00011077568505097093, 0.00011198223964832183, 0.00011320193588407224, 0.00011443491689526709, 0.00011568132737798202, 0.00011694131360430353, 0.0001182150234394953, 0.0001195026063593503, 0.0001208042134677329, 0.00012211999751431126, 0.00012345011291248353, 0.00012479471575749875, 0.0001261539638447755, 0.00012752801668842, 0.00012891703553994554, 0.00013032118340719641, 0.0001317406250734774, 0.00013317552711689202, 0.00013462605792989105, 0.00013609238773903463, 0.00013757468862496855, 0.0001390731345426192, 0.0001405879013416075, 0.00014211916678688634, 0.00014366711057960127, 0.0001452319143781802, 0.00014681376181965107, 0.00014841283854119314, 0.00015002933220192185, 0.00015166343250491195, 0.00015331533121945944, 0.0001549852222035875, 0.0001566733014267955, 0.00015837976699305823, 0.0001601048191640731, 0.0001618486603827626, 0.0001636114952970316, 0.00016539353078378355, 0.00016719497597319905, 0.00016901604227327749, 0.00017085694339464768, 0.00017271789537564677, 0.00017459911660767423, 0.00017650082786082027, 0.00017842325230977521, 0.0001803666155600192, 0.0001823311456742986, 0.00018431707319939, 0.0001863246311931561, 0.0001883540552518959, 0.00019040558353799312, 0.00019247945680786582, 0.0001945759184402202, 0.00019669521446461218, 0.0001988375935903202, 0.0002010033072355321, 0.000203192609556851, 0.00020540575747912064, 0.00020764301072557755, 0.0002099046318483307, 0.00021219088625917294, 0.00021450204226072843, 0.0002168383710779391, 0.00021920014688989463, 0.00022158764686200762, 0.00022400115117854165, 0.00022644094307549084, 0.0002289073088738202, 0.0002314005380130653, 0.00023392092308530108, 0.00023646875986947687, 0.00023904434736612932, 0.00024164798783247028, 0.0002442799868178586, 0.0002469406531996579, 0.0002496302992194844, 0.0002523492405198498, 0.00025509779618120395, 0.0002578762887593803, 0.0002606850443234488, 0.0002635243924939824, 0.000266394666481739, 0.00026929620312676555, 0.0002722293429379276, 0.0002751944301328698, 0.0002781918126784111, 0.00028122184233138125, 0.0002842848746798997, 0.0002873812691851067, 0.00029051138922334683, 0.000293675602128814, 0.00029687427923665835, 0.0003001077959265657, 0.00030337653166680884, 0.0003066808700587813, 0.000310021198882013, 0.00031339791013967964, 0.0003168114001046048, 0.00032026206936576533, 0.00032375032287530205, 0.0003272765699960423, 0.0003308412245495419, 0.00033444470486464683, 0.00033808743382658885, 0.00034176983892661005, 0.0003454923523121337, 0.00034925541083747675, 0.00035305945611511814, 0.00035690493456752304, 0.00036079229747953354, 0.0003647220010513275, 0.00036869450645195793, 0.00037271027987347124, 0.0003767697925856189, 0.00038087352099116156, 0.00038502194668177836, 0.00038921555649458294, 0.0003934548425692569, 0.0003977403024058039, 0.0004020724389229345, 0.000406451760517085, 0.0004108787811220815, 0.00041535402026945115, 0.000419878003149392, 0.00042445126067240635, 0.0004290743295316062, 0.0004337477522656965, 0.00043847207732264343, 0.00044324785912403994, 0.0004480756581301664, 0.00045295604090576604, 0.0004578895801865319, 0.0004628768549463219, 0.00046791845046510234, 0.00047301495839763465, 0.00047816697684290813, 0.00048337511041433016, 0.0004886399703106788, 0.0004939621743878325, 0.000499342347231276, 0.0005047811202293997, 0.0005102791316475957, 0.0005158370267031607, 0.0005214554576410168, 0.0005271350838102522, 0.0005328765717415034, 0.0005386805952251718, 0.0005445478353904986, 0.0005504789807854973, 0.0005564747274577583, 0.0005625357790361334, 0.0005686628468133093, 0.000574856649829283, 0.0005811179149557429, 0.0005874473769813686, 0.0005938457786980668, 0.0006003138709881385, 0.0006068524129123974, 0.0006134621717992513, 0.0006201439233347497, 0.0006268984516536182, 0.0006337265494312736, 0.000640629017976856, 0.0006476066673272587, 0.0006546603163421963, 0.0006617907928002969, 0.0006689989334962468, 0.0006762855843389967, 0.000683651600451024, 0.0006910978462686957, 0.000698625195643706, 0.0007062345319456323, 0.0007139267481655991, 0.0007217027470210764, 0.000729563441061816, 0.0007375097527769475, 0.0007455426147032333, 0.0007536629695345063, 0.0007618717702322995, 0.0007701699801376837, 0.0007785585730843155, 0.0007870385335127215, 0.0007956108565858317, 0.0008042765483057635, 0.0008130366256318784, 0.00082189211660013, 0.0008308440604437098, 0.0008398935077150032, 0.0008490415204088753, 0.0008582891720873075, 0.0008676375480053798, 0.000877087745238631, 0.0008866408728118074, 0.000896298051829007, 0.0009060604156052587, 0.0009159291097995048, 0.0009259052925490645, 0.0009359901346055365, 0.0009461848194722001, 0.000956490543542899, 0.000966908516242443, 0.0009774399601685474, 0.0009880861112353011, 0.0009988482188182154, 0.0010097275459008362, 0.0010207253692229659, 0.0010318429794304949, 0.001043081681226863, 0.0010544427935261689, 0.001065927649607964, 0.0010775375972737003, 0.0010892739990049183, 0.0011011382321231282, 0.001113131688951454, 0.0011252557769780237, 0.0011375119190211416, 0.0011499015533962753, 0.0011624261340848327, 0.0011750871309048083, 0.001187886029683262, 0.0012008243324306887, 0.0012139035575173, 0.0012271252398511907, 0.001240490931058487, 0.0012540021996654183, 0.0012676606312824136, 0.0012814678287901603, 0.0012954254125277147, 0.0013095350204826686, 0.001323798308483355, 0.0013382169503931853, 0.0013527926383070687, 0.0013675270827500064, 0.0013824220128778127, 0.0013974791766800426, 0.0014127003411851388, 0.0014280872926677834, 0.0014436418368585422, 0.0014593657991557576, 0.0014752610248397857, 0.001491329379289539, 0.0015075727482013921, 0.0015239930378104932, 0.0015405921751144487, 0.00155737210809949, 0.0015743348059690525, 0.0015914822593748928, 0.0016088164806506871, 0.0016263395040481928, 0.0016440533859759829, 0.001661960205240758, 0.0016800620632913316, 0.0016983610844652126, 0.0017168594162379346, 0.001735559229475054, 0.0017544627186869175, 0.0017735721022862038, 0.0017928896228482474, 0.0018124175473742386, 0.0018321581675572467, 0.0018521138000511747, 0.0018722867867426204, 0.0018926794950257055, 0.0019132943180799212, 0.0019341336751509464, 0.0019552000118345865, 0.0019764958003637566, 0.001998023539898623, 0.002019785756819882, 0.0020417850050252376, 0.0020640238662291382, 0.002086504950265719, 0.0021092308953951054, 0.002132204368613009, 0.0021554280659637232, 0.002178904712856508, 0.002202637064385427, 0.0022266279056526866, 0.0022508800520954623, 0.0022753963498163172, 0.002300179675917198, 0.0023252329388370675, 0.002350559078693256, 0.0023761610676264508, 0.0024020419101495384, 0.0024282046435001514, 0.002454652337997152, 0.0024813880974009074, 0.002508415059277542, 0.0025357363953671633, 0.0025633553119560554, 0.002591275050252972, 0.002619498886769482, 0.002648030133704521, 0.0026768721393330597, 0.0027060282883990443, 0.002735502002512636, 0.0027652967405517224, 0.0027954159990678613, 0.0028258633126965853, 0.0028566422545722326, 0.002887756436747278, 0.0029192095106161846, 0.00295100516734396, 0.002983147138299286, 0.003015639195492464, 0.003048485152018022, 0.003081688862502238, 0.003115254223555491, 0.003149185174229531, 0.003183485696479771, 0.0032181598156325515, 0.0032532116008575753, 0.003288645165645408, 0.0033244646682902288, 0.003360674312377834, 0.003397278347278929, 0.0034342810686478326, 0.0034716868189265636, 0.0035094999878544845, 0.003547725012983424, 0.0035863663801984605, 0.003625428624244368, 0.0036649163292577585, 0.0037048341293051085, 0.003745186708926517, 0.0037859788036855224, 0.0038272152007248015, 0.003868900739327978, 0.003911040311487546, 0.003953638862478934, 0.003996701391440902, 0.004040232951962173, 0.004084238652674524, 0.004128723657852289, 0.004173693188018414, 0.0042191525205571324, 0.00426510699033324, 0.004311561990318231, 0.004358522972223132, 0.004405995447138324, 0.004453984986180276, 0.004502497221145325, 0.004551537845170657, 0.0046011126134023325, 0.004651227343670767, 0.0047018879171734015, 0.004753100279164971, 0.004804870439655138, 0.004857204474113816, 0.00491010852418418, 0.004963588798403383, 0.005017651572931188, 0.005072303192286461, 0.005127550070091766, 0.0051833986898260544, 0.005239855605585451, 0.005296927442852492, 0.00535462089927361, 0.0054129427454451574, 0.005471899825707935, 0.005531499058950435, 0.005591747439420831, 0.0056526520375477, 0.00571422000076987, 0.0057764585543751135, 0.005839375002348169, 0.005902976728227793, 0.00596727119597332, 0.006032265950840586, 0.006097968620267373, 0.006164386914768558, 0.006231528628840929, 0.006299401641877973, 0.006368013919094501, 0.006437373512461424, 0.006507488561650708, 0.006578367294990564, 0.0066500180304311296, 0.006722449176520552, 0.006795669233391847, 0.006869686793760376, 0.006944510543932249, 0.007020149264823741, 0.007096611832991694, 0.00717390722167534, 0.007252044501849216, 0.0073310328432878045, 0.007410881515641577, 0.007491599889524849, 0.007573197437615493, 0.007655683735766538, 0.00773906846413002, 0.007823361408292925, 0.007908572460425624, 0.007994711620442733, 0.008081788997176625, 0.008169814809563863, 0.008258799387844275, 0.008348753174773396, 0.008439686726847891, 0.00853161071554446, 0.008624535928572147, 0.00871847327113832, 0.008813433767228538, 0.008909428560900125, 0.009006468917590122, 0.009104566225437188, 0.009203731996618225, 0.009303977868699244, 0.00940531560600111, 0.009507757100980225, 0.009611314375624064, 0.00971599958286209, 0.009821825007991876, 0.009928803070120892, 0.010036946323623999, 0.010146267459616613, 0.010256779307444227, 0.010368494836187883, 0.010481427156186236, 0.01059558952057402, 0.010710995326837438, 0.010827658118386457, 0.010945591586144037, 0.011064809570153005, 0.011185326061200077, 0.011307155202457939, 0.011430311291144808, 0.011554808780202416, 0.011680662279992095, 0.011807886560009343, 0.011936496550617152, 0.012066507344798057, 0.012197934199925469, 0.012330792539554176, 0.012465097955230304, 0.01260086620832117, 0.01273811323186479, 0.012876855132439928, 0.013017108192056022, 0.013158888870064122, 0.013302213805088453, 0.013447099816978952, 0.013593563908785281, 0.01374162326875204, 0.013891295272336127, 0.014042597484245578, 0.014195547660501023, 0.014350163750519434, 0.014506463899220475, 0.01466446644915603, 0.014824189942662618, 0.014985653124037603, 0.01514887494173879, 0.015313874550608172, 0.015480671314119874, 0.015649284806652397, 0.015819734815786027, 0.015992041344624692, 0.01616622461414369, 0.016342305065562484, 0.01652030336274378, 0.016700240394618426, 0.016882137277636735, 0.017066015358246856, 0.017251896215399565, 0.01743980166308094, 0.01762975375287208, 0.017821774776537184, 0.018015887268639504, 0.018212114009185768, 0.018410478026299738, 0.018611002598924477, 0.0188137112595544, 0.019018627796996743, 0.019225776259163423, 0.01943518095589324, 0.019646866461804472, 0.01986085761917917, 0.02007717954087817, 0.02029585761328858, 0.020516917499302602, 0.020740385141329455, 0.020966286764339846, 0.021194648878943338, 0.02142549828449983, 0.02165886207226426, 0.021894767628566243, 0.022133242638023614, 0.022374315086791604, 0.0226180132658471, 0.022864365774308622, 0.023113401522792728, 0.023365149736806586, 0.023619639960177925, 0.023876902058522106, 0.02413696622274686, 0.024399862972595544, 0.024665623160228484, 0.024934277973844024, 0.025205858941338154, 0.02548039793400477, 0.025757927170275884, 0.02603847921950243, 0.026322087005776686, 0.026608783811795742, 0.026898603282767816, 0.02719157943036022, 0.027487746636691065, 0.02778713965836416, 0.028089793630547703, 0.028395744071097764, 0.02870502688472619, 0.02901767836721454, 0.029333735209673282, 0.029653234502847754, 0.029976213741471053, 0.03030271082866398, 0.03063276408038349, 0.030966412229918642, 0.03130369443243703, 0.031644650269578946, 0.03198931975410303, 0.03233774333458172, 0.0326899619001482, 0.033046016785294695, 0.0334059497747236, 0.033769803108251, 0.03413761948576326, 0.03450944207222901, 0.03488531450276376, 0.035265280887751334, 0.03564938581802029, 0.036037674370076336, 0.03643019211139339, 0.0368269851057599, 0.037228099918685496, 0.037633583622865396, 0.038043483803704384, 0.03845784856490159, 0.03887672653409547, 0.039300166868570394, 0.039728219261025495, 0.04016093394540687, 0.040598361702801795, 0.04104055386739909, 0.0414875623325127, 0.04193943955667188, 0.04239623856977791, 0.04285801297932647, 0.043324816976699494, 0.04379670534352455, 0.04427373345810344, 0.044755957301911585, 0.0452434334661675, 0.045736219158473826, 0.04623437220953111, 0.046737951079924664, 0.04724701486698492, 0.04776162331172299, 0.048281836805841236, 0.04880771639882065, 0.0493393238050859, 0.04987672141124665, 0.05041997228341996, 0.05096914017463066, 0.051524289532293606, 0.05208548550577678, 0.05265279395404609, 0.053226281453395786, 0.0538060153052599, 0.054392063544111406, 0.054984494945446, 0.055583379033853374, 0.05618878609117595, 0.056800787164757, 0.0574194540757786, 0.05804485942768979, 0.05867707661472726, 0.05931617983052802, 0.059962244076836965, 0.06061534517230854, 0.06127555976140355, 0.061942965323385515, 0.06261764018141132, 0.06329966351172409, 0.06398911535294463, 0.06468607661546329, 0.06539062909093729, 0.06610285546188711, 0.0668228393114012, 0.06755066513294417, 0.06828641834027277, 0.0690301852774591, 0.06978205322902437, 0.07054211043018122, 0.07131044607718885, 0.07208715033782147, 0.07287231436194823, 0.07366603029223157, 0.0744683912749401, 0.07527949147087878, 0.07609942606644138, 0.07692829128477857, 0.07776618439709186, 0.07861320373404836, 0.07946944869731927, 0.08033501977124734, 0.08121001853463738, 0.08209454767267743, 0.08298871098898926, 0.08389261341781132, 0.08480636103631138, 0.08573006107703686, 0.08666382194049792, 0.08760775320788905, 0.08856196565395008, 0.08952657125996402, 0.0905016832269003, 0.09148741598869907, 0.09248388522569909, 0.09349120787821627, 0.0945095021602642, 0.09553888757342915, 0.09657948492089277, 0.09763141632161, 0.09869480522463968, 0.09976977642363215, 0.1008564560714739, 0.10195497169509256, 0.10306545221042303, 0.104188027937536, 0.10532283061593198, 0.10646999342000008, 0.10762965097464944, 0.10880193937110592, 0.10998699618288271, 0.11118496048192707, 0.11239597285494049, 0.11362017541987586, 0.11485771184261685, 0.11610872735383791, 0.1173733687660476, 0.11865178449081668, 0.11994412455619659, 0.12125054062432483, 0.12257118600922393, 0.1239062156947917, 0.1252557863529928, 0.12662005636224155, 0.12799918582598976, 0.12939333659151606, 0.13080267226891876, 0.13222735825031665, 0.13366756172925762, 0.135123451720341, 0.13659519907905154, 0.1380829765218094, 0.13958695864624057, 0.14110732195166634, 0.14264424485981456, 0.1441979077357609, 0.14576849290909502, 0.14735618469531575, 0.14896116941746307, 0.15058363542798422, 0.15222377313083696, 0.1538817750038351, 0.15555783562123435, 0.15725215167657072, 0.15896492200574033, 0.16069634761033272, 0.16244663168122359, 0.1642159796224168, 0.16600459907514897, 0.16781269994225992, 0.16964049441282503, 0.17148819698705436, 0.17335602450146723, 0.17524419615433914, 0.1771529335314249, 0.1790824606319637, 0.18103300389496352, 0.18300479222577995, 0.1849980570229755, 0.1870130322054743, 0.1890499542400187, 0.19110906216891432, 0.19319059763808533, 0.19529480492543302, 0.1974219309695021, 0.19957222539846067, 0.20174594055939385, 0.2039433315479199, 0.2061646562381265, 0.2084101753128306, 0.21068015229417486, 0.21297485357455237, 0.215294548447866, 0.21763950914113342, 0.22001001084643662, 0.22240633175321217, 0.22482875308090064, 0.2272775591119498, 0.22975303722517493, 0.23225547792948553, 0.23478517489797418, 0.23734242500238675, 0.23992752834795722, 0.242540788308625, 0.2451825115626421, 0.24785300812856143, 0.25055259140161634, 0.25328157819050134, 0.2560402887545517, 0.2588290468413263, 0.2616481797245998, 0.2644980182427722, 0.2673788968376928, 0.27029115359390943, 0.2732351302783405, 0.2762111723803902, 0.2792196291524877, 0.28226085365107256, 0.2853352027780328, 0.28844303732258525, 0.2915847220036173, 0.2947606255124861, 0.2979711205562898, 0.3012165839016044, 0.30449739641869755, 0.307813943126229, 0.311166613236433, 0.3145558002007904, 0.31798190175620794, 0.32144531997169307, 0.3249464612955347, 0.32848573660300506, 0.3320635612445784, 0.3356803550946728, 0.3393365426009251, 0.34303255283400014, 0.34676881953794714, 0.3505457811811007, 0.35436388100753263, 0.35822356708907593, 0.36212529237790636, 0.3660695147596911, 0.37005669710733347, 0.3740873073352906, 0.3781618184544805, 0.3822807086277967, 0.3864444612262227, 0.39065356488555664, 0.39490851356375656, 0.3992098065989025, 0.40355794876780726, 0.4079534503452464, 0.4123968271638389, 0.4168886006745908, 0.42142929800808787, 0.42601945203634806, 0.4306596014353686, 0.4353502907483349, 0.4400920704495286, 0.4448854970089238, 0.4497311329574973, 0.45462954695324, 0.45958131384789525, 0.4645870147544116, 0.4696472371151545, 0.4747625747708302, 0.47993362803018297, 0.48516100374044513, 0.49044531535855085, 0.4957871830231271, 0.501187233627273], [1.0, 1.0000001011205544, 1.0000002033430853, 1.000000306679192, 1.0000004111402923, 1.000000516738525, 1.0000006234865295, 1.0000007313972432, 1.0000008404837175, 1.0000009507589502, 1.000001062235737, 1.0000011749266824, 1.0000012888532197, 1.0000014040276828, 1.0000015204569415, 1.000001638150321, 1.0000017571192015, 1.00000187737665, 1.0000019989370812, 1.000002121815948, 1.000002246029457, 1.0000023715943105, 1.0000024985274698, 1.0000026268459423, 1.0000027565665879, 1.0000028877059433, 1.0000030202800667, 1.0000031543043963, 1.0000032897936268, 1.0000034267615967, 1.0000035652211936, 1.0000037051842676, 1.0000038466699634, 1.0000039897269561, 1.0000041343594641, 1.0000042805695113, 1.0000044283635807, 1.0000045777519904, 1.0000047287483174, 1.0000048813688676, 1.0000050356321868, 1.000005191558613, 1.000005349169865, 1.000005508488667, 1.0000056695384043, 1.0000058323428125, 1.0000059969256927, 1.0000061633106547, 1.0000063315208862, 1.000006501578944, 1.0000066735065682, 1.0000068473245147, 1.000007023052411, 1.0000072007086243, 1.0000073803101501, 1.000007561872515, 1.0000077454096918, 1.0000079309340306, 1.0000081184561997, 1.0000083080156092, 1.0000084996535212, 1.000008693380724, 1.000008889212183, 1.0000090871663876, 1.0000092872647277, 1.0000094895309222, 1.0000096939904954, 1.0000099006702978, 1.0000101095980682, 1.0000103208020354, 1.000010534310556, 1.0000107501517876, 1.0000109683533924, 1.0000111889422718, 1.0000114119443289, 1.0000116373842554, 1.0000118652853456, 1.0000120956693297, 1.0000123285562301, 1.0000125639714244, 1.0000128019975514, 1.0000130426498044, 1.000013285930321, 1.0000135318488381, 1.0000137804216385, 1.000014031670579, 1.0000142856221947, 1.0000145423068754, 1.0000148017581074, 1.0000150640117802, 1.0000153291055505, 1.0000155970782625, 1.0000158679694189, 1.0000161418187026, 1.0000164186655403, 1.000016698548711, 1.0000169815059932, 1.0000172675738492, 1.0000175567871428, 1.00001784917889, 1.0000181447800398, 1.0000184436192812, 1.0000187457228775, 1.0000190511145233, 1.0000193598152243, 1.0000196718431973, 1.0000199872499849, 1.000020306117321, 1.0000206284637039, 1.0000209543130774, 1.0000212836954252, 1.0000216166457192, 1.0000219532029553, 1.0000222934092673, 1.0000226373091174, 1.0000229849485565, 1.0000233363745499, 1.0000236916343652, 1.0000240507750182, 1.0000244138427723, 1.000024780882687, 1.0000251519382164, 1.0000255270508474, 1.0000259062597823, 1.0000262896016578, 1.0000266771102984, 1.0000270688208326, 1.0000274648653724, 1.000027865287589, 1.0000282700889649, 1.0000286792839264, 1.0000290928980673, 1.0000295109665096, 1.0000299335323917, 1.0000303606454761, 1.000030792360873, 1.0000312287378657, 1.0000316698388376, 1.0000321157282925, 1.0000325664719611, 1.0000330221359885, 1.0000334827861999, 1.000033948487435, 1.0000344193029513, 1.0000348952938882, 1.0000353765187886, 1.0000358630331763, 1.000036354889181, 1.0000368521352128, 1.0000373548156765, 1.0000378629707305, 1.0000383766360796, 1.0000388958428028, 1.000039420657491, 1.0000399512299218, 1.0000404875959592, 1.00004102979384, 1.0000415778721439, 1.0000421318880188, 1.000042691905553, 1.0000432579942784, 1.0000438302278032, 1.000044408682561, 1.000044993436673, 1.0000455845689111, 1.0000461821577602, 1.0000467862805704, 1.000047397012795, 1.0000480144273056, 1.0000486385937823, 1.000049269578173, 1.000049907442215, 1.000050552243017, 1.0000512040335077, 1.0000518630108508, 1.0000525292863214, 1.0000532028589015, 1.0000538837496116, 1.0000545719985134, 1.0000552676619447, 1.0000559708099688, 1.0000566815240253, 1.0000573998947726, 1.0000581260201076, 1.0000588600033518, 1.0000596019515955, 1.0000603519741873, 1.0000611101813617, 1.000061876682994, 1.0000626515874766, 1.0000634350007067, 1.0000642270251772, 1.0000650277591678, 1.0000658372960252, 1.0000666557235274, 1.000067483123328, 1.000068319570474, 1.0000691651329883, 1.0000700198715184, 1.0000708838390429, 1.0000717571214397, 1.000072639977803, 1.00007353248297, 1.0000744346978672, 1.0000753467011192, 1.0000762685860565, 1.000077200457964, 1.0000781424315575, 1.000079094628671, 1.0000800571761468, 1.0000810302039074, 1.0000820138432074, 1.0000830082250443, 1.0000840134787243, 1.0000850297305717, 1.000086057102768, 1.0000870957123198, 1.0000881456701376, 1.0000892070802254, 1.0000902800389706, 1.0000913646345246, 1.0000924611385695, 1.000093569809432, 1.0000946906408914, 1.0000958236629554, 1.0000969689380774, 1.0000981265564919, 1.0000992966319104, 1.0001004792975605, 1.000101674702542, 1.000102883008485, 1.0001041043864871, 1.0001053390143155, 1.000106587073855, 1.0001078487487876, 1.0001091242224873, 1.0001104136761183, 1.00011171728692, 1.0001130352266696, 1.0001143676603081, 1.00011571474472, 1.0001170766276541, 1.0001184534467793, 1.00011984532886, 1.0001212523890493, 1.0001226747302854, 1.0001241124427884, 1.0001255656394181, 1.000127034747003, 1.0001285199256469, 1.0001300212722852, 1.000131538914103, 1.000133073003488, 1.0001346237133875, 1.000136191233049, 1.0001377757641183, 1.000139377517071, 1.0001409967079617, 1.0001426335554637, 1.0001442882781855, 1.000145961092244, 1.000147652209079, 1.0001493618334896, 1.000151090161881, 1.0001528373807067, 1.0001546036650903, 1.0001563891776182, 1.000158194067287, 1.0001600187017838, 1.0001618636072922, 1.000163728780744, 1.0001656142639677, 1.0001675201540174, 1.0001694465953124, 1.000171393772379, 1.0001733619031696, 1.0001753512329172, 1.0001773620284946, 1.0001793945732462, 1.0001814491622625, 1.0001835260980723, 1.000185625686719, 1.0001877482342054, 1.0001898940432747, 1.0001920634105108, 1.000194256623735, 1.0001964739596774, 1.0001987156819085, 1.0002009820390096, 1.0002032732629649, 1.0002055895677633, 1.0002079311481913, 1.0002102981788046, 1.000212690813065, 1.0002151092069886, 1.0002175540328557, 1.0002200256305982, 1.0002225241543612, 1.0002250498099183, 1.0002276028461614, 1.000230183547272, 1.0002327922255343, 1.0002354292147528, 1.0002380948642302, 1.0002407895332759, 1.0002435135862087, 1.0002462673878219, 1.0002490512992819, 1.000251865674429, 1.0002547108564572, 1.0002575871749455, 1.000260494943216, 1.000263434455999, 1.0002664059873811, 1.0002694097890172, 1.0002724463605328, 1.0002755166850592, 1.0002786207948429, 1.0002817587466972, 1.0002849306913029, 1.0002881368599594, 1.0002913775523603, 1.00029465312533, 1.0002979639824665, 1.0003013105646272, 1.0003046933412156, 1.000308112802208, 1.0003115694508813, 1.0003150637971927, 1.0003185963517731, 1.0003221676204894, 1.0003257780995425, 1.0003294282710642, 1.000333118599178, 1.0003368495264948, 1.0003406214710109, 1.0003444348233828, 1.0003482899445504, 1.0003521871636845, 1.0003561267764345, 1.0003601090434546, 1.0003641341986653, 1.0003682032581507, 1.000372316924442, 1.0003764754431397, 1.0003806791477647, 1.0003849284454198, 1.0003892238036016, 1.0003935657380891, 1.0003979548018445, 1.0004023915748632, 1.0004068766549103, 1.0004114106490885, 1.0004159941661852, 1.0004206278097465, 1.0004253121718296, 1.0004300478273904, 1.0004348353292638, 1.0004396752036933, 1.0004445679463763, 1.0004495140189857, 1.0004545138461376, 1.0004595681207846, 1.000464678577869, 1.0004698453631096, 1.0004750685521728, 1.000480348379905, 1.000485685218033, 1.0004910795545914, 1.0004965319749601, 1.000502043144424, 1.0005076137921538, 1.0005132446965226, 1.0005189366716758, 1.0005246905552727, 1.0005305071973267, 1.0005363874500728, 1.0005423321587963, 1.000548342153558, 1.0005544182417587, 1.0005605612014854, 1.0005667717755857, 1.0005730506664212, 1.0005793985312528, 1.0005858159782126, 1.0005923035628215, 1.0005988617850103, 1.000605491086613, 1.0006121918494366, 1.0006189655645472, 1.000625813624877, 1.000632736424266, 1.0006397345057607, 1.0006468085374964, 1.000653959290509, 1.0006611876183564, 1.0006684944384396, 1.0006758807149139, 1.0006833474430914, 1.0006908956352416, 1.000698526307696, 1.0007062404691747, 1.0007140391102558, 1.0007219231939084, 1.0007298936470204, 1.0007379513528536, 1.00074609714436, 1.0007543317983034, 1.0007626560301246, 1.0007710708429762, 1.000779579185453, 1.0007881814642772, 1.0007968777814389, 1.0008056685078828, 1.0008145542460543, 1.0008235357953292, 1.0008326141201567, 1.000841790320745, 1.0008510656061373, 1.000860441269529, 1.0008699186656818, 1.00087949919031, 1.000889184261307, 1.0008989753016948, 1.000908873724189, 1.0009188809172662, 1.0009289982326424, 1.000939226974059, 1.000949568387296, 1.000960023651323, 1.0009705938705098, 1.0009812800678242, 1.000992083178943, 1.0010030040472144, 1.0010140434194048, 1.0010252019421746, 1.001036481840918, 1.0010478856986096, 1.0010594141631555, 1.0010710681270196, 1.00108284869403, 1.0010947571421396, 1.0011067948892254, 1.0011189634617292, 1.001131264465969, 1.001143699561948, 1.0011562704395056, 1.0011689787966558, 1.001181826319974, 1.001194814666899, 1.0012079454498173, 1.0012212202218174, 1.0012346404639971, 1.0012482075742157, 1.0012619228571948, 1.0012757875158698, 1.0012898031043278, 1.0013039745431336, 1.001318302693627, 1.0013327877077491, 1.0013474301892231, 1.001362231130817, 1.001377191856441, 1.0013923139677776, 1.0014075992951739, 1.0014230498525318, 1.0014386677959473, 1.0014544553858657, 1.0014704149525324, 1.0014865488645255, 1.0015028595001754, 1.001519349221684, 1.0015360203517651, 1.0015528751526395, 1.0015699158072267, 1.0015871444023863, 1.0016045629140662, 1.001622173194226, 1.0016399769594113, 1.0016579757808592, 1.001676171076028, 1.0016945641014419, 1.0017131559467551, 1.0017319502221524, 1.0017509513340195, 1.0017701603730456, 1.0017895788309423, 1.0018092085530703, 1.001829051676199, 1.0018491105713372, 1.0018693877913194, 1.00188988602285, 1.0019106080427216, 1.0019315566779479, 1.0019527347695512, 1.0019741451397752, 1.0019957905624923, 1.0020176737365971, 1.0020397972621848, 1.002062163619326, 1.0020847751492599, 1.0021076340378352, 1.0021307423010473, 1.0021541026006315, 1.0021777231351836, 1.002201605259488, 1.0022257492594842, 1.0022501561727029, 1.0022748276836988, 1.0022997660275388, 1.0023249739008537, 1.0023504543799961, 1.002376210845861, 1.0024022469149638, 1.0024285663763777, 1.002455173134165, 1.0024820711549491, 1.0025092644203013, 1.0025367568836243, 1.0025645524312439, 1.0025926548474233, 1.0026210677830438, 1.002649794727697, 1.0026788389849615, 1.0027082036506345, 1.0027378915937188, 1.0027679054399627, 1.0027982475577706, 1.0028289200463079, 1.0028599247256396, 1.0028912683350781, 1.0029229575344152, 1.0029549941933027, 1.0029873808756187, 1.0030201207273857, 1.0030532173734437, 1.0030866748225493, 1.0031204973803882, 1.0031546895699932, 1.0031892560591127, 1.0032242015940753, 1.0032595309397419, 1.0032952488251425, 1.003331359894431, 1.0033678686627971, 1.003404779477014, 1.003442096480294, 1.0034798235811682, 1.0035179644261025, 1.0035565223755893, 1.003595502837797, 1.0036349191755087, 1.0036747726110542, 1.003715063848059, 1.0037557948204614, 1.0037969685196293, 1.0038385888348258, 1.0038806604062134, 1.0039231884896305, 1.0039661788324155, 1.0040096375595937, 1.0040535710697758, 1.0040979859401564, 1.004142888840031, 1.0041882864522855, 1.0042341854023367, 1.0042805921940372, 1.0043275131520821, 1.0043749543704799, 1.0044229216666765, 1.0044714205409448, 1.0045204561406729, 1.004570033229203, 1.0046201561589, 1.0046708288481403, 1.0047220547619302, 1.004773837309736, 1.0048261907038647, 1.0048791226883114, 1.0049326367386895, 1.0049867374470465, 1.0050414303374187, 1.0050967216962057, 1.0051526184164548, 1.005209127855185, 1.005266257702934, 1.0053240158647603, 1.0053824103519562, 1.005441449183797, 1.005501140298659, 1.005561491473896, 1.0056225102538947, 1.0056842038857516, 1.0057465792620568, 1.0058096428702963, 1.0058734007484087, 1.0059378584460612, 1.0060030305521759, 1.0060689343965723, 1.0061355700341434, 1.0062029394725192, 1.0062710466784361, 1.0063398972957522, 1.0064094983853642, 1.006479858185698, 1.0065509858925086, 1.0066228914568, 1.0066955853997377, 1.0067690786434813, 1.0068433823569343, 1.0069185078154546, 1.006994466273624, 1.0070712688502246, 1.0071489264246196, 1.0072274495437772, 1.0073068483392205, 1.0073871324532284, 1.0074683109736458, 1.0075503923767057, 1.0076333844772911, 1.007717294386106, 1.0078021284732466, 1.007887892337706, 1.0079745976439605, 1.008062269070946, 1.0081509129684576, 1.008240536284251, 1.0083311476835632, 1.0084227572517466, 1.0085153762210304, 1.0086090167199167, 1.0087036915437997, 1.008799413945467, 1.008896197444223, 1.008994055652436, 1.0090930021183844, 1.0091930501843305, 1.0092942128588183, 1.0093965027022413, 1.0094999317247861, 1.0096045112959, 1.009710252064489, 1.0098171638890878, 1.009925260898205, 1.0100345806293667, 1.0101451282425062, 1.010256906153323, 1.0103699202359007, 1.010484179335505, 1.0105996948190088, 1.0107164801606583, 1.0108345505610281, 1.0109539225971163, 1.0110746139016467, 1.0111966428697514, 1.0113200283913013, 1.0114447896072516, 1.011570945688455, 1.011698515635483, 1.011827518098077, 1.011957971212923, 1.0120898924585235, 1.0122232985260053, 1.0123582052047637, 1.0124946272819177, 1.0126325784545964, 1.0127720712541406, 1.0129131169813552, 1.0130557256519994, 1.013199914651621, 1.0133457303153197, 1.0134931837053098, 1.0136422846195308, 1.0137930462636722, 1.0139454847035998, 1.0140996183614672, 1.0142554675528257, 1.0144130540621932, 1.0145724007546764, 1.0147335312213717, 1.0148964694563982, 1.0150612395635286, 1.0152278654904976, 1.0153963707891775, 1.0155667783999034, 1.015739110458333, 1.015913388123316, 1.01608963142433, 1.0162678591271264, 1.0164480886163048, 1.0166303357936088, 1.0168146479474862, 1.0170010912453802, 1.01718966043222, 1.017380356002577, 1.0175731853636385, 1.017768161908672, 1.0179653041610246, 1.0181646349844051, 1.0183661808554312, 1.0185699711946268, 1.0187760377522737, 1.0189844140457027, 1.019195134844803, 1.019408235702697, 1.0196237525287022, 1.0198417212008524, 1.020062177215402, 1.0202851553708878, 1.020510689484444, 1.0207388121382088, 1.0209695544537727, 1.0212029458927385, 1.021439014081576, 1.02167778465905, 1.0219192811446076, 1.0221635248261995, 1.0224105346661012, 1.0226603272233812, 1.0229129223358993, 1.023168433931369, 1.023426899067498, 1.0236883218281878, 1.023952715289389, 1.0242201002846303, 1.0244905042651478, 1.0247639602488943, 1.0250405058530212, 1.0253201824047105, 1.0256030341255131, 1.0258891073846081, 1.0261784500166482, 1.0264711107000908, 1.0267671383921422, 1.02706658181665, 1.0273694890014868, 1.0276759068621537, 1.0279858808285214, 1.0282994545117954, 1.028616669408956, 1.0289375646420822, 1.0292621767301133, 1.0295905393907452, 1.0299226833702884, 1.0302586362994446, 1.0305984343662455, 1.0309423776212718, 1.0312905264742895, 1.0316428178148356, 1.0319992120743906, 1.0323596906047576, 1.032724253244646, 1.0330929160634266, 1.0334657092716062, 1.0338426752881134, 1.0342238669550186, 1.0346093458908054, 1.0349991809737795, 1.035393446947657, 1.0357922231417982, 1.036195592298959, 1.036603639503816, 1.037016451205894, 1.037434114330863, 1.037856715474514, 1.038284340174025, 1.0387170722514376, 1.039154993224538, 1.039598181780615, 1.040046713308809, 1.0405006594870263, 1.040960087919604, 1.0414250618221386, 1.0418956397501014, 1.0423718753680464, 1.0428538172564172, 1.043341508753124, 1.0438349878272353, 1.0443342869822851, 1.044839433186842, 1.0453504478301383, 1.0458673467006805, 1.0463903536812986, 1.0469198532446802, 1.0474558016262463, 1.0479981741022109, 1.0485469734962096, 1.0491022267832466, 1.0496639819454001, 1.0502323050643114, 1.050807277636269, 1.0513889940964545, 1.0519775595396346, 1.0525730876252546, 1.0531756986555518, 1.0537855178159037, 1.0544026735672227, 1.0550272961807585, 1.0556595164061942, 1.0562994642644272, 1.0569472679568996, 1.0576030528837892, 1.0582669407638094, 1.0589390488487642, 1.0596194892263961, 1.0603083682054268, 1.0610057857770425, 1.061711835147399, 1.062426602336042, 1.0631501658354243, 1.063882596326993, 1.0646239564495794, 1.0653743006160785, 1.0661337453101551, 1.0669042466267684, 1.067686177624421, 1.0684789655400646, 1.0692821537820145, 1.0700953908915027, 1.0709184202494335, 1.0717510704859776, 1.0725932465528318, 1.0734449214200432, 1.0743061283612743, 1.0751769537932638, 1.0760575306370306, 1.0769480321700566, 1.077848666340322, 1.0787596705145794, 1.0796813066347384, 1.0806138567576058, 1.0815576189545582, 1.0825129035489702, 1.0834800296704288, 1.0844593221058816, 1.0854511084289569, 1.0864557163897142, 1.0874734715480492, 1.0885046951349142, 1.089549702126374, 1.0906087995163665, 1.0916822847748164, 1.0927704444785076, 1.0938735531028196, 1.0949918719631306, 1.0961256482953003, 1.0972751144652868, 1.0984404872984947, 1.0996219675200274, 1.1008197392975119, 1.1020339698786714, 1.1032648093162734, 1.1045123902735332, 1.1057768279034594, 1.1070582197960348, 1.1083566459874867, 1.1096721690262683, 1.1110048340907017, 1.1123546691535457, 1.1137216851890637, 1.1151058764184398, 1.1165072205896642, 1.1179272091075667, 1.119368727908583, 1.120831212794169, 1.1223141615827203, 1.1238172393432277, 1.1253402608407446, 1.1268831742108978, 1.128446045792329, 1.1300290460496538, 1.1316324365230552, 1.1332565577439624, 1.134901818059462, 1.1365686833111097, 1.138257667316689, 1.1399693231062087, 1.1417042348660174, 1.1434630105474022, 1.1452462750983778, 1.1470546642796058, 1.1488888190275097, 1.150749380329668, 1.1526369845794668, 1.154552259378837, 1.156495819759597, 1.1584682647955862, 1.160470174579319, 1.1625021075383588, 1.164564598068027, 1.1666581544583847, 1.1687832570946763, 1.1709403569116432, 1.1731298740832243, 1.1753521969302536, 1.177607681029778, 1.1798966485105848, 1.182219387520444, 1.1845761518514404, 1.1869671607105898, 1.189392598623709, 1.1918603659137639, 1.1944351391659545, 1.197116020785647, 1.1998858930935579, 1.2027298392190524, 1.205634969425175, 1.2085902581891654, 1.2115863914551606, 1.2146156235049892, 1.217671642920788, 1.2207494471396882, 1.223845225126031, 1.2269562477106157, 1.2300807651693553, 1.233217911635478, 1.236367615960158, 1.2395305186561791, 1.2427078945780043, 1.2459015810095118, 1.249113910847632, 1.2523476505863174, 1.2556059428206605, 1.2588922530055964, 1.2622103202175703, 1.2655641116807812, 1.268957780832194, 1.2723956287114924, 1.2758820684735348, 1.2794215928316583, 1.2830187442505054, 1.2866780877167738, 1.2904041859256046, 1.2942015767291342, 1.298074752702112, 1.3020281426874478, 1.3060660951921224, 1.3101928635110442, 1.3144125924632908, 1.3187293066315964, 1.3231469000021243, 1.3276691269073724, 1.3322995941805837, 1.3370417544352864, 1.3418989003885695, 1.3468741601513923, 1.3519704934137207, 1.3571906884565241, 1.3625373599266575, 1.3680129473145028, 1.3736197140778101, 1.3793597473586219, 1.3852349582434, 1.3912470825195178, 1.3973976818841962, 1.403688145564719, 1.4101196923113162, 1.4166933727266189, 1.4234100718978562, 1.4302705123001953, 1.4372752569416989, 1.4444247127223087, 1.4517191339811428, 1.459158626208145, 1.4667431498977426, 1.4744725245237604, 1.4823464326163076, 1.490364423922699, 1.4985259196358445, 1.5068302166747067, 1.5152764920026234, 1.5238675490553248, 1.5326609701718177, 1.5416711953707347, 1.5508937182060618, 1.56032692584809, 1.5699717926525454, 1.5798315950744524, 1.5899116466973255, 1.6002190522120714, 1.6107624792406021, 1.6215519469569202, 1.6325986305133315, 1.6439146803315878, 1.6555130553684578, 1.6674073695124212, 1.679611750312977, 1.6921407092868348, 1.7050090230856596, 1.7182316248486638, 1.7318235050999289, 1.7457996215850689, 1.7601748174749399, 1.7749637473955, 1.7901808107726211, 1.8058400920091149, 1.821955307037942, 1.8385397558211887, 1.8556062803885838, 1.8731672280322464]], [[1e-05, 1.016147977180164e-05, 1.0325567115273391e-05, 1.0492304137423076e-05, 1.0661733625201524e-05, 1.0833899056482268e-05, 1.1008844611218543e-05, 1.118661518278047e-05, 1.1367256389475287e-05, 1.1550814586253607e-05, 1.1737336876604735e-05, 1.1926871124644046e-05, 1.2119465967395557e-05, 1.2315170827272832e-05, 1.2514035924761456e-05, 1.2716112291306253e-05, 1.292145178240667e-05, 1.3130107090923567e-05, 1.3342131760600908e-05, 1.3557580199805832e-05, 1.377650769549054e-05, 1.3998970427379678e-05, 1.4225025482386792e-05, 1.4454730869263626e-05, 1.4688145533485908e-05, 1.4925329372379567e-05, 1.5166343250491185e-05, 1.5411249015206647e-05, 1.566010951262203e-05, 1.591298860367072e-05, 1.6169951180511004e-05, 1.6431063183178262e-05, 1.6696391616506056e-05, 1.6966004567320477e-05, 1.7239971221912127e-05, 1.751836188379025e-05, 1.780124799172355e-05, 1.808870213807234e-05, 1.8380798087416717e-05, 1.8677610795485524e-05, 1.8979216428391006e-05, 1.9285692382174058e-05, 1.9597117302665068e-05, 1.99135711056655e-05, 2.0235134997455362e-05, 2.0561891495631808e-05, 2.089392445028428e-05, 2.123131906551154e-05, 2.1574161921286204e-05, 2.1922540995672293e-05, 2.227654568740162e-05, 2.263626683881466e-05, 2.3001796759171947e-05, 2.337322924834182e-05, 2.3750659620870787e-05, 2.413418473044245e-05, 2.4523902994731495e-05, 2.4919914420658977e-05, 2.532232063005542e-05, 2.5731224885738346e-05, 2.614673211801092e-05, 2.656894895158842e-05, 2.6997983732959613e-05, 2.7433946558189885e-05, 2.787694930117337e-05, 2.832710564234131e-05, 2.8784531097833932e-05, 2.924934304914348e-05, 2.9721660773235843e-05, 3.0201605473158618e-05, 3.06893003091435e-05, 3.1184870430210756e-05, 3.168844300628417e-05, 3.220014726082457e-05, 3.2720114503990286e-05, 3.324847816633308e-05, 3.3785373833038204e-05, 3.433093927871741e-05, 3.488531450276374e-05, 3.544864176527721e-05, 3.6021065623570705e-05, 3.660273296926531e-05, 3.7193793065984656e-05, 3.779439758765791e-05, 3.840470065744146e-05, 3.9024858887268853e-05, 3.965503141803959e-05, 4.0295379960456774e-05, 4.094606883652427e-05, 4.160726502171388e-05, 4.227913818781356e-05, 4.296186074646737e-05, 4.365560789341871e-05, 4.4360557653467825e-05, 4.507689092615538e-05, 4.580479153218369e-05, 4.654444626058756e-05, 4.7296044916666885e-05, 4.805978037069323e-05, 4.883584860740289e-05, 4.962444877628917e-05, 5.042578324270691e-05, 5.1240057639802034e-05, 5.2067480921279845e-05, 5.290826541502531e-05, 5.376262687758919e-05, 5.463078454955416e-05, 5.551296121179482e-05, 5.640938324264621e-05, 5.732028067599559e-05, 5.824588726031214e-05, 5.918644051863008e-05, 6.014218180950005e-05, 6.111335638892512e-05, 6.210021347329672e-05, 6.310300630334682e-05, 6.412199220913302e-05, 6.515743267607275e-05, 6.620959341204405e-05, 6.727874441556966e-05, 6.836516004510237e-05, 6.946911908942895e-05, 7.059090483921115e-05, 7.173080515968187e-05, 7.288911256451519e-05, 7.406612429088937e-05, 7.526214237576184e-05, 7.64774737333759e-05, 7.771243023401904e-05, 7.896732878405309e-05, 8.024249140723647e-05, 8.153824532736003e-05, 8.285492305221686e-05, 8.419286245892834e-05, 8.555240688064781e-05, 8.693390519466462e-05, 8.83377119119306e-05, 8.976418726803232e-05, 9.121369731563248e-05, 9.268661401840371e-05, 9.418331534647955e-05, 9.57041853734467e-05, 9.724961437490329e-05, 9.881999892860894e-05, 0.00010041574201625198, 0.00010203725312685967, 0.00010368494836187882, 0.00010535925054195291, 0.00010706058931542358, 0.00010878940126858394, 0.00011054613003771273, 0.00011233122642291716, 0.00011414514850381427, 0.0001159883617570803, 0.00011786133917589818, 0.00011976456139133416, 0.00012169851679567377, 0.00012366370166775012, 0.00012566062030029554, 0.00012768978512935, 0.00012975171686575873, 0.0001318469446287941, 0.0001339760060819342, 0.0001361394475708348, 0.00013833782426352878, 0.0001405717002928898, 0.0001428416489013962, 0.000145148252588233, 0.00014749210325876844, 0.00014987380237644544, 0.00015229396111712468, 0.00015475320052592078, 0.00015725215167657072, 0.00015979145583337566, 0.00016237176461575813, 0.00016499374016547635, 0.00016765805531653838, 0.0001703653937678605, 0.00017311645025871357, 0.00017591193074700231, 0.0001787525525904235, 0.0001816390447305497, 0.00018457214787988543, 0.00018755261471194366, 0.00019058121005439223, 0.00019365871108531862, 0.0001967859075326643, 0.00019996360187687963, 0.000203192609556851, 0.000206473759179153, 0.00020980789273068064, 0.00021319586579471395, 0.0002166385477704723, 0.00022013682209621368, 0.00022369158647593713, 0.0002273037531097453, 0.0002309742489279271, 0.00023470401582882072, 0.0002384940109205174, 0.00024234520676646773, 0.00024625859163505476, 0.000250235169753197, 0.00025427596156404604, 0.0002583820039888465, 0.00026255435069302347, 0.0002667940723565672, 0.0002711022569487841, 0.000275480010007484, 0.0002799284549226762, 0.00028444873322484615, 0.0002890420048778876, 0.0002937094485767644, 0.00029845226204998056, 0.00030327166236693195, 0.00030816888625022354, 0.00031314519039302873, 0.0003182018517815735, 0.00032334016802282827, 0.00032856145767749134, 0.0003338670605983489, 0.0003392583382740993, 0.0003447366741787299, 0.0003503034741265336, 0.00035596016663286105, 0.00036170820328069585, 0.0003675490590931507, 0.0003734842329119776, 0.0003795152477821913, 0.0003856436513429024, 0.00039187101622446254, 0.0003981989404520229, 0.00040462904785560754, 0.00041116298848681147, 0.00041780243904222455, 0.00042454910329369524, 0.00043140471252554093, 0.0004383710259788186, 0.0004454498313027696, 0.0004526429450135547, 0.00045995221296039586, 0.0004673795107992462, 0.00047492674447410863, 0.0004825958507061262, 0.0004903887974905708, 0.0004983075846018565, 0.00050635424410671, 0.0005145308408856243, 0.0005228394731627355, 0.0005312822730442566, 0.0005398614070656009, 0.0005485790767473473, 0.0005574375191601791, 0.0005664390074989447, 0.0005755858516659926, 0.00058488039886392, 0.0005943250341979001, 0.0006039221812877278, 0.0006136743028897566, 0.0006235839015288737, 0.0006336535201406794, 0.000643885742724042, 0.0006542831950041825, 0.000664848545106475, 0.0006755845042411194, 0.0006864938273988778, 0.0006975793140580381, 0.0007088438089028025, 0.0007202902025532646, 0.0007319214323071914, 0.0007437404828937599, 0.0007557503872394935, 0.0007679542272465366, 0.0007803551345835246, 0.0007929562914892028, 0.0008057609315890376, 0.0008187723407250054, 0.0008319938577987818, 0.0008454288756285537, 0.0008590808418196548, 0.000872953259649275, 0.0008870496889654409, 0.0009013737471005261, 0.0009159291097995048, 0.0009307195121631945, 0.0009457487496067397, 0.0009610206788335577, 0.0009765392188250272, 0.0009923083518461496, 0.0010083321244674477, 0.0010246146486033738, 0.0010411601025674835, 0.00105797273214464, 0.0010750568516805477, 0.0010924168451888628, 0.0011100571674762009, 0.0011279823452852826, 0.0011461969784565787, 0.0011647057411086669, 0.001183513382837697, 0.0012026247299361775, 0.0012220446866314893, 0.0012417782363443536, 0.0012618304429676684, 0.0012822064521659448, 0.0013029114926957812, 0.0013239508777476044, 0.0013453300063091325, 0.0013670543645508005, 0.0013891295272336114, 0.001411561159139671, 0.0014343550165258649, 0.0014575169486009776, 0.001481052899026689, 0.0015049689074427873, 0.0015292711110170304, 0.0015539657460200168, 0.0015790591494255052, 0.0016045577605365569, 0.001630468122637957, 0.0016567968846752988, 0.0016835508029612017, 0.0017107367429090683, 0.0017383616807948297, 0.0017664327055471785, 0.0017949570205666474, 0.001823941945574135, 0.001853394918489208, 0.001883323497338806, 0.0019137353621966973, 0.001944638317154325, 0.001976040292323403, 0.0020079493458709267, 0.002040373666086975, 0.002073321573485956, 0.002106801522941748, 0.0021408221058573473, 0.002175392052369521, 0.0022105202335890957, 0.002246215663877382, 0.002282487503159402, 0.0023193450592744282, 0.0023567977903645194, 0.002394855307301585, 0.002433527376153687, 0.00247282392069112, 0.0025127550249330055, 0.0025533309357349647, 0.0025945620654186205, 0.0026364589944435166, 0.002679032474122232, 0.002722293429379273, 0.0027662529615546036, 0.002810922351252344, 0.002856313061235584, 0.0029024367393678165, 0.002949305221602002, 0.002996930535017766, 0.003045324900907773, 0.003094500737913813, 0.00314447066521365, 0.0031952475057592114, 0.0032468442895671914, 0.0032992742570626637, 0.0033525508624768184, 0.003406687777299429, 0.0034616988937872088, 0.003517598328528679, 0.0035744004260667445, 0.0036321197625796375, 0.0036907711496213975, 0.0037503696379226907, 0.0038109305212530474, 0.00387246934034543, 0.003935001886884215, 0.003998544207557522, 0.00406311260817504, 0.004128723657852289, 0.004195394193262489, 0.004263141322957086, 0.004331982431756006, 0.004401935185208878, 0.004473017534128186, 0.004545247719195769, 0.004618644275643528, 0.004693226038009921, 0.0047690121449730505, 0.004846022044262003, 0.004924275497647315, 0.005003792586012167, 0.005084593714505362, 0.005166699617777604, 0.005250131365302236, 0.005334910366782002, 0.005421058377643016, 0.005508597504617535, 0.005597550211416805, 0.005687939324495589, 0.005779788038909698, 0.0058731199242682, 0.005967958930781646, 0.006064329395408067, 0.006162256048098112, 0.0062617640181411305, 0.0063628788406136375, 0.006465626462932024, 0.006570033251510905, 0.006676125998529231, 0.006783931928805371, 0.006893478706783516, 0.007004794443632594, 0.007117907704460122, 0.007232847515642248, 0.007349643372272455, 0.007468325245730245, 0.0075889235913723496, 0.007711469356347828, 0.007835993987539676, 0.00796252943963436, 0.008091108183321972, 0.008221763213628481, 0.008354528058382877, 0.008489436786820672, 0.0086265240183267, 0.008765824931318774, 0.008907375272275026, 0.009051211364906877, 0.009197370119480236, 0.009345889042287123, 0.009496806245270325, 0.009650160455803384, 0.009805991026628623, 0.00996433794595552, 0.010125241847722247, 0.010288744022022914, 0.010454886425703082, 0.010623711693126548, 0.010795263147115791, 0.010969584810069287, 0.011146721415258158, 0.011326718418305376, 0.011509622008850319, 0.011695479122401552, 0.011884337452381172, 0.012076245462363598, 0.012271252398511899, 0.012469408302215108, 0.012670764022929418, 0.012875371231226932, 0.01308328243205492, 0.013294550978209389, 0.013509231084026034, 0.013727377839292456, 0.013949047223384836, 0.014174296119633091, 0.014403182329917805, 0.014635764589503067, 0.014872102582108606, 0.015112256955225561, 0.015356289335679299, 0.015604262345443865, 0.015856239617711366, 0.0161122858132214, 0.016372466636853558, 0.01663684885448849, 0.016905500310140587, 0.017178489943368014, 0.017455887806963177, 0.01773776508492954, 0.01802419411074807, 0.0183152483859393, 0.01861100259892446, 0.01891153264419189, 0.019216915641772202, 0.019527229957028706, 0.019842555220766594, 0.020162972349667702, 0.020488563567054387, 0.02081941242398953, 0.021155603820716528, 0.02149722402844606, 0.021844360711494266, 0.02219710294977876, 0.02255554126167753, 0.022919767627257358, 0.02328987551187696, 0.02366595989017162, 0.024048117270424798, 0.024436445719333517, 0.024831044887173644, 0.025232016033371336, 0.025639462052487762, 0.026053487500623005, 0.026474198622246765, 0.026901703377461922, 0.027336111469708685, 0.027777534373915995, 0.028226085365107203, 0.028681879547468325, 0.02914503388388505, 0.029615667225957116, 0.030093900344497188, 0.030579855960522307, 0.031073658776745502, 0.03157543550957658, 0.03208531492163895, 0.03260342785481199, 0.03312990726380661, 0.03366488825028349, 0.03420850809752183, 0.03476090630564811, 0.035322224627433514, 0.035892607104669925, 0.03647220010513271, 0.03706115236014076, 0.03765961500272288, 0.03826774160640066, 0.03888568822459721, 0.03951361343068296, 0.04015167835866744, 0.04080004674454854, 0.04145888496832911, 0.04212836209671272, 0.042808649926488106, 0.04349992302861472, 0.04420235879301966, 0.044916137474118746, 0.04564144223707191, 0.04637845920478598, 0.047127377505676006, 0.04788838932219862, 0.04866168994016827, 0.0494474777988703, 0.050245954541983294, 0.05105732506932268, 0.051881797589422296, 0.05271958367296215, 0.05357089830706105, 0.05443595995044424, 0.05531499058950432, 0.056208215795264596, 0.057115864781264444, 0.0580381704623775, 0.058975369514582515, 0.05992770243569561, 0.06089541360708708, 0.061878751356390815, 0.06287796802123095, 0.06389332001397273, 0.06492506788752336, 0.06597347640219167, 0.06703881459363042, 0.06812135584187347, 0.06922137794148997, 0.07033916317286863, 0.07147499837465604, 0.07262917501736207, 0.07380198927815668, 0.07499374211687103, 0.07620473935322948, 0.07743529174532558, 0.07868571506936856, 0.07995633020071358, 0.08124746319620434, 0.08255944537784281, 0.08389261341781132, 0.08524730942486643, 0.08662388103212952, 0.08802268148629354, 0.08944406973827117, 0.09088841053530558, 0.09235607451457119, 0.09384743829828199, 0.09536288459033944, 0.09690280227453882, 0.09846758651436215, 0.10005763885438185, 0.10167336732330363, 0.10331518653867054, 0.10498351781326151, 0.10667878926320337, 0.10840143591783323, 0.11015189983133117, 0.1119306301961594, 0.11373808345832828, 0.11557472343452911, 0.11744102143115341, 0.11933745636523875, 0.12126451488736384, 0.12322269150652862, 0.12521248871705415, 0.12723441712752862, 0.12928899559183582, 0.13137675134229906, 0.13349822012497828, 0.1356539463371489, 0.1378444831670008, 0.14007039273559296, 0.14233224624110363, 0.14463062410540636, 0.1469661161230138, 0.14933932161242552, 0.1517508495699238, 0.15420131882584937, 0.15669135820340085, 0.15922160667999818, 0.16179271355125552, 0.16440533859759793, 0.1670601522535693, 0.1697578357798749, 0.17249908143820195, 0.1752845926688652, 0.17811508427131664, 0.1809912825875731, 0.18391392568860543, 0.18688376356373934, 0.18990155831311, 0.19296808434322762, 0.19608412856570195, 0.19925049059917313, 0.20246798297450538, 0.2057374313432914, 0.20905967468972833, 0.2124355655459105, 0.2158659702106014, 0.21935176897153605, 0.22289385633131692, 0.22649314123695366, 0.230150547313112, 0.23386701309912628, 0.23764349228984397, 0.24148095398035477, 0.2453803829146741, 0.24934277973844005, 0.2533691612556949, 0.25746056068980905, 0.26161802794862066, 0.2658426298938544, 0.270135450614895, 0.2744975917069776, 0.2789301725538722, 0.2834343306151307, 0.28801122171797877, 0.29266202035391276, 0.29738791998008834, 0.3021901333255826, 0.30706989270259466, 0.3120284503226725, 0.3170670786180448, 0.32218707056814955, 0.3273897400314278, 0.33267642208247616, 0.33804847335464244, 0.34350727238816176, 0.349054219983906, 0.3546907395628472, 0.3604182775313234, 0.3662383036522124, 0.3721523114220901, 0.3781618184544805, 0.3842683668692926, 0.390473523688556, 0.39677888123853683, 0.4031860575583483, 0.40969669681516135, 0.4163124697261202, 0.42303507398707507, 0.42986623470822805, 0.4368077048568201, 0.4438612657069669, 0.4510287272967614, 0.4583119288927486, 0.4657127394619062, 0.4732330581512477, 0.480874814775173, 0.4886399703106789, 0.4965305174005716, 0.5045484808648107, 0.5126959182201019, 0.520974920207884, 0.5293876113308386, 0.5379361503980702, 0.5466227310790833, 0.555449582466708, 0.5644189696491118, 0.573533194291057, 0.5827945952245354, 0.5922055490489448, 0.6017684707409535, 0.6114858142742203, 0.6213600732491141, 0.6313937815326067, 0.6415895139084925, 0.651949886738119, 0.6624775586317764, 0.673175231130934, 0.6840456494014876, 0.6950916029382118, 0.7063159262805839, 0.7177214997401489, 0.7293112501396642, 0.7410881515641561, 0.7530552261241064, 0.7652155447309613, 0.777572227885182, 0.7901284464770008, 0.8028874226001124, 0.8158524303784993, 0.8290267968066307, 0.8424139026032084, 0.8560171830787007, 0.8698401290168832, 0.883886287570637, 0.8981592631721871, 0.9126627184580473, 0.9274003752088938, 0.9423760153046405, 0.9575934816949133, 0.973056679385198, 0.9887695764389176, 1.0047362049956914, 1.020960662306046, 1.0374471117828106, 1.0541997840695079, 1.0712229781259939, 1.0885210623316393, 1.1060984756063, 1.1239597285494063, 1.1421094045974427, 1.1605521612001326, 1.1792927310155836, 1.1983359231247583, 1.217686624265545, 1.2373498000867753, 1.257330496422459, 1.2776338405866126, 1.2982650426890099, 1.319229396972156, 1.3405322831698658, 1.3621791678877653, 1.384175606006111, 1.406527242105237, 1.4292398119140333, 1.4523191437818024, 1.4757711601739056, 1.4996018791915373, 1.5238174161160554, 1.5484239849782333, 1.5734279001528797, 1.5988355779791807, 1.6246535384072254, 1.6508884066710974, 1.6775469149890156, 1.704635904290918, 1.7321623259738954, 1.760133243686061, 1.7885558351391475, 1.8174373939504294, 1.8467853315143168, 1.8766071789042675, 1.9069105888053448, 1.9377033374779926, 1.9689933267535138, 2.0007885860618204, 2.0330972744918783, 2.0659276828854334, 2.099288235964536, 2.1331874944934732, 2.1676341574755638, 2.2026370643854305, 2.2382051974373085, 2.2743476838900456, 2.31107379838926, 2.348392965347328, 2.3863147613618176, 2.4248489176729713, 2.4640053226608987, 2.503794024383033, 2.5442252331526047, 2.5853093241587444, 2.6270568401289243, 2.6694784940343235, 2.7125851718389318, 2.756387935293032, 2.800898024771822, 2.846126862159808, 2.8920860537818203, 2.9387873933813533, 2.9862428651470276, 3.0344646467878533, 3.0834651126581964, 3.1332568369332314, 3.1838525968356204, 3.2352653759143326, 3.2875083673763705, 3.3405949774723607, 3.394538828936754, 3.449353764483609, 3.5050538503588027, 3.561653379949641, 3.6191668774527206, 3.6776091016010373, 3.736995049451252, 3.7973399602321756, 3.858659319255328, 3.9209688618886953, 3.984284577594606, 4.048622714032874, 4.113999781230183, 4.180432555816687, 4.247938085331227, 4.316533692595896, 4.386236980161357, 4.457065834823792, 4.529038432215013, 4.602173241466497, 4.676489029948874, 4.752004868087774, 4.828740134257681, 4.906714519754606, 4.985948033849199, 5.0664610089212765, 5.148274105677516, 5.231408318453223, 5.315884980599725, 5.401725769958842, 5.488952714425629, 5.577588197601171, 5.6676549645363945, 5.75917612756878, 5.852175172253292, 5.946675963389159, 6.042702751143804, 6.1402801772757964, 6.239433281458246, 6.340187507704387, 6.442568710896767, 6.546603163421976, 6.652317561912488, 6.759739034097452, 6.868895145763932, 6.9798139078306765, 7.092523783536101, 7.2070536957424105, 7.3234330343574845, 7.441691663876746, 7.561859931046841, 7.683968672652979, 7.808049223432085, 7.934133424113658, 8.06225362959062, 8.19244271722194, 8.324734095269452, 8.459161711470793, 8.595760061750935, 8.734564199074253, 8.875609742439593, 9.018932886020544, 9.16457040845343, 9.31255968227514, 9.462938683513446, 9.61574600143211, 9.771020848433466, 9.928803070120907, 10.089133155523557, 10.252052247486585, 10.417602153228824, 10.585825355071222, 10.75676502133811, 10.93046501743506, 11.106969917105157, 11.286325013867373, 11.468576332639213, 11.653770641547636, 11.841955463930185, 12.033179090530286, 12.227490591888992, 12.424939830937479, 12.62557747579234, 12.829455012757823, 13.036624759537816, 13.247139878661164, 13.46105439112422, 13.67842319025306, 13.89930205578991, 14.123747668206981, 14.351817623251577, 14.583570446725737, 14.819065609504799, 15.058363542798402, 15.301525653658118, 15.548614340735105, 15.799693010292488, 16.054826092476254, 16.314079057849053, 16.577518434190615, 16.845211823569695, 17.11722791969169, 17.39363652552653, 17.674508571220823, 17.9599161322995, 18.249932448161527, 18.544631940873963, 18.84409023426976, 19.148384173353694, 19.457591844022016, 19.77179259310022, 20.091067048704563, 20.41549714093218, 20.74516612288565, 21.08015859203671, 21.420560511935186, 21.76645923426823, 22.117943521276153, 22.475103568529864, 22.838031028076337, 23.206819031957583, 23.58156221610978, 23.96235674464821, 24.349300334543727, 24.74249228069889, 25.142033481427948, 25.54802646434904, 25.960575412693565, 26.37978619204166, 26.805766377488286, 27.238625281248865, 27.678473980709498, 28.125425346931745, 28.57959407361634, 29.04109670653554, 29.510051673439598, 29.986579314447752, 30.470801912928557, 30.962843726879818, 31.46283102081455, 31.97089209816201, 32.487157334192545, 33.01175920947353, 33.544832343865224, 34.08651353106631, 34.636941773717304, 35.196258319070004, 35.76460669523355, 36.342132748005646, 36.92898467829892, 37.52531308017077, 38.13127097946793, 38.747013873094936, 39.37269976891715, 40.008489226307134, 40.65454539734643, 41.311034068692635, 41.978123704122844, 42.65598548776318, 43.34479336801696, 44.04472410220261, 44.75595730191157, 45.4786754790993, 46.21306409291986, 46.959311597317765, 47.71760948938744, 48.488152358514114, 49.27113793630769, 50.06676714734389, 50.87524416072375, 51.696776442466465, 52.53157480874743, 53.37985347999714, 54.241830135872604, 55.11772597111708, 56.0077657523212, 56.91217787560152, 57.83119442521035, 58.76505123309025, 59.71398793939333, 60.67824805397512, 61.65807901888323, 62.65373227185287, 63.66546331083083, 64.69353175953854, 65.73820143409601, 66.79974041071878, 67.87842109451192, 68.97452028937151, 70.08831926901725, 71.22010384916936, 72.37016446089463, 73.53879622513371, 74.72629902843387, 75.93297759990337, 77.15914158940849, 78.40510564703511, 79.6711895038319, 80.95771805385641, 82.26502143754819, 83.59343512644723, 84.94330000928075, 86.31496247943855, 87.70877452386304, 89.12509381337465], [1.0, 0.9999999972585772, 0.9999999944729036, 0.9999999916423319, 0.9999999887661367, 0.9999999858435347, 0.9999999828737115, 0.9999999798558475, 0.9999999767890456, 0.9999999736724298, 0.9999999705055469, 0.9999999672877794, 0.9999999640183536, 0.9999999606963841, 0.9999999573209121, 0.9999999538909394, 0.9999999504054574, 0.9999999468634725, 0.9999999432640281, 0.9999999396062225, 0.9999999358892252, 0.9999999321122891, 0.999999928274191, 0.999999924373177, 0.9999999204090856, 0.99999991638147, 0.9999999122895745, 0.9999999081324045, 0.9999999039087881, 0.9999998996174313, 0.9999998952569649, 0.9999998908259868, 0.9999998863230979, 0.9999998817469332, 0.9999998770961888, 0.9999998723696437, 0.9999998675661793, 0.9999998626847948, 0.9999998577246193, 0.9999998526849226, 0.9999998475643899, 0.999999842360787, 0.9999998370732944, 0.9999998317008412, 0.9999998262421096, 0.9999998206956071, 0.9999998150597289, 0.9999998093328129, 0.9999998035131872, 0.9999997975992114, 0.9999997915893115, 0.9999997854820101, 0.9999997792759512, 0.9999997729699213, 0.9999997665615582, 0.9999997600481846, 0.9999997534295876, 0.9999997467049819, 0.9999997398730757, 0.9999997329321865, 0.9999997258803434, 0.9999997187153769, 0.9999997114349983, 0.9999997040368683, 0.9999996965186563, 0.9999996888780923, 0.9999996811130104, 0.9999996732213862, 0.9999996652013674, 0.9999996570513, 0.9999996487697485, 0.9999996403555118, 0.9999996318060259, 0.9999996231178493, 0.9999996142896596, 0.9999996053196355, 0.9999995962055547, 0.999999586944911, 0.9999995775350184, 0.9999995679731021, 0.9999995582563757, 0.9999995483821102, 0.9999995383476918, 0.999999528150671, 0.999999517788803, 0.9999995072600837, 0.9999994965600497, 0.9999994856849759, 0.9999994746344564, 0.9999994634070651, 0.9999994520005583, 0.9999994404120627, 0.9999994286382451, 0.9999994166754588, 0.9999994045198733, 0.9999993921675872, 0.9999993796147251, 0.9999993668575222, 0.9999993538923959, 0.9999993407160059, 0.9999993273253052, 0.9999993137175809, 0.9999992998904886, 0.9999992858420781, 0.999999271567378, 0.9999992570612692, 0.9999992423214974, 0.9999992273449431, 0.9999992121278415, 0.9999991966659757, 0.9999991809548473, 0.9999991649898246, 0.9999991487662713, 0.9999991322796578, 0.999999115525656, 0.9999990985002201, 0.9999990811996534, 0.9999990636206494, 0.9999990457547995, 0.9999990275972209, 0.9999990091470471, 0.9999989904017326, 0.999998971357405, 0.9999989520091775, 0.9999989323514246, 0.9999989123780241, 0.9999988920825701, 0.9999988714585574, 0.9999988504995414, 0.999998829199276, 0.9999988075518305, 0.9999987855516885, 0.999998763193831, 0.9999987404738028, 0.9999987173877679, 0.9999986939325001, 0.9999986700985743, 0.9999986458786381, 0.9999986212687534, 0.9999985962635829, 0.9999985708567516, 0.999998545041165, 0.9999985188092892, 0.9999984921533936, 0.999998465065763, 0.9999984375388784, 0.9999984095655734, 0.9999983811391655, 0.9999983522535656, 0.9999983229031185, 0.9999982930726313, 0.9999982627559277, 0.999998231951223, 0.999998200654002, 0.9999981688575993, 0.9999981365537122, 0.9999981037328538, 0.9999980703847515, 0.9999980364986957, 0.9999980020638424, 0.9999979670694763, 0.9999979315052359, 0.9999978953613048, 0.9999978586285744, 0.9999978212987773, 0.9999977833645984, 0.9999977448197623, 0.9999977056586886, 0.9999976658642468, 0.9999976254258687, 0.9999975843366979, 0.9999975425876164, 0.9999975001678393, 0.9999974570654385, 0.999997413267801, 0.9999973687620287, 0.9999973235352844, 0.9999972775750902, 0.9999972308695814, 0.999997183407722, 0.9999971351794839, 0.9999970861748261, 0.999997036367332, 0.9999969857494089, 0.9999969343175242, 0.9999968820637082, 0.9999968289765075, 0.9999967750418293, 0.9999967202436852, 0.9999966645648464, 0.999996607987415, 0.9999965504933217, 0.9999964920647564, 0.9999964326845364, 0.9999963723364209, 0.9999963110053747, 0.9999962486777877, 0.9999961853416547, 0.999996120986718, 0.9999960556029325, 0.9999959891601562, 0.9999959216431088, 0.9999958530398895, 0.999995783334945, 0.999995712510048, 0.9999956405451562, 0.9999955674191645, 0.9999954931105618, 0.9999954175979979, 0.9999953408607719, 0.9999952628792484, 0.9999951836352095, 0.9999951031121465, 0.9999950212917051, 0.9999949381293888, 0.9999948536161373, 0.9999947677451535, 0.9999946805024325, 0.9999945918683287, 0.999994501818944, 0.9999944103273503, 0.9999943173646644, 0.9999942229009866, 0.9999941269062176, 0.9999940293507624, 0.9999939302061353, 0.9999938294454727, 0.9999937270439652, 0.9999936229792151, 0.9999935172315285, 0.9999934097841474, 0.9999933006184125, 0.9999931896827319, 0.9999930769547726, 0.9999929624139369, 0.9999928460337318, 0.9999927277833754, 0.9999926076292086, 0.999992485535931, 0.9999923614676766, 0.9999922353889449, 0.9999921072654, 0.9999919770645525, 0.9999918447563331, 0.9999917103135718, 0.9999915737020276, 0.9999914348489239, 0.9999912937437249, 0.9999911503736244, 0.9999910047141113, 0.9999908567315454, 0.9999907063854391, 0.9999905536304666, 0.9999903984182288, 0.999990240698794, 0.9999900804220372, 0.9999899175387943, 0.9999897520018525, 0.9999895837667894, 0.999989412792678, 0.9999892390426705, 0.9999890624844726, 0.9999888830907213, 0.9999887008259932, 0.9999885156041859, 0.9999883273920717, 0.9999881361540847, 0.9999879418451493, 0.9999877444133195, 0.9999875438020981, 0.9999873399524648, 0.9999871328046415, 0.9999869222996176, 0.9999867083804602, 0.9999864909934284, 0.9999862700889115, 0.9999860456222098, 0.9999858175286562, 0.9999855856926781, 0.9999853501020539, 0.999985110733039, 0.9999848675428844, 0.9999846204740757, 0.9999843694580803, 0.9999841144186505, 0.9999838552747207, 0.999983591942936, 0.9999833243398477, 0.9999830523838069, 0.9999827759965838, 0.9999824951047408, 0.9999822096407843, 0.9999819195441153, 0.999981624761802, 0.9999813252491911, 0.9999810209381487, 0.9999807116885103, 0.9999803974495531, 0.9999800781600016, 0.9999797537432505, 0.9999794241117016, 0.9999790891705718, 0.9999787488212227, 0.9999784029640556, 0.9999780515010122, 0.9999776943377189, 0.9999773313853106, 0.9999769625619641, 0.9999765877941698, 0.9999762069590494, 0.9999758198789642, 0.9999754265388472, 0.9999750268952141, 0.9999746208737417, 0.9999742083762359, 0.9999737892867917, 0.9999733634772183, 0.9999729308117955, 0.999972491151424, 0.999972044357225, 0.9999715902936418, 0.9999711288310918, 0.999970659848211, 0.9999701832337338, 0.9999696988880433, 0.999969206724427, 0.9999687066700678, 0.9999681985930674, 0.9999676822712448, 0.9999671576245547, 0.9999666245476405, 0.9999660829104541, 0.9999655325653791, 0.999964973353485, 0.9999644051099912, 0.9999638276690143, 0.9999632408676661, 0.9999626445495655, 0.9999620385678201, 0.9999614227875301, 0.9999607970878639, 0.999960161234922, 0.9999595149663058, 0.9999588582600296, 0.9999581910372579, 0.9999575131691356, 0.9999568244882427, 0.9999561247987165, 0.9999554138851625, 0.9999546915204627, 0.999953957472584, 0.99995321151048, 0.999952453409172, 0.9999516829540882, 0.9999508999447336, 0.9999501041977575, 0.9999492955494796, 0.9999484738579301, 0.9999476390044557, 0.9999467907332568, 0.9999459287028994, 0.9999450527821002, 0.9999441627900492, 0.9999432585062002, 0.9999423396819722, 0.9999414060510161, 0.9999404573381804, 0.9999394932672947, 0.9999385135678849, 0.9999375179809206, 0.9999365062636904, 0.9999354781938907, 0.9999344335730083, 0.9999333719562861, 0.9999322929765233, 0.9999311965931761, 0.999930082664495, 0.9999289509676491, 0.9999278012175528, 0.9999266330834955, 0.9999254462037745, 0.9999242401985103, 0.9999230146808141, 0.999921769266461, 0.9999205035822112, 0.9999192172729086, 0.9999179100074782, 0.999916581483931, 0.9999152314334769, 0.9999138596238393, 0.9999124658618547, 0.9999110496519638, 0.9999096104898684, 0.9999081481514288, 0.9999066623268841, 0.9999051526425947, 0.9999036186802587, 0.9999020599937626, 0.9999004761238877, 0.9998988666110694, 0.9998972310063954, 0.9998955688810099, 0.9998938798340828, 0.9998921634994826, 0.9998904195494392, 0.9998886471460606, 0.9998868458115969, 0.9998850154591675, 0.9998831558356507, 0.9998812665565926, 0.9998793471371412, 0.9998773970193601, 0.9998754155962486, 0.9998734022327694, 0.9998713562841586, 0.9998692771117754, 0.9998671640967239, 0.9998650166514627, 0.9998628342295992, 0.9998606163340522, 0.9998583625237457, 0.9998560724189888, 0.999853745699792, 0.9998513814262997, 0.9998489788769783, 0.9998465376603961, 0.999844057246746, 0.9998415370036724, 0.9998389762278158, 0.9998363741724597, 0.9998337300716434, 0.9998310431610681, 0.9998283126961014, 0.9998255379671602, 0.9998227183127264, 0.9998198531302323, 0.9998169418575255, 0.999813982983103, 0.9998109759087174, 0.9998079204548397, 0.9998048161720806, 0.9998016623985456, 0.9997984583106397, 0.9997952029679076, 0.9997918953524455, 0.9997885344033841, 0.9997851190468957, 0.9997816482221488, 0.9997781209035947, 0.9997745361199416, 0.9997708929701419, 0.9997671906366915, 0.9997634283965174, 0.9997596056297009, 0.9997557217806944, 0.9997517751419647, 0.9997477646822013, 0.9997436897197995, 0.9997395493500251, 0.99973534250382, 0.999731067999551, 0.9997267245883417, 0.9997223109935821, 0.9997178259451609, 0.9997132682089203, 0.9997086366117948, 0.9997039300630569, 0.9996991475720577, 0.9996942881356797, 0.9996893491332025, 0.9996843298421392, 0.9996792299060412, 0.9996740485309612, 0.9996687845796194, 0.999663436654782, 0.9996580031728155, 0.9996524824283053, 0.9996468726505567, 0.9996411720527313, 0.9996353788743121, 0.9996294914175339, 0.9996235080783633, 0.9996174273725674, 0.9996112479573624, 0.9996049686490949, 0.9995985884373699, 0.9995921063144464, 0.9995855192830495, 0.999578825865363, 0.9995720248779196, 0.999565114778199, 0.9995580937610558, 0.9995509598435296, 0.999543710939099, 0.9995363449223533, 0.9995288596849831, 0.9995212531839128, 0.9995135234823368, 0.999505668784353, 0.9994976874638365, 0.9994895776708497, 0.9994813350197465, 0.9994729586753738, 0.9994644479487125, 0.9994558014428874, 0.9994470172075867, 0.9994380928757298, 0.9994290257839752, 0.9994198130785292, 0.9994104518076057, 0.9994009390017761, 0.999391271743351, 0.9993814472258429, 0.9993714628044735, 0.9993613160386102, 0.9993510047269435, 0.99934052693615, 0.9993298810237219, 0.9993190650920669, 0.9993080740416953, 0.9992969057388478, 0.9992855581341089, 0.9992740286021126, 0.9992623140994076, 0.9992504113032297, 0.9992383167329227, 0.9992260268556177, 0.9992135381776479, 0.9992008473230598, 0.9991879511004682, 0.9991748465594026, 0.9991615310371975, 0.9991480010321341, 0.9991342494732721, 0.9991202754378277, 0.9991060776184941, 0.9990916535663545, 0.9990769999435963, 0.9990621127470735, 0.9990469875053275, 0.9990316194514763, 0.9990160036741867, 0.9990001352487711, 0.9989840093502855, 0.9989676213503539, 0.9989509668993015, 0.9989340419950551, 0.9989168430401414, 0.9988993668880091, 0.9988816108797923, 0.9988635713303725, 0.9988452398480272, 0.998826613302108, 0.9988076881528163, 0.9987884599411575, 0.998768923546698, 0.9987490734140073, 0.9987289037506546, 0.998708408699398, 0.9986875824869971, 0.9986664195518795, 0.9986449146527135, 0.9986230629597707, 0.998600860130804, 0.9985782993966974, 0.9985553698835171, 0.9985320705809313, 0.9985083990408677, 0.9984843509838562, 0.9984599207112019, 0.9984351014694195, 0.9984098857712139, 0.9983842656769559, 0.9983582330402893, 0.9983317797212149, 0.99830489776973, 0.9982775795828488, 0.9982498180376055, 0.9982216066024213, 0.9981929394290244, 0.9981638114269272, 0.9981342183222964, 0.9981041527644351, 0.998073601532173, 0.9980425598897741, 0.9980110217411182, 0.9979789795354292, 0.9979464246861949, 0.9979133479389385, 0.9978797396925352, 0.9978455902783944, 0.9978108902014817, 0.9977756303468341, 0.9977398021549239, 0.997703397768951, 0.9976664101568932, 0.9976288259849064, 0.99759062973593, 0.9975518201149405, 0.9975123925806025, 0.9974723396801316, 0.9974316517175774, 0.9973903173443371, 0.9973483240788953, 0.9973056587622353, 0.9972623079548568, 0.9972182582808582, 0.997173496724107, 0.9971280108811109, 0.9970817891748277, 0.9970348210333057, 0.9969870970367186, 0.9969386090360667, 0.9968893502465349, 0.9968393056126122, 0.996788455746676, 0.9967367930786799, 0.9966843071545053, 0.9966309852513889, 0.9965768130533039, 0.9965217752433727, 0.9964658560209492, 0.9964090395503914, 0.9963513103479866, 0.9962926536129666, 0.996233055508067, 0.9961725033946367, 0.9961109860268912, 0.9960484766252883, 0.9959849562232637, 0.9959204222253747, 0.9958548662724005, 0.9957882754501495, 0.995720633361646, 0.9956519210737956, 0.9955821179498529, 0.9955112023781165, 0.995439152406455, 0.99536594629149, 0.995291562970563, 0.9952159824639432, 0.9951391862141312, 0.9950611573685452, 0.9949818810113562, 0.9949013443497539, 0.9948195367060269, 0.9947364267718615, 0.9946519897734035, 0.9945662125912248, 0.9944790774406431, 0.994390563091, 0.9943006459387334, 0.9942093009475668, 0.9941165024680819, 0.9940222249479591, 0.9939264435432633, 0.9938291346403136, 0.9937302762968931, 0.993629848610839, 0.9935278326480775, 0.9934241776024976, 0.9933188656591192, 0.9932118904150087, 0.993103236642081, 0.9929928821929229, 0.9928807996879139, 0.9927669580032087, 0.9926513235776039, 0.9925338615548891, 0.9924145367769611, 0.9922933146417535, 0.9921701618389036, 0.9920450469750249, 0.9919179410994834, 0.9917888181406742, 0.9916576552619674, 0.9915244331457139, 0.9913891324780921, 0.9912516950700221, 0.9911120926316872, 0.9909703023185529, 0.9908262944220675, 0.990680034257058, 0.9905314838203858, 0.9903806032418015, 0.9902273520462654, 0.9900716902454646, 0.9899135792748222, 0.9897529827909743, 0.9895898673434622, 0.9894242029332534, 0.9892559518394625, 0.9890850340933839, 0.9889114381527347, 0.9887351497463206, 0.9885561417869653, 0.9883743772640152, 0.9881898118000708, 0.9880023959021321, 0.9878120769349645, 0.9876188008422886, 0.9874225136393509, 0.987223162698542, 0.987020697847973, 0.9868150723012962, 0.986606243435557, 0.9863941734324689, 0.9861788297972187, 0.9859601857677206, 0.9857381972795928, 0.9855127774937757, 0.9852838958529399, 0.9850515142226115, 0.9848155852319318, 0.9845760550416128, 0.9843328657706243, 0.9840859576130715, 0.9838352706742128, 0.9835807465522355, 0.9833223296902548, 0.9830599685210079, 0.982793616424861, 0.9825232325200455, 0.9822487291022666, 0.9819700252883173, 0.9816871133726093, 0.9813999650145597, 0.9811085352177014, 0.9808127663956212, 0.9805125919564872, 0.9802079394498209, 0.9798987333157124, 0.9795848972734771, 0.9792663563837801, 0.9789430388155083, 0.9786148773461225, 0.9782818106218666, 0.9779437842020269, 0.9776007514094234, 0.9772526740074431, 0.976899520077522, 0.9765411783532535, 0.9761775795253824, 0.9758086817239209, 0.9754344288658512, 0.9750547547734416, 0.9746695867861342, 0.9742788489126702, 0.9738824645663975, 0.9734803589232485, 0.9730724609386807, 0.9726587050569121, 0.9722390326430415, 0.9718133931661113, 0.9713817231007791, 0.9709438827908081, 0.9704998557907374, 0.9700496207020904, 0.969593134185281, 0.9691303364061293, 0.968661155831937, 0.9681855134363775, 0.9677033263677485, 0.967214511130783, 0.966718986328167, 0.9662166750041804, 0.9657075066294085, 0.9651914187622705, 0.9646683584201438, 0.964138283190121, 0.9636011621069016, 0.9630569763229765, 0.9625056473942321, 0.9619470820364046, 0.9613812535831014, 0.9608081213968164, 0.9602276353663932, 0.9596397399522184, 0.9590443776984418, 0.9584414922627542, 0.9578310310101618, 0.957212947213399, 0.9565872018991193, 0.9559537653757472, 0.9553126184758822, 0.9546637411427119, 0.9540070480068396, 0.9533425433003837, 0.9526702368420391, 0.9519901252101693, 0.951302196193028, 0.9506064326660588, 0.9499028159502286, 0.9491913287009929, 0.9484719573734481, 0.9477446943054955, 0.9470095394573728, 0.9462665018427223, 0.945515600683396, 0.9447568663174707, 0.943990340887418, 0.9432160788330421, 0.9424341465042627, 0.9416445730313584, 0.9408473959456977, 0.940042679236859, 0.9392304910340865, 0.938410905027085, 0.9375840016278314, 0.936749868900822, 0.9359086032868372, 0.935060310143131, 0.9342051041209547, 0.9333431093994801, 0.9324744597934829, 0.9315992987505786, 0.9307178083003999, 0.9298301630713839, 0.9289364909278907, 0.9280369476362895, 0.9271317145993666, 0.9262209959665223, 0.9253050159547341, 0.9243840163669522, 0.9234582542953865, 0.9225279999979011, 0.9215935349364311, 0.920655149967007, 0.919713143671593, 0.91876782082254, 0.9178194909710022, 0.9168684671511959, 0.9159150646928642, 0.9149598546223804, 0.9140032745028394, 0.913045512709975, 0.9120868509678393, 0.9111276497939015, 0.9101683353810056, 0.909209387802361, 0.9082513304296127, 0.9072947204622909, 0.9063401404746165, 0.9053881908927667, 0.904439483322328, 0.9034946346518147, 0.9025542618638388, 0.9016189774908215, 0.9006893856570496, 0.8997660786534497, 0.8988496339956783, 0.8979406119200553, 0.8970397940621045, 0.896150079243145, 0.8952716200021235, 0.8944040289187375, 0.8935472570040862, 0.8927015432210615, 0.8918673690541356, 0.8910454177073172, 0.8902365375408366, 0.8894417093866458, 0.8886620174102504, 0.8878986232118574, 0.8871527428834675, 0.8864256267604846, 0.8857185416267823, 0.8850327551510493, 0.8843695223497599, 0.8837300738883548, 0.8831156060472715, 0.8825272721934074, 0.8819661756105259, 0.8814333635540713, 0.880929822406937, 0.880456473822975, 0.8800141717545154, 0.8796037002689251, 0.8792257720673381, 0.8788810276261698, 0.8785700348889409, 0.8782940196060687, 0.8780569965609943, 0.8778593666216108, 0.8777013315202317, 0.877583448198715, 0.8775065642740342, 0.8774717604529595, 0.8774802992940135, 0.8775335797612759, 0.8776330970576924, 0.8777804072655067, 0.8779770963585056, 0.8782247531851433, 0.8785249460534733, 0.8788792025783551, 0.8792889924787544, 0.8797557130383027, 0.8802806769657399, 0.8808651024135743, 0.8815101049333927, 0.8822166911648213, 0.8829857540723284, 0.8838180695599221, 0.8847142943084673, 0.8856896765550591, 0.8867583677807978, 0.8879104118575618, 0.8891380783240951, 0.8904357443683042, 0.8917996138906376, 0.8932274637894698, 0.8947184152267362, 0.896272727800146, 0.8978916147045028, 0.8995770771097766, 0.9013317561183662, 0.9031588007891732, 0.905061750832318, 0.9070444326862105, 0.9091108677887816, 0.9112651919475526, 0.913511584799347, 0.9158542084303122, 0.918297154300937, 0.9208443976893517, 0.9234997589297362, 0.9262668707815137, 0.9291491513194721, 0.9321497817853813, 0.9352716888883007, 0.9385175310839087, 0.9418896884030388, 0.9453902554364553, 0.9490210371169155, 0.9527835469709772, 0.9566790075419955, 0.9607083527124776, 0.964872231678618, 0.9691710143525322, 0.9736047979886264, 0.9781734148497715, 0.982876440746659, 0.9877203402354793, 0.9927536397351849, 0.997971308362237, 1.0033610054267728, 1.0089156503558618, 1.014632662995997, 1.0205132797077063, 1.0265619389215035, 1.0327857303028745, 1.039193902118506, 1.0457974218087391, 1.0526085851545344, 1.0596406697830063, 1.0669076290857662, 1.0744238229306626, 1.0822037818316161, 1.0902620015047506, 1.0986127649832405, 1.107269989689666, 1.1162470970743337, 1.125556902622261, 1.1352115242113112, 1.1452223069704004, 1.1555997629406298, 1.1663535239846314, 1.1774923065210117, 1.189023886782475, 1.2010763684321257, 1.2141112266664258, 1.2279479173250327, 1.2423855167636657, 1.257281886319792, 1.2725460285518908, 1.288131172109314, 1.3040285258290332, 1.320261647081293, 1.3368813735001273, 1.3539612710581976, 1.3715935549980207, 1.389885443432057, 1.408955906489246, 1.4289327767318503, 1.4499501892085513, 1.4721463219619504, 1.4956614100837364, 1.5206360085213155, 1.5472094807967638, 1.5755186926133087, 1.6056968910061518, 1.6378727512523075, 1.6721695751972203, 1.708704625991925, 1.7475885854712532, 1.7889251215476922, 1.8328105540539066, 1.8793336084453032, 1.9285752476784053]], [[1e-05, 1.0194322262246466e-05, 1.0392420638653388e-05, 1.0594368507525387e-05, 1.080024067307089e-05, 1.1010113393110634e-05, 1.122406440732457e-05, 1.1442172966047704e-05, 1.1664519859625476e-05, 1.18911874483396e-05, 1.2122259692915415e-05, 1.2357822185622058e-05, 1.2597962181977022e-05, 1.284276863306674e-05, 1.309233221849529e-05, 1.3346745379973317e-05, 1.3606102355559714e-05, 1.3870499214568646e-05, 1.4140033893154925e-05, 1.441480623059088e-05, 1.4694918006248167e-05, 1.4980472977298212e-05, 1.5271576917145275e-05, 1.5568337654606333e-05, 1.5870865113852326e-05, 1.6179271355125556e-05, 1.6493670616248296e-05, 1.681417935493804e-05, 1.7140916291944977e-05, 1.7474002455027778e-05, 1.781356122378391e-05, 1.815971837535107e-05, 1.851260213099676e-05, 1.8872343203613168e-05, 1.9239074846134946e-05, 1.9612932900897945e-05, 1.9994055849957006e-05, 2.038258486638159e-05, 2.0778663866548173e-05, 2.1182439563448823e-05, 2.1594061521035665e-05, 2.2013682209621362e-05, 2.24414570623562e-05, 2.28775445328026e-05, 2.3322106153628444e-05, 2.3775306596440973e-05, 2.4237313732783342e-05, 2.4708298696316522e-05, 2.518843594620948e-05, 2.5677903331761242e-05, 2.6176882158278627e-05, 2.668555725423422e-05, 2.720411703972925e-05, 2.773275359628703e-05, 2.8271662738002458e-05, 2.882104408407423e-05, 2.9381101132746477e-05, 2.9952041336687217e-05, 3.0534076179831685e-05, 3.112742125571876e-05, 3.1732296347349763e-05, 3.2348925508598995e-05, 3.297753714720633e-05, 3.361836410938252e-05, 3.427164376605858e-05, 3.493761810081112e-05, 3.5616533799496405e-05, 3.630864234162598e-05, 3.7014200093518226e-05, 3.773346840325981e-05, 3.8466713697512514e-05, 3.921420758020128e-05, 3.997622693311999e-05, 4.075305401849219e-05, 4.154497658352476e-05, 4.235228796699346e-05, 4.3175287207899464e-05, 4.401427915623744e-05, 4.486957458591619e-05, 4.574149030987337e-05, 4.6630349297427305e-05, 4.753648079390919e-05, 4.846022044262e-05, 4.940191040915724e-05, 5.0361899508157705e-05, 5.134054333250315e-05, 5.23382043850366e-05, 5.3355252212838417e-05, 5.439206354411136e-05, 5.544902242772589e-05, 5.652652037547696e-05, 5.76249565071053e-05, 5.87447376981368e-05, 5.988627873059452e-05, 6.105000244663966e-05, 6.2236339905198e-05, 6.344573054162978e-05, 6.467862233050272e-05, 6.593547195152751e-05, 6.721674495871844e-05, 6.85229159528406e-05, 6.985446875720865e-05, 7.121189659690124e-05, 7.259570228145835e-05, 7.400639839112872e-05, 7.544450746673646e-05, 7.691056220323711e-05, 7.840510564703515e-05, 7.992869139713567e-05, 8.148188381020478e-05, 8.306525820961502e-05, 8.467940109855298e-05, 8.632491037726761e-05, 8.800239556454099e-05, 8.971247802346198e-05, 9.145579119158756e-05, 9.323298081557648e-05, 9.50447051903829e-05, 9.689163540309722e-05, 9.877445558152621e-05, 0.00010069386314760274, 0.00010265056907572052, 0.00010464529815608868, 0.00010667878926320339, 0.00010875179562953731, 0.00011086508512454704, 0.00011301944053910189, 0.00011521565987544067, 0.00011745455664276216, 0.00011973696015855991, 0.0001220637158558125, 0.0001244356855961437, 0.00012685374798906694, 0.00012931879871743476, 0.0001318317508692115, 0.00013439353527569322, 0.00013700510085630046, 0.00013966741497007065, 0.00014238146377398064, 0.00014514825258823288, 0.0001479688062686397, 0.0001508441695862428, 0.00015377540761431156, 0.00015676360612286013, 0.00015980987198083076, 0.00016291533356609412, 0.00016608114118341424, 0.00016930846749053775, 0.0001725985079325621, 0.00017595248118474423, 0.00017937162960391398, 0.00018285721968866074, 0.00018641054254846072, 0.0001900329143819214, 0.00019372567696431979, 0.00019749019814461327, 0.0002013278723521096, 0.00020524012111298255, 0.0002092283935768239, 0.0002132941670534282, 0.00021743894756000797, 0.00022166427037904315, 0.0002259717006269697, 0.00023036283383392114, 0.0002348392965347326, 0.0002394027468714323, 0.00024405487520743976, 0.00024879740475369864, 0.00025363209220697757, 0.0002585607284005739, 0.0002635851389676633, 0.0002687071850175378, 0.00027392876382498644, 0.0002792518095330714, 0.00028467829386955983, 0.00029021022687727955, 0.00029584965765866493, 0.00030159867513477234, 0.00030745940881904497, 0.0003134340296061126, 0.0003195247505759212, 0.00032573382781348614, 0.0003320635612445778, 0.00033851629548764425, 0.00034509442072228947, 0.0003518003735746284, 0.0003586366380198458, 0.00036560574630229407, 0.00037271027987347097, 0.00037995287034822364, 0.00038733620047953413, 0.0003948630051522472, 0.0004025360723961095, 0.0004103582444184914, 0.0004183324186571803, 0.0004264615488536303, 0.00043474864614706727, 0.00044319678018985573, 0.00045180908028454004, 0.0004605887365429787, 0.0004695390010680057, 0.0004786631891580537, 0.0004879646805351839, 0.000497446920596981, 0.0005071134216927753, 0.0005169677644246641, 0.0005270135989738137, 0.0005372546464525381, 0.0005476947002826458, 0.0005583376276005786, 0.0005691873706898452, 0.0005802479484413019, 0.0005915234578418007, 0.0006030180754917681, 0.0006147360591522744, 0.0006266817493221693, 0.0006388595708458548, 0.0006512740345523119, 0.000663929738925971, 0.0006768313718100508, 0.0006899837121430014, 0.000703391631728686, 0.0007170600970409615, 0.0007309941710633276, 0.0007451990151643284, 0.0007596798910093853, 0.0007744421625097942, 0.0007894912978095888, 0.000804832871311015, 0.0008204725657393623, 0.0008364161742479261, 0.0008526696025638656, 0.0008692388711757652, 0.0008861301175637087, 0.0009033495984726798, 0.0009209036922301443, 0.0009387989011086725, 0.0009570418537344663, 0.0009756393075426892, 0.0009945981512805167, 0.0010139254075588148, 0.001033628235453415, 0.001053713933156927, 0.0010741899406820949, 0.0010950638426176697, 0.0011163433709378457, 0.001138036407866296, 0.0011601509887958366, 0.0011826953052648656, 0.0012056777079915992, 0.0012291067099673059, 0.00125299098960962, 0.0012773393939771588, 0.0013021609420465765, 0.001327464828053323, 0.0013532604248973185, 0.001379557287614783, 0.001406365156917574, 0.0014336939628012562, 0.001461553828223321, 0.001489955072852853, 0.0015189082168930903, 0.0015484239849782322, 0.001578513310145996, 0.001609187337887371, 0.0016404574302750332, 0.001672335170172041, 0.001704832365522256, 0.0017379610537241851, 0.0017717335060897762, 0.0018061622323899001, 0.001841259985488114, 0.0018770397660645066, 0.0019135148274313323, 0.0019506986804421907, 0.0019886050984966644, 0.0020272481226421366, 0.0020666420667748093, 0.002106801522941746, 0.002147741366745983, 0.002189476762856622, 0.002232023170626056, 0.0022753963498163172, 0.0023196123664366805, 0.002364687598694767, 0.002410638743063219, 0.0024574828204643228, 0.0025052371825747648, 0.002553919518252953, 0.0026035478600911883, 0.0026541405910951712, 0.0027057164514933513, 0.0027582945456785172, 0.0028118943492843524, 0.0028665357163994475, 0.002922238886921555, 0.0029790244940546707, 0.003036913571951904, 0.0030959275635067765, 0.0031560883282959556, 0.0032174181506763704, 0.0032799397480395964, 0.003343676279226714, 0.003408651353106628, 0.003474889037321148, 0.003542413867199913, 0.0036112508548486653, 0.0036814254984140348, 0.0037529637915283973, 0.003825892232938287, 0.003900237836319861, 0.003976028140285156, 0.004053291218582733, 0.004132055690496612, 0.0042123507314471755, 0.004294206083798211, 0.004377652067873833, 0.004462719593189548, 0.004549440169901572, 0.004637845920478593, 0.00472796959160039, 0.0048198445662876125, 0.004913504876267354, 0.005008985214578879, 0.005106320948424484, 0.005205548132269922, 0.005306703521199476, 0.005409824584530556, 0.005514949519692807, 0.005622117266376986, 0.005731367520958708, 0.0058427407512025775, 0.005956278211251901, 0.006072021956909878, 0.006190014861217576, 0.006310300630334678, 0.006432923819728874, 0.006557929850679761, 0.006685365027103537, 0.006815276552704545, 0.006947712548460239, 0.007082722070445724, 0.007220355128004927, 0.0073606627022746035, 0.00750369676506852, 0.007649510298128484, 0.007798157312749477, 0.007949692869786211, 0.008104173100048346, 0.008261655225092193, 0.008422197578416207, 0.008585859627068666, 0.008752701993674922, 0.008922786478892924, 0.009096176084304993, 0.009272935035754416, 0.009453128807135662, 0.009636824144646634, 0.009824089091512549, 0.010014993013189899, 0.010209606623060466, 0.010408002008624424, 0.010610252658202583, 0.01081643348815744, 0.011026620870643145, 0.01124089266189491, 0.011459328231067805, 0.0116820084896364, 0.011909015921365253, 0.012140434612862147, 0.01237635028472481, 0.012616850323293058, 0.012862023813017789, 0.013111961569459124, 0.013366756172925744, 0.013626502002767714, 0.013891295272336103, 0.014161234064621496, 0.0144364183685854, 0.014716950116197391, 0.015002933220192185, 0.015294473612560219, 0.015591679283786354, 0.015894660322851053, 0.016203528958008587, 0.01651839959835823, 0.01683938887622263, 0.017166615690350197, 0.017500201249956642, 0.017840269119622654, 0.01818694526506373, 0.01854035809978969, 0.01890063853267079, 0.019267920016427898, 0.019642338597065528, 0.020024032964264808, 0.02041314450275619, 0.020809817344690142, 0.021214198423025746, 0.021626437525956516, 0.02204668735239406, 0.02247510356852987, 0.022911844865495874, 0.023357073018146213, 0.02381095294498041, 0.024273652769231695, 0.024745343881141916, 0.025226201001446954, 0.025716402246095463, 0.026216129192225567, 0.0267255669454235, 0.027244904208288866, 0.027774333350333177, 0.02831405047923559, 0.028864255513484177, 0.02942515225642819, 0.02999694847176973, 0.030579855960522307, 0.03117409063946424, 0.0317798726211179, 0.03239742629528193, 0.03302698041214819, 0.03366876816703398, 0.03432302728676098, 0.034990000117712056, 0.0356699337155998, 0.03636307993697957, 0.03706969553253982, 0.037790042242206855, 0.03852438689209639, 0.03927300149334944, 0.040036163342889036, 0.040814155126134975, 0.04160726502171388, 0.04241578680820459, 0.0432400199729581, 0.04408026982303081, 0.04493684759827535, 0.04581007058662753, 0.04670026224163392, 0.04760775230226361, 0.04853287691504817, 0.04947597875859434, 0.05043740717051708, 0.051417518276839304, 0.05241667512390468, 0.053435247812856135, 0.05447361363672563, 0.05553215722018851, 0.05661127066203378, 0.05771135368040316, 0.058832813760851366, 0.059976066307284664, 0.061141534795832356, 0.06232965093170688, 0.0635408548091151, 0.06477559507427327, 0.06603432909159258, 0.06731752311309319, 0.06862565245110974, 0.06995920165435372, 0.0713186646873967, 0.07270454511364208, 0.07411735628185018, 0.07555762151629185, 0.0770258743105927, 0.07852265852534723, 0.0800485285895725, 0.0816040497060752, 0.083189798060811, 0.08480636103631123, 0.0864543374292581, 0.08813433767228508, 0.08984698406009237, 0.09159291097995034, 0.09337276514668655, 0.0951872058422378, 0.09703690515985622, 0.09892254825306218, 0.10084483358943407, 0.10280447320933085, 0.10480219298964025, 0.10683873291265407, 0.10891484734016721, 0.11103130529290405, 0.11318889073537382, 0.11538840286626026, 0.11763065641445794, 0.11991648194085765, 0.1222467261459962, 0.12462225218368723, 0.12704393998074565, 0.12951268656292225, 0.13202940638717428, 0.13459503168039572, 0.1372105127847227, 0.1398768185095553, 0.1425949364904166, 0.14536587355478758, 0.14819065609504767, 0.15107033044866552, 0.15400596328577593, 0.1569986420042895, 0.16004947513267953, 0.16315959274059352, 0.16633014685744973, 0.16956231189916277, 0.17285728510316148, 0.1762162869718638, 0.1796405617247684, 0.1831313777593271, 0.186690028120777, 0.1903178309811057, 0.19401613012731467, 0.19778629545917922, 0.20162972349667652, 0.205547837897277, 0.20954208998328397, 0.21361395927942453, 0.21776495406088445, 0.22199661191199505, 0.22631050029577454, 0.2307082171345347, 0.23519139140177756, 0.23976168372558684, 0.24442078700374475, 0.24917042703080694, 0.2540123631373615, 0.2589483888417044, 0.26398033251418335, 0.26911005805445654, 0.2743394655818986, 0.2796704921394349, 0.28510511241104625, 0.2906453394532212, 0.2962932254406155, 0.30205086242620793, 0.30792038311622316, 0.3139039616601171, 0.32000381445591003, 0.3262222009711667, 0.33256142457994015, 0.33902383341596903, 0.3456118212424552, 0.3523278283387497, 0.3591743424042669, 0.36615389947995614, 0.373269084887686, 0.3805225341878905, 0.38791693415580564, 0.3954550237766928, 0.40313959526039395, 0.41097349507560654, 0.4189596250042497, 0.42710094321632563, 0.4354004653656646, 0.4438612657069661, 0.45248647823454285, 0.46127929784319033, 0.4702429815116239, 0.47938084950891124, 0.4886962866243319, 0.49819274342115905, 0.5078737375147967, 0.5177428548757422, 0.5278037511578804, 0.5380601530525977, 0.5485158596691839, 0.5591747439420823, 0.5700407540654729, 0.5811179149557417, 0.592410329742357, 0.6039221812877281, 0.6156577337365926, 0.6276213340955145, 0.6398174138430744, 0.6522504905713394, 0.6649251696592587, 0.6778461459785405, 0.6910182056326996, 0.7044462277299026, 0.7181351861902494, 0.7320901515881774, 0.7463162930306749, 0.7608188800719858, 0.7756032846655272, 0.7906749831537272, 0.8060395582965381, 0.8217027013393695, 0.8376702141212012, 0.853948011223653, 0.8705421221618356, 0.8874586936177686, 0.9047039917171805, 0.9222844043505667, 0.9402064435393709, 0.9584767478481006, 0.977102084843347, 0.9960893536005958, 1.015445587259725, 1.0351779556301757, 1.0552937678467489, 1.0758004750770052, 1.0967056732812845, 1.1180171060263404, 1.1397426673536675, 1.1618904047035645, 1.1844685218960131, 1.20748538216947, 1.2309495112787372, 1.2548696006530242, 1.2792545106153486, 1.3041132736645218, 1.3294550978209358, 1.3552893700373028, 1.381625659675727, 1.4084737220523207, 1.435843502050712, 1.463745137805751, 1.4921889644588198, 1.5211855179861027, 1.5507455391012657, 1.580879977233944, 1.6115999945855657, 1.64291697026399, 1.6748425044984745, 1.7073884229365435, 1.7405667810243834, 1.7743898684723551, 1.808870213807235, 1.8440205890129566, 1.8798540142615634, 1.9163837627360052, 1.9536233655467317, 1.9915866167437888, 2.0302875784263335, 2.0697405859514046, 2.1099602532439463, 2.1509614782099926, 2.1927594482550705, 2.2353696459097954, 2.27880785456482, 2.323090164317222, 2.368232977930491, 2.414253016910306, 2.4611673276984356, 2.5089932879869816, 2.5577486131552702, 2.6074513628318714, 2.658119947584185, 2.7097731357378882, 2.7624300603290184, 2.816110226191092, 2.87083351717998, 2.9266202035391204, 2.983490949407915, 3.041466820475992, 3.1005692917862397, 3.1608202556894236, 3.222242029953427, 3.284857366030037, 3.348689457482437, 3.4137619485763264, 3.480098943038142, 3.547725012983414, 3.6166652080185533, 3.6869450645195667, 3.7585906150911574, 3.831628398209444, 3.9060854680522326, 3.981989404520223, 4.059368323453008, 4.1382508870435135, 4.2186663144548895, 4.300644392643667, 4.38421548739328, 4.4694105545619065, 4.55626115154898, 4.644799448984434, 4.735058242645224, 4.827070965603186, 4.9208717006091955, 5.016495192717898, 5.113976862157656, 5.213352817450705, 5.314659868788299, 5.4179355416656465, 5.5232180907818496, 5.630546514209976, 5.739960567842502, 5.851500780117372, 5.965208467030312, 6.081125747438814, 6.199295558663561, 6.319761672392973, 6.442568710896767, 6.567762163554722, 6.695388403706607, 6.825494705829314, 6.958129263048096, 7.093341204987983, 7.231180615971932, 7.371698553572769, 7.514947067525687, 7.660979219008094, 7.80984910029418, 7.96161185479144, 8.116323697466564, 8.274041935668214, 8.434824990354336, 8.598732417732178, 8.765824931318758, 8.93616442442981, 9.109813993105941, 9.28683795948443, 9.46730189562479, 9.651272647797583, 9.83881836124532, 10.030008505424249, 10.224913899736787, 10.423606739764013, 10.626160624007843, 10.832650581153002, 11.043153097858522, 11.257746147089502, 11.476509216999373, 11.699523340373375, 11.926871124644048, 12.1586367824903, 12.394906163030967, 12.635766783624279, 12.881307862285503, 13.13162035073476, 13.38679696808644, 13.646932235193693, 13.912122509660383, 14.18246602153311, 14.458062909686912, 14.739015258918128, 15.025427137757921, 15.317404637020786, 15.615055909101832, 15.918491208038011, 16.227822930347607, 16.543165656663664, 16.864636194175766, 17.1923536198973, 17.526439324773275, 17.86701705864485, 18.214212976088003, 18.56815568314325, 18.92897628495259, 19.296808434322735, 19.671788381232137, 20.054055023299625, 20.443749957233905, 20.841017531282997, 21.246004898702687, 21.658862072264235, 22.079741979820906, 22.508800520954622, 22.946196624723186, 23.39209230853008, 23.846652738137266, 24.310046288845264, 24.78244460786175, 25.264022677881552, 25.754958881902667, 26.255435069302283, 26.765636623195547, 27.285752529104133, 27.815975444959374, 28.35650177246505, 28.907531729847204, 29.469269426017757, 30.04192293617916, 30.62570437889841, 31.22082999467832, 31.827520226056162, 32.4459997992583, 33.0764978074424, 33.719247795555674, 34.37448784684372, 35.04246067103997, 35.723413694267975, 36.41759915069159, 37.12527417594628, 37.846700902385386, 38.58214655617702, 39.33188355628908, 40.09618961539636, 40.875347842749086, 41.66964684904053, 42.479380853312165, 43.304849791936675, 44.14635942971794, 45.00422147315081, 45.87875368588104, 46.770280006410026, 47.679130668084674, 48.605642321421236, 49.550158158805374, 50.51302804161441, 51.49460862981091, 52.49526351405497, 53.51536335038264, 54.55528599750137, 55.61541665675504, 56.696148014807115, 57.797880389096925, 58.92102187612296, 60.06598850260704, 61.23320437959676, 62.42310185956114, 63.63612169654032, 64.87271320940643, 66.1333344482984, 67.41845236428799, 68.72854298234617, 70.0640915776695, 71.4255928554313, 72.81355113402745, 74.22848053188366, 75.67090515789116, 77.14135930554299, 78.64038765084494, 80.16854545407011, 81.7263987654345, 83.31452463477015, 84.93351132527178, 86.5839585313981, 88.26647760100568, 89.98169176180086, 91.7302363521928, 93.51275905662914, 95.32992014550796, 97.18239271975318, 99.07086296013574, 100.99603038144794, 102.95860809161174, 104.95932305582255, 106.9989163658293, 109.078143514442, 111.19777467537897, 113.35859498854806, 115.5614048508743, 117.80702021277389, 120.09627288039987, 122.43001082374897, 124.80909849076185, 127.23441712752837, 129.70686510471185, 132.22735825031663, 134.7968301889235, 137.41623268752025, 140.08653600804266, 142.80872926677785, 145.58382080074455, 148.4128385411928, 151.29683039436756, 154.2368646296627, 157.23403027532632, 160.28943752184918, 163.40421813319608, 166.57952586602102, 169.81653689704373, 173.1164502587135, 176.4804882833484, 179.9098970559063, 183.40594687554994, 186.96993272618158, 190.6031747561228, 194.30701876712004, 198.0828367128391, 201.9320272070625, 205.8560160417521, 209.85625671517963, 213.934230970327, 218.09144934373793, 222.32945172504623, 226.64980792736867, 231.05411826878733, 235.54401416512152, 240.12115873423926, 244.7872474120878, 249.54400858070773, 254.39320420845283, 259.3366305026448, 264.37611857491044, 269.51353511945075, 274.75078310449675, 280.0898024771818, 285.5325708821346, 291.0811043940219, 296.7374582643261, 302.50372768264583, 308.38204855277354, 314.37459828387057, 320.4835965970047, 326.71130634736573, 333.0600343624583, 339.5321322965777, 346.1299975019022, 352.85607391649506, 359.71285296958064, 366.70287450439804, 373.82872771899787, 381.0930521253035, 388.49853852684294, 396.047930015442, 403.74402298730456, 411.58966817884226, 419.58777172262165, 427.741296223832, 436.053261857675, 444.5267474880894, 453.1648918081838, 461.97089450286734, 470.9480174340504, 480.09958584887715, 489.4289896114527, 498.93968445848213, 508.6351932793324, 518.5191074209527, 528.5950880181615, 538.8668673497648, 549.3382502210713, 560.0131153732201, 570.8954169199208, 581.989185812122, 593.2985313311223, 604.8276426107007, 616.5807901888286, 628.5623275895506, 640.7766929355604, 653.2284105921643, 665.922092843159, 678.8624415992766, 692.0542501398512, 705.5024048882987, 719.2118872221168, 733.1877753180711, 747.4352460332015, 761.9595768223895, 776.7661476932371, 791.8604431988612, 807.2480544694494, 822.9346812833045, 838.926134178111, 855.2283366032302, 871.8473271138283, 888.7892616076597, 906.0604156052551, 923.6671865744926, 941.616096300293, 959.9137933003678, 978.5670552879416, 997.5827916822852, 1016.9680461680651, 1036.7299993044385, 1056.8759711848024, 1077.4134241482573, 1098.3499655437797, 1119.6933505480617, 1141.451485038143, 1163.6324285198573, 1186.2443971131927, 1209.2957665956144, 1232.7950755046063, 1256.7510283004494, 1281.172498590439, 1306.068532415838, 1331.4483516026378, 1357.3213571774113, 1383.6971328496254, 1410.5854485615575, 1437.9962641072034, 1465.9397328215296, 1494.4262053414188, 1523.4662334396462, 1553.0705739334537, 1583.250192668974, 1614.0162685831308, 1645.380197844502, 1677.353598074574, 1709.9483126510818, 1743.1764150949618, 1777.0502135425595, 1811.5822553046733, 1846.7853315143066, 1882.6724818646558, 1919.256999439171, 1956.552435635507, 1994.5726051851639, 2033.3315912705948, 2072.8437507418835, 2113.1237194346495, 2154.1864175913674, 2196.0470553880687, 2238.7211385683436], [1.0, 0.9999999950309301, 0.9999999899651969, 0.9999999848011467, 0.9999999795369073, 0.9999999741704358, 0.9999999686996208, 0.9999999631220337, 0.9999999574357425, 0.9999999516393225, 0.9999999457308338, 0.9999999397079795, 0.9999999335682501, 0.9999999273090455, 0.9999999209277781, 0.999999914421959, 0.9999999077892692, 0.9999999010276173, 0.9999998941349642, 0.9999998871065613, 0.9999998799409976, 0.9999998726372294, 0.9999998651932358, 0.9999998576062796, 0.9999998498731341, 0.9999998419902753, 0.9999998339540475, 0.9999998257608014, 0.9999998174070108, 0.9999998088893685, 0.9999998002048639, 0.9999997913508463, 0.9999997823250735, 0.9999997731254342, 0.9999997637465948, 0.9999997541856207, 0.9999997444397707, 0.9999997345055366, 0.9999997243789086, 0.9999997140556017, 0.9999997035312481, 0.9999996928015576, 0.9999996818624529, 0.999999670710179, 0.9999996593413925, 0.9999996477509916, 0.9999996359324806, 0.9999996238848505, 0.9999996116055246, 0.9999995990905141, 0.999999586334825, 0.9999995733328075, 0.9999995600784547, 0.9999995465656549, 0.9999995327884054, 0.9999995187409879, 0.9999995044181156, 0.9999994898150487, 0.9999994749276886, 0.9999994597526484, 0.9999994442843583, 0.9999994285143884, 0.9999994124389212, 0.999999396052778, 0.9999993793497016, 0.9999993623227694, 0.9999993449647454, 0.9999993272683775, 0.9999993092266456, 0.9999992908329682, 0.9999992720813695, 0.9999992529663161, 0.9999992334751754, 0.9999992136032282, 0.9999991933477748, 0.9999991727033526, 0.9999991516624697, 0.9999991302162377, 0.9999991083549131, 0.9999990860683599, 0.9999990633464381, 0.9999990401793312, 0.999999016557815, 0.9999989924734778, 0.9999989679188969, 0.9999989428877757, 0.999998917374545, 0.9999988913646634, 0.999998864849266, 0.9999988378210131, 0.9999988102703515, 0.9999987821862644, 0.9999987535569094, 0.9999987243701625, 0.9999986946140739, 0.9999986642772485, 0.9999986333491584, 0.9999986018203955, 0.9999985696779118, 0.9999985369023199, 0.9999985034906378, 0.9999984694361039, 0.9999984347279306, 0.9999983993524485, 0.9999983632940895, 0.9999983265362276, 0.9999982890618913, 0.9999982508543639, 0.9999982118976828, 0.9999981721770497, 0.999998131679163, 0.9999980903924812, 0.9999980483074253, 0.9999980054099893, 0.9999979616757373, 0.9999979170939137, 0.9999978716504244, 0.9999978253280836, 0.9999977781077755, 0.9999977299694437, 0.999997680892928, 0.9999976308586642, 0.9999975798482654, 0.9999975278449941, 0.9999974748338586, 0.9999974207810928, 0.9999973656707353, 0.9999973094960488, 0.9999972522424313, 0.999997193889481, 0.9999971344127756, 0.9999970737853991, 0.999997011979242, 0.9999969489660994, 0.9999968847185927, 0.9999968192109308, 0.9999967524195325, 0.9999966843235255, 0.9999966149051376, 0.9999965441493691, 0.9999964720177371, 0.9999963984832975, 0.9999963235262699, 0.9999962471205416, 0.9999961692357723, 0.9999960898391954, 0.9999960088971459, 0.9999959263763474, 0.9999958422449844, 0.9999957564735851, 0.9999956690357362, 0.9999955798980413, 0.9999954890038197, 0.9999953963436863, 0.9999953018999522, 0.9999952056434591, 0.9999951075367947, 0.9999950075370612, 0.99999490559824, 0.9999948016732013, 0.9999946957153942, 0.9999945876802561, 0.9999944775263723, 0.9999943652164164, 0.9999942507178958, 0.9999941340037289, 0.9999940150385519, 0.9999938937525856, 0.9999937701150926, 0.9999936440878083, 0.9999935156235857, 0.9999933846696649, 0.9999932511704593, 0.999993115069914, 0.9999929763134802, 0.9999928348497541, 0.9999926906318155, 0.999992543618241, 0.9999923937208611, 0.9999922408861638, 0.999992085097569, 0.999991926316129, 0.9999917644863324, 0.9999915995411117, 0.9999914314061393, 0.9999912600034896, 0.9999910852547359, 0.9999909070835468, 0.999990725417838, 0.9999905401915319, 0.9999903513459706, 0.9999901588310259, 0.9999899626055039, 0.9999897625693135, 0.9999895586401572, 0.9999893507648829, 0.9999891388722099, 0.9999889228786536, 0.9999887026935959, 0.9999884782235907, 0.9999882493759924, 0.9999880160619823, 0.9999877781990621, 0.9999875357130791, 0.999987288518087, 0.9999870364510915, 0.9999867794813297, 0.9999865175628099, 0.9999862506168653, 0.9999859785412016, 0.9999857012176826, 0.9999854185189908, 0.999985130314286, 0.999984836473972, 0.9999845368736732, 0.9999842313975115, 0.9999839199407651, 0.9999836024119844, 0.9999832787346294, 0.9999829488188838, 0.9999826124681485, 0.9999822695932151, 0.9999819200903466, 0.9999815638303012, 0.999981200667535, 0.9999808304480496, 0.9999804530160346, 0.9999800682194401, 0.9999796759146007, 0.9999792759700213, 0.9999788682694231, 0.9999784525875964, 0.9999780287479568, 0.9999775967100676, 0.9999771563703335, 0.9999767075778854, 0.9999762501486649, 0.9999757838775153, 0.9999753085484928, 0.9999748239435944, 0.9999743298500791, 0.9999738260665436, 0.9999733124078953, 0.999972788709355, 0.9999722548296045, 0.9999717106531871, 0.9999711559255972, 0.9999705903946265, 0.9999700139177344, 0.999969426300524, 0.9999688273134142, 0.999968216705909, 0.9999675942187276, 0.9999669595940313, 0.9999663125839621, 0.9999656529576872, 0.9999649805071251, 0.999964295009511, 0.9999635960035378, 0.9999628833858634, 0.9999621570376771, 0.9999614167471315, 0.9999606622347823, 0.9999598931754928, 0.9999591092171829, 0.9999583099967652, 0.9999574951535823, 0.9999566643406262, 0.9999558172337929, 0.9999549535394036, 0.9999540730002001, 0.9999531753999996, 0.9999522605088197, 0.9999513277799394, 0.9999503769508324, 0.9999494077406852, 0.9999484197955175, 0.9999474127140755, 0.9999463860699263, 0.9999453394301738, 0.9999442723711708, 0.99994318449157, 0.9999420754230228, 0.9999409448388021, 0.9999397921653709, 0.9999386168421515, 0.9999374187666906, 0.999936197664369, 0.9999349531257201, 0.9999336846460432, 0.999932391659421, 0.99993107356775, 0.9999297297653277, 0.9999283596594964, 0.9999269626877897, 0.9999255383319865, 0.9999240861294397, 0.9999226056820062, 0.9999210966628769, 0.9999195584338025, 0.9999179902303515, 0.9999163916679702, 0.9999147622171617, 0.9999131012471046, 0.9999114080658099, 0.9999096819542771, 0.9999079221953142, 0.9999061280976215, 0.9999042990156829, 0.9999024343659544, 0.9999005335654991, 0.9998985953294856, 0.9998966193071948, 0.9998946051941383, 0.9998925524210869, 0.9998904602255847, 0.9998883277135534, 0.999886153912047, 0.9998839378141251, 0.9998816784167132, 0.9998793747522432, 0.9998770259147831, 0.9998746310813028, 0.9998721895286543, 0.9998697006467905, 0.9998671638405344, 0.9998645776097967, 0.9998619411730756, 0.9998592537716915, 0.9998565144372901, 0.9998537220646688, 0.9998508754739596, 0.9998479734633324, 0.99984501485328, 0.9998419985234374, 0.9998389234428001, 0.9998357886941206, 0.9998325928174361, 0.9998293340878361, 0.9998260122301926, 0.9998226265195228, 0.9998191758465615, 0.9998156588291067, 0.9998120739076838, 0.9998084194272282, 0.9998046937063172, 0.9998008950953401, 0.9997970220248633, 0.9997930730453213, 0.9997890468590589, 0.9997849423456447, 0.9997807585812879, 0.9997764939660247, 0.9997721462329582, 0.9997677143287865, 0.9997631968138885, 0.9997585919573164, 0.9997538978497285, 0.9997491124995033, 0.9997442339138968, 0.9997392601669222, 0.999734189455472, 0.9997290201450572, 0.9997237506922861, 0.9997183775797472, 0.9997128996169085, 0.9997073160313403, 0.9997016252981918, 0.9996958253410574, 0.9996899137050821, 0.9996838877052819, 0.9996777445527775, 0.999671481461379, 0.9996650957367355, 0.9996585848500384, 0.999651946498086, 0.9996451786513276, 0.9996382795913574, 0.9996312477584063, 0.9996240790968489, 0.9996167712606194, 0.9996093222059628, 0.9996017292893571, 0.9995939894721335, 0.9995860994952798, 0.9995780560276977, 0.9995698557908719, 0.999561495662621, 0.9995529727623502, 0.9995442845199803, 0.9995354272204591, 0.9995263956900884, 0.9995171891400609, 0.9995078056673735, 0.9994982422760015, 0.9994884951894374, 0.9994785601193481, 0.999468432495085, 0.9994581076583384, 0.9994475810268182, 0.9994368482304685, 0.9994259052233886, 0.9994147483743178, 0.9994033745382658, 0.9993917811116086, 0.9993799640858012, 0.9993679168681054, 0.9993556365315464, 0.9993431191749685, 0.999330360062057, 0.9993173539383688, 0.9993040953013103, 0.9992905786282535, 0.999276798567496, 0.9992627500963045, 0.999248428649884, 0.9992338300902719, 0.999218944980724, 0.9992037693092809, 0.9991883011443047, 0.9991725364216983, 0.9991564695078241, 0.9991400936848278, 0.9991234015666797, 0.9991063854534626, 0.9990890376307231, 0.999071350620052, 0.9990533173864677, 0.9990349315076308, 0.9990161873094299, 0.9989970799720255, 0.9989776053560838, 0.9989577526920954, 0.998937514910181, 0.9989168865349275, 0.9988958603822049, 0.9988744281323941, 0.9988525808203443, 0.9988303092511742, 0.9988076043501704, 0.9987844574542392, 0.9987608605516536, 0.9987368064761726, 0.9987122857903743, 0.9986872833480163, 0.9986617967544344, 0.9986358210615698, 0.9986093482268109, 0.9985823679870085, 0.9985548686100976, 0.9985268375375256, 0.9984982619294379, 0.998469129123437, 0.9984394270166946, 0.99840914438025, 0.9983782711134664, 0.9983467984458341, 0.9983147190925884, 0.9982820230395889, 0.9982486915044341, 0.9982147162705867, 0.998180086844423, 0.9981447903540985, 0.9981088124352229, 0.9980721379854764, 0.9980347518026242, 0.9979966391190008, 0.9979577860442855, 0.9979181799272342, 0.9978778095660872, 0.9978366503144203, 0.9977946888642037, 0.9977519204961739, 0.997708334491197, 0.9976639156980956, 0.997618645885865, 0.9975725049033524, 0.9975254716673027, 0.9974775249976978, 0.9974286443175054, 0.9973788102323129, 0.9973280050038138, 0.9972762129297488, 0.997223420641655, 0.9971696170787538, 0.9971147743599855, 0.9970588712835041, 0.9970018933623673, 0.9969438212905667, 0.9968846325360285, 0.996824302702799, 0.9967628066876575, 0.9967001196540088, 0.9966362178437089, 0.9965710792454877, 0.9965046841368096, 0.996437008726902, 0.996368009955736, 0.9962976803258505, 0.9962260072179582, 0.9961529693578808, 0.9960785392355959, 0.9960026851862571, 0.9959253731696065, 0.9958465682807602, 0.9957662360222193, 0.9956843433640936, 0.9956008596169218, 0.9955157571390898, 0.9954290118986879, 0.9953406039076722, 0.9952505084524931, 0.9951586735355621, 0.9950650761571048, 0.9949696886168922, 0.9948724765579892, 0.9947734014079364, 0.9946724224595054, 0.9945694986307491, 0.9944645899402769, 0.9943576587302295, 0.9942486706662752, 0.994137595541076, 0.9940243716210354, 0.9939089561883105, 0.9937913382291614, 0.9936714901826985, 0.9935493722291449, 0.9934249359927603, 0.9932981277184056, 0.9931688909788612, 0.9930371689646063, 0.9929029064028368, 0.9927660511479963, 0.9926265554819923, 0.9924843771585334, 0.9923394802226138, 0.9921918355462522, 0.992041374020273, 0.9918880336506817, 0.9917317773301288, 0.9915725547249705, 0.9914103066042841, 0.9912449685424797, 0.9910764740639953, 0.9909047572920536, 0.9907297551575207, 0.9905514092184924, 0.9903696671362988, 0.9901844706023356, 0.9899957030399666, 0.9898033414459095, 0.9896073551258566, 0.9894076899770525, 0.9892042749934133, 0.9889970278622767, 0.9887858597506317, 0.9885706793694494, 0.9883513963963195, 0.9881279243289065, 0.9879001828347413, 0.9876680996564697, 0.9874316121258625, 0.987190668334595, 0.9869452099153276, 0.9866951005739164, 0.9864402784204773, 0.9861806740373684, 0.9859162002282376, 0.9856467584982317, 0.985372244577516, 0.9850925530935506, 0.9848075814875137, 0.9845172332610784, 0.9842214206313835, 0.9839200666644093, 0.9836130261160918, 0.9833001743167622, 0.9829814876007152, 0.9826568998914648, 0.9823263130955368, 0.9819896067624257, 0.9816466463702119, 0.9812972903860547, 0.9809413962366511, 0.9805788253108504, 0.9802094471048636, 0.9798331426097782, 0.9794498070313185, 0.9790593519228964, 0.9786617068048896, 0.9782567151240533, 0.9778442099009698, 0.9774241044275006, 0.9769962784310333, 0.9765605890376793, 0.9761168802171325, 0.9756649908010053, 0.9752047612333085, 0.9747360391965372, 0.9742586842429453, 0.9737725715479495, 0.9732775712687399, 0.9727734003667535, 0.9722599972682616, 0.9717372969487174, 0.9712051767775197, 0.9706634726439524, 0.970111992823438, 0.9695505298279714, 0.9689788704615743, 0.9683968042806095, 0.9678041306396206, 0.9672006644858878, 0.9665862410499584, 0.9659607195648945, 0.9653239861337691, 0.9646759226456556, 0.9640162166598817, 0.9633447249660054, 0.9626612989604656, 0.9619657484758433, 0.9612578572403242, 0.960537396040422, 0.959804133840891, 0.9590578470914887, 0.9582983274281012, 0.9575253879555677, 0.9567388682811441, 0.9559384773479483, 0.9551239237584509, 0.9542951720180596, 0.9534520954175391, 0.952594496322309, 0.9517221281135312, 0.9508347139806701, 0.9499319629088158, 0.9490135831714833, 0.9480792936098696, 0.9471288329524371, 0.9461619674039742, 0.9451784967107681, 0.9441782588880097, 0.9431611337768863, 0.9421268400839923, 0.9410750315140906, 0.9400055592296084, 0.9389182071573499, 0.9378127140988649, 0.9366887937965663, 0.9355461519251373, 0.9343845003524848, 0.9332035689813706, 0.9320031154526506, 0.9307829329635233, 0.9295428195149145, 0.9282822695108003, 0.9270011898258804, 0.9256995036180045, 0.9243770266361208, 0.9230334987956913, 0.921668611254094, 0.9202820294756866, 0.9188734127297671, 0.9174424304222959, 0.9159887756235943, 0.9145121761190025, 0.9130124032773773, 0.9114892790030743, 0.9099426810104452, 0.9083724932097835, 0.9067782433986347, 0.9051597538705255, 0.9035168566220477, 0.9018493188180426, 0.9001568697456991, 0.8984392236514648, 0.8966960989218038, 0.8949272340244431, 0.8931324005862948, 0.8913114139473652, 0.8894641414963766, 0.8875902712513828, 0.885689471838256, 0.8837618046235615, 0.8818072067251647, 0.8798255205911869, 0.8778165270282978, 0.8757799733162663, 0.8737155969537448, 0.8716231455280337, 0.8695023931539635, 0.8673531538836212, 0.8651752924491045, 0.8629687326644807, 0.8607334637803625, 0.8584695450547, 0.8561768230978279, 0.8538550599291973, 0.8515042844529049, 0.8491244580111535, 0.8467155020656241, 0.8442773226488366, 0.8418098308317212, 0.8393129596655868, 0.8367866780119274, 0.8342310016327661, 0.8316460018771246, 0.829031769318203, 0.8263881189689666, 0.8237152577991842, 0.821013409001922, 0.8182827159838605, 0.8155232720942568, 0.8127351457871446, 0.8099184017315852, 0.8070731183349844, 0.8041994020991129, 0.801297399187129, 0.7983673045422506, 0.795409368864484, 0.7924239037206611, 0.7894112850347202, 0.7863718970875083, 0.783305857831239, 0.7802135238358778, 0.7770952711709443, 0.7739514573098296, 0.770782437840237, 0.7675885802323174, 0.764370275014662, 0.7611279446734814, 0.7578620505586133, 0.7545730980511817, 0.7512616402215253, 0.7479281632966914, 0.7445731830039417, 0.7411973348839132, 0.7378012331383051, 0.7343854837598496, 0.7309506954512437, 0.7274974884625995, 0.7240265016035337, 0.7205383976600831, 0.7170338674230768, 0.7135136325131795, 0.709978447168378, 0.7064290991420589, 0.7028664098438356, 0.6992912328706584, 0.6957043628203138, 0.6921066000132776, 0.6884987978868101, 0.684881823720143, 0.6812565598958047, 0.6776239045061756, 0.6739847714051235, 0.670340089793483, 0.6666908034170955, 0.663037869447072, 0.6593822571037573, 0.6557249662841589, 0.652067021212648, 0.6484093616686907, 0.644752955151622, 0.641098798767327, 0.6374479126659732, 0.6338013340235503, 0.6301601115334042, 0.6265253003756777, 0.6228979576342222, 0.6192791381321412, 0.6156698906586562, 0.6120712545614349, 0.6084842566799362, 0.6049099085966588, 0.6013492592116824, 0.5978033721310722, 0.5942732352855079, 0.5907598595208516, 0.5872642692291697, 0.5837874928206562, 0.5803305544305882, 0.5768944667398063, 0.5734802247978732, 0.5700888007478478, 0.5667211393605907, 0.5633781816137737, 0.5600609780921666, 0.5567703605371108, 0.5535071583503802, 0.5502722333045673, 0.5470664644625066, 0.5438907351665352, 0.5407459218824329, 0.537632884702607, 0.5345524593311074, 0.5315054503895337, 0.5284926258979661, 0.5255147127988111, 0.522572393404012, 0.5196663026575504, 0.5167971036510871, 0.513965520767844, 0.5111721303649994, 0.5084175160873894, 0.5057022615073488, 0.503026938846086, 0.5003920994984405, 0.49779826616047274, 0.4952459263784318, 0.4927355273550699, 0.4902674718651542, 0.4878421458910594, 0.48546002783578074, 0.48312138101865965, 0.48082646034212595, 0.47857553917135576, 0.47636889553806216, 0.47420680048365166, 0.4720895083041361, 0.47001724848185994, 0.4679902191097923, 0.4660085816329979, 0.46407245674908515, 0.4621819213251001, 0.46033700620259077, 0.4585376947795513, 0.4567840467181086, 0.4550760960896248, 0.453413771715445, 0.4517970132460863, 0.45022576018034743, 0.4486999426918821, 0.4472194740566381, 0.44578424449459525, 0.4443941162575169, 0.4430489198110574, 0.4417484509747211, 0.44049246917408696, 0.43928085320706645, 0.4381133651724978, 0.43698964231074205, 0.4359093645324908, 0.43487223995806873, 0.4338779926250458, 0.43292635212315017, 0.4320170449385755, 0.4311497873108467, 0.43032427942460544, 0.429540200776172, 0.42879720657067283, 0.42809492502001806, 0.4274329554251977, 0.426810866938356, 0.42622824380477403, 0.4256848854997863, 0.4251803318247243, 0.4247141312659283, 0.4242858870973819, 0.42389524150006863, 0.42354186201166427, 0.423225430048955, 0.4229456312700195, 0.42270214756569296, 0.42249465049032336, 0.42232279596050165, 0.4221862200674501, 0.4220845358642258, 0.42201748917292503, 0.4219853173754606, 0.42198734330855053, 0.4220229476929213, 0.42209168594505025, 0.422193251921092, 0.42232744639902997, 0.42249414980216393, 0.4226932987132553, 0.42292486577085436, 0.4231888425778817, 0.4234852252877101, 0.42381400256509094, 0.4241751456485353, 0.4245686002674391, 0.42499428019154145, 0.4254520622124388, 0.4259417823770128, 0.42646323331094704, 0.4270162980673648, 0.42760184488785336, 0.4282197325756319, 0.42886976511366465, 0.42955197186677846, 0.4302665554152593, 0.43101384634596546, 0.4317942642663278, 0.4326082843751283, 0.43345640898653987, 0.4343391434610496, 0.4352569760490314, 0.43621036120030254, 0.43719970593636504, 0.43822535892155634, 0.43928760190532723, 0.4403885478188461, 0.44153113060885074, 0.44271350003982324, 0.44393456858382846, 0.4451940328274073, 0.4464922236314054, 0.44782997492873167, 0.4492085092582115, 0.45062933830668167, 0.4520941768905822, 0.4536048689537201, 0.4551633242907482, 0.4567714648272651, 0.45843117939823946, 0.4601442860675589, 0.4619125011237379, 0.46373741397090207, 0.46562046721078115, 0.46756294128123843, 0.46956594308039523, 0.47163039806319684, 0.47375704534982926, 0.4759469552546709, 0.4782069291008921, 0.4805383462144367, 0.48294163381938676, 0.4854184125297915, 0.4879712375866879, 0.49060337348549693, 0.493318598530399, 0.4961210361719652, 0.499015010276471, 0.5020049217422063, 0.5050951441218461, 0.5082899361324307, 0.5115933691375026, 0.5150092678710887, 0.5185411628419977, 0.5221928773771053, 0.5260052439365852, 0.5299818393683721, 0.5341029515571414, 0.5383575142439099, 0.54274166645818, 0.5472574812501977, 0.5519118469501288, 0.5567154856891549, 0.5616820952979349, 0.5668276019610676, 0.5721695121615928, 0.5777263535060375, 0.5835171949862049, 0.5895612381162322, 0.5958774711892616, 0.6024843796337949, 0.6093997061211581, 0.6166402546878414, 0.6242217336948035, 0.6321586329545835, 0.6404641308203821, 0.6491500274530932, 0.6582267008659997, 0.6677187368227225, 0.6777231578255449, 0.6882383209202294, 0.6992681059362323, 0.7108397202917157, 0.7229990902295075, 0.735806824831933, 0.7493346945575281, 0.7636625713578111, 0.7788757822932861, 0.7950628330120127, 0.8123134615155, 0.8307169863468225, 0.8503609167239163, 0.8713299401247382, 0.8940218443953777, 0.918546407391841, 0.9447749985660118, 0.9727822954981077, 1.002809167780375, 1.0352300437251558, 1.0705243104240196, 1.1092513383562876, 1.1520287589597435, 1.1995136576156558, 1.2523863756247773, 1.311336643199411, 1.3770958618219284, 1.4513887536207346, 1.5354647839814843, 1.6313892677564472, 1.7424818326331772, 1.873053037597069, 2.028174141769682]], [[1e-05, 1.0209606623060468e-05, 1.0423606739764017e-05, 1.0642092440647243e-05, 1.0865157746525381e-05, 1.1092898648952227e-05, 1.1325413151528118e-05, 1.156280131207376e-05, 1.1805165285688051e-05, 1.2052609368708424e-05, 1.2305240043592618e-05, 1.2563166024741204e-05, 1.2826498305280606e-05, 1.3095350204826673e-05, 1.3369837418249465e-05, 1.365007806546014e-05, 1.3936192742241425e-05, 1.4228304572143527e-05, 1.4526539259467807e-05, 1.4831025143361045e-05, 1.5141893253043523e-05, 1.5459277364194775e-05, 1.5783314056521174e-05, 1.6114142772530196e-05, 1.6451905877536628e-05, 1.6796748720926532e-05, 1.71488196987054e-05, 1.7508270317357246e-05, 1.7875255259042352e-05, 1.824993244816152e-05, 1.8632463119315602e-05, 1.9023011886689445e-05, 1.9421746814890256e-05, 1.9828839491270713e-05, 2.024446509976804e-05, 2.0668802496290827e-05, 2.1102034285685953e-05, 2.154434690031884e-05, 2.199593068030075e-05, 2.2456979955397746e-05, 2.2927693128656497e-05, 2.340827276178293e-05, 2.38989256623105e-05, 2.43998629725955e-05, 2.491130026067789e-05, 2.543345761304649e-05, 2.596655972934871e-05, 2.6510836019085382e-05, 2.7066520700332415e-05, 2.7633852900531703e-05, 2.8213076759394718e-05, 2.8804441533962974e-05, 2.9408201705870634e-05, 3.0024617090855502e-05, 3.065395295056527e-05, 3.1296480106707516e-05, 3.195247505759212e-05, 3.2622220097116694e-05, 3.3306003436245885e-05, 3.400411932703707e-05, 3.4716868189265614e-05, 3.544455673970435e-05, 3.61874981241128e-05, 3.694601205199303e-05, 3.772042493416998e-05, 3.851107002325571e-05, 3.93182875570577e-05, 4.014242490499322e-05, 4.098383671757262e-05, 4.184288507901582e-05, 4.271993966306779e-05, 4.361537789208005e-05, 4.4529585099426564e-05, 4.546295469532401e-05, 4.64158883361278e-05, 4.7388796097176544e-05, 4.8382096649259564e-05, 4.939621743878322e-05, 5.0431594871713614e-05, 5.148867450137494e-05, 5.256791122018422e-05, 5.366976945540475e-05, 5.479472336900287e-05, 5.5943257061693786e-05, 5.711586478126432e-05, 5.831305113526223e-05, 5.9535331308143705e-05, 6.078323128297231e-05, 6.205728806776503e-05, 6.335804992658252e-05, 6.468607661546327e-05, 6.604193962330306e-05, 6.742622241778344e-05, 6.8839520696455e-05, 7.02824426430835e-05, 7.175560918936928e-05, 7.325965428215233e-05, 7.479522515621822e-05, 7.636298261282245e-05, 7.796360130405234e-05, 7.959777002314985e-05, 8.126619200091945e-05, 8.296958520834909e-05, 8.470868266557407e-05, 8.648423275731725e-05, 8.829699955494093e-05, 9.014776314524921e-05, 9.203731996618228e-05, 9.396648314954696e-05, 9.593608287093144e-05, 9.794696670695395e-05, 0.00010000000000000002, 0.00010209606623060465, 0.00010423606739764019, 0.00010642092440647242, 0.00010865157746525386, 0.00011092898648952228, 0.00011325413151528119, 0.0001156280131207376, 0.00011805165285688055, 0.00012052609368708427, 0.00012305240043592619, 0.0001256316602474121, 0.0001282649830528061, 0.00013095350204826673, 0.00013369837418249471, 0.00013650078065460138, 0.00013936192742241432, 0.00014228304572143528, 0.00014526539259467812, 0.00014831025143361047, 0.00015141893253043528, 0.00015459277364194779, 0.00015783314056521172, 0.00016114142772530193, 0.00016451905877536624, 0.00016796748720926538, 0.00017148819698705402, 0.0001750827031735725, 0.00017875255259042355, 0.0001824993244816153, 0.00018632463119315598, 0.00019023011886689457, 0.00019421746814890257, 0.00019828839491270721, 0.00020244465099768043, 0.00020668802496290832, 0.00021102034285685957, 0.00021544346900318845, 0.00021995930680300752, 0.0002245697995539775, 0.00022927693128656505, 0.00023408272761782944, 0.00023898925662310495, 0.00024399862972595513, 0.0002491130026067789, 0.00025433457613046505, 0.0002596655972934872, 0.0002651083601908538, 0.0002706652070033242, 0.00027633852900531703, 0.0002821307675939473, 0.0002880444153396297, 0.0002940820170587063, 0.000300246170908555, 0.0003065395295056528, 0.00031296480106707524, 0.00031952475057592136, 0.0003262222009711671, 0.000333060034362459, 0.0003400411932703707, 0.0003471686818926563, 0.0003544455673970435, 0.0003618749812411282, 0.00036946012051993036, 0.0003772042493416998, 0.0003851107002325572, 0.0003931828755705768, 0.0004014242490499323, 0.0004098383671757262, 0.0004184288507901584, 0.00042719939663067797, 0.00043615377892080047, 0.00044529585099426557, 0.00045462954695324015, 0.00046415888336127806, 0.0004738879609717656, 0.0004838209664925957, 0.0004939621743878322, 0.000504315948717136, 0.0005148867450137497, 0.0005256791122018423, 0.0005366976945540478, 0.000547947233690029, 0.0005594325706169378, 0.0005711586478126436, 0.0005831305113526222, 0.0005953533130814374, 0.000607832312829723, 0.0006205728806776504, 0.0006335804992658252, 0.0006468607661546328, 0.0006604193962330306, 0.0006742622241778345, 0.0006883952069645502, 0.0007028244264308352, 0.000717556091893693, 0.0007325965428215234, 0.0007479522515621827, 0.0007636298261282249, 0.0007796360130405237, 0.0007959777002314983, 0.0008126619200091951, 0.0008296958520834908, 0.0008470868266557413, 0.0008648423275731723, 0.000882969995549409, 0.000901477631452492, 0.0009203731996618224, 0.0009396648314954698, 0.0009593608287093147, 0.0009794696670695398, 0.0010000000000000005, 0.0010209606623060473, 0.0010423606739764012, 0.0010642092440647248, 0.0010865157746525389, 0.0011092898648952234, 0.0011325413151528115, 0.001156280131207376, 0.001180516528568806, 0.0012052609368708436, 0.0012305240043592619, 0.0012563166024741207, 0.0012826498305280607, 0.0013095350204826686, 0.0013369837418249467, 0.0013650078065460143, 0.0013936192742241432, 0.001422830457214352, 0.0014526539259467814, 0.001483102514336105, 0.001514189325304353, 0.0015459277364194772, 0.0015783314056521185, 0.0016114142772530205, 0.0016451905877536636, 0.0016796748720926534, 0.00171488196987054, 0.0017508270317357257, 0.0017875255259042367, 0.0018249932448161526, 0.0018632463119315605, 0.0019023011886689454, 0.0019421746814890278, 0.0019828839491270716, 0.0020244465099768043, 0.0020668802496290836, 0.002110203428568596, 0.002154434690031885, 0.0021995930680300756, 0.0022456979955397757, 0.002292769312865651, 0.0023408272761782927, 0.002389892566231051, 0.0024399862972595524, 0.002491130026067789, 0.0025433457613046493, 0.0025966559729348714, 0.002651083601908541, 0.0027066520700332413, 0.002763385290053171, 0.0028213076759394723, 0.0028804441533963002, 0.0029408201705870642, 0.0030024617090855504, 0.0030653952950565285, 0.0031296480106707534, 0.0031952475057592145, 0.0032622220097116715, 0.0033306003436245906, 0.0034004119327037097, 0.003471686818926561, 0.0035444556739704365, 0.003618749812411283, 0.003694601205199306, 0.0037720424934169984, 0.0038511070023255706, 0.003931828755705773, 0.0040142424904993255, 0.004098383671757262, 0.004184288507901582, 0.00427199396630678, 0.004361537789208007, 0.0044529585099426575, 0.004546295469532402, 0.0046415888336127815, 0.004738879609717652, 0.0048382096649259585, 0.0049396217438783235, 0.005043159487171364, 0.005148867450137494, 0.005256791122018427, 0.00536697694554048, 0.0054794723369002915, 0.00559432570616938, 0.005711586478126433, 0.005831305113526229, 0.005953533130814375, 0.006078323128297232, 0.006205728806776504, 0.006335804992658253, 0.0064686076615463346, 0.006604193962330308, 0.006742622241778347, 0.0068839520696455025, 0.007028244264308348, 0.007175560918936932, 0.007325965428215236, 0.007479522515621827, 0.007636298261282244, 0.007796360130405233, 0.00795977700231499, 0.008126619200091953, 0.008296958520834908, 0.008470868266557408, 0.008648423275731724, 0.0088296999554941, 0.009014776314524922, 0.009203731996618225, 0.0093966483149547, 0.009593608287093157, 0.009794696670695399, 0.010000000000000005, 0.010209606623060474, 0.010423606739764014, 0.01064209244064725, 0.01086515774652539, 0.011092898648952238, 0.011325413151528118, 0.01156280131207376, 0.011805165285688065, 0.012052609368708438, 0.01230524004359262, 0.01256316602474121, 0.01282649830528061, 0.01309535020482669, 0.013369837418249472, 0.013650078065460147, 0.013936192742241432, 0.014228304572143522, 0.014526539259467817, 0.014831025143361053, 0.015141893253043534, 0.015459277364194775, 0.015783314056521173, 0.016114142772530208, 0.01645190587753664, 0.016796748720926537, 0.017148819698705402, 0.017508270317357265, 0.017875255259042374, 0.01824993244816153, 0.01863246311931561, 0.019023011886689454, 0.019421746814890284, 0.019828839491270716, 0.02024446509976805, 0.02066880249629084, 0.02110203428568597, 0.021544346900318853, 0.02199593068030076, 0.02245697995539776, 0.022927693128656515, 0.023408272761782933, 0.023898925662310517, 0.024399862972595526, 0.02491130026067789, 0.0254334576130465, 0.025966559729348717, 0.026510836019085413, 0.02706652070033242, 0.027633852900531712, 0.02821307675939473, 0.028804441533963006, 0.029408201705870652, 0.030024617090855542, 0.03065395295056529, 0.03129648010670751, 0.03195247505759215, 0.03262222009711675, 0.033306003436245915, 0.03400411932703707, 0.03471686818926564, 0.03544455673970441, 0.03618749812411284, 0.036946012051993035, 0.03772042493417003, 0.03851107002325572, 0.03931828755705774, 0.040142424904993236, 0.04098383671757267, 0.04184288507901584, 0.04271993966306777, 0.04361537789208007, 0.04452958509942662, 0.045462954695324034, 0.04641588833612779, 0.047388796097176576, 0.04838209664925965, 0.04939621743878325, 0.05043159487171361, 0.051488674501374995, 0.05256791122018433, 0.05366976945540481, 0.05479472336900288, 0.05594325706169386, 0.05711586478126434, 0.058313051135262306, 0.059535331308143716, 0.06078323128297239, 0.06205728806776505, 0.06335804992658249, 0.06468607661546329, 0.06604193962330314, 0.06742622241778348, 0.06883952069645498, 0.07028244264308355, 0.0717556091893694, 0.07325965428215236, 0.07479522515621823, 0.07636298261282254, 0.07796360130405235, 0.07959777002314992, 0.08126619200091947, 0.08296958520834918, 0.0847086826655741, 0.0864842327573172, 0.08829699955494094, 0.0901477631452493, 0.09203731996618228, 0.09396648314954692, 0.0959360828709315, 0.0979469667069541, 0.10000000000000009, 0.10209606623060485, 0.10423606739764027, 0.10642092440647262, 0.10865157746525374, 0.11092898648952232, 0.1132541315152813, 0.11562801312073763, 0.11805165285688067, 0.12052609368708429, 0.12305240043592633, 0.12563166024741232, 0.128264983052806, 0.1309535020482668, 0.13369837418249464, 0.1365007806546015, 0.1393619274224145, 0.14228304572143538, 0.14526539259467833, 0.14831025143361032, 0.15141893253043526, 0.1545927736419479, 0.15783314056521178, 0.16114142772530213, 0.1645190587753663, 0.16796748720926558, 0.17148819698705436, 0.17508270317357236, 0.1787525525904236, 0.18249932448161515, 0.18632463119315612, 0.19023011886689478, 0.19421746814890273, 0.19828839491270742, 0.20244465099768022, 0.20668802496290825, 0.21102034285685972, 0.2154434690031884, 0.21995930680300765, 0.22456979955397746, 0.2292769312865652, 0.2340827276178298, 0.23898925662310486, 0.24399862972595507, 0.2491130026067792, 0.254334576130465, 0.2596655972934875, 0.265108360190854, 0.2706652070033245, 0.2763385290053177, 0.2821307675939471, 0.2880444153396299, 0.2940820170587063, 0.3002461709085552, 0.3065395295056533, 0.31296480106707547, 0.31952475057592183, 0.3262222009711667, 0.33306003436245896, 0.3400411932703711, 0.34716868189265626, 0.35444556739704386, 0.36187498124112816, 0.36946012051993077, 0.3772042493417007, 0.38511070023255695, 0.3931828755705772, 0.40142424904993207, 0.40983836717572647, 0.4184288507901589, 0.4271993966306783, 0.43615377892080126, 0.4452958509942659, 0.45462954695324, 0.46415888336127836, 0.47388796097176544, 0.48382096649259615, 0.49396217438783224, 0.5043159487171366, 0.5148867450137505, 0.5256791122018429, 0.5366976945540478, 0.5479472336900284, 0.5594325706169382, 0.5711586478126439, 0.5831305113526226, 0.5953533130814378, 0.6078323128297235, 0.6205728806776502, 0.6335804992658256, 0.6468607661546325, 0.660419396233031, 0.6742622241778343, 0.6883952069645505, 0.7028244264308363, 0.7175560918936934, 0.7325965428215232, 0.7479522515621831, 0.7636298261282247, 0.7796360130405244, 0.7959777002314987, 0.8126619200091957, 0.8296958520834927, 0.8470868266557419, 0.8648423275731728, 0.8829699955494089, 0.9014776314524925, 0.9203731996618238, 0.9396648314954703, 0.9593608287093162, 0.9794696670695404, 1.000000000000002, 1.0209606623060479, 1.042360673976402, 1.0642092440647257, 1.0865157746525387, 1.1092898648952243, 1.1325413151528143, 1.1562801312073776, 1.1805165285688057, 1.2052609368708422, 1.2305240043592625, 1.2563166024741228, 1.2826498305280616, 1.3095350204826697, 1.3369837418249477, 1.3650078065460163, 1.393619274224144, 1.4228304572143529, 1.4526539259467823, 1.483102514336105, 1.5141893253043541, 1.5459277364194808, 1.5783314056521194, 1.611414277253023, 1.6451905877536617, 1.6796748720926544, 1.7148819698705422, 1.7508270317357255, 1.787525525904238, 1.8249932448161537, 1.8632463119315634, 1.902301188668946, 1.9421746814890257, 1.9828839491270729, 2.024446509976804, 2.066880249629085, 2.1102034285685995, 2.154434690031886, 2.199593068030079, 2.2456979955397727, 2.2927693128656506, 2.3408272761782962, 2.389892566231051, 2.439986297259553, 2.4911300260677947, 2.543345761304653, 2.5966559729348777, 2.651083601908538, 2.7066520700332437, 2.7633852900531752, 2.8213076759394746, 2.880444153396302, 2.9408201705870662, 3.002461709085555, 3.0653952950565366, 3.1296480106707523, 3.195247505759216, 3.2622220097116705, 3.330600343624593, 3.400411932703715, 3.471686818926566, 3.5444556739704427, 3.6187498124112785, 3.694601205199305, 3.772042493417005, 3.8511070023255733, 3.931828755705775, 4.014242490499326, 4.0983836717572695, 4.184288507901593, 4.27199396630678, 4.361537789208009, 4.452958509942656, 4.546295469532406, 4.641588833612788, 4.738879609717659, 4.838209664925967, 4.939621743878318, 5.043159487171362, 5.148867450137502, 5.256791122018426, 5.366976945540483, 5.479472336900291, 5.594325706169388, 5.711586478126446, 5.831305113526223, 5.953533130814375, 6.078323128297232, 6.205728806776509, 6.335804992658264, 6.468607661546332, 6.604193962330318, 6.742622241778339, 6.883952069645501, 7.028244264308358, 7.175560918936929, 7.32596542821524, 7.479522515621827, 7.636298261282255, 7.796360130405253, 7.959777002314983, 8.126619200091952, 8.296958520834922, 8.470868266557414, 8.648423275731739, 8.8296999554941, 9.014776314524934, 9.203731996618249, 9.396648314954698, 9.593608287093152, 9.794696670695396, 10.000000000000014, 10.20960662306049, 10.42360673976403, 10.642092440647266, 10.865157746525378, 11.092898648952234, 11.325413151528135, 11.562801312073768, 11.805165285688071, 12.052609368708435, 12.305240043592638, 12.56316602474124, 12.826498305280607, 13.095350204826687, 13.369837418249467, 13.650078065460157, 13.936192742241452, 14.228304572143545, 14.52653925946784, 14.831025143361037, 15.141893253043529, 15.459277364194797, 15.783314056521185, 16.11414277253022, 16.451905877536635, 16.796748720926566, 17.14881969870544, 17.508270317357244, 17.875255259042365, 18.249932448161527, 18.63246311931562, 19.02301188668948, 19.42174681489028, 19.82883949127075, 20.24446509976803, 20.66880249629083, 21.10203428568598, 21.544346900318846, 21.995930680300777, 22.456979955397752, 22.92769312865653, 23.40827276178299, 23.898925662310493, 24.399862972595518, 24.911300260677887, 25.43345761304651, 25.96655972934876, 26.51083601908541, 27.06652070033246, 27.633852900531778, 28.213076759394724, 28.804441533963, 29.408201705870642, 30.02461709085553, 30.65395295056534, 31.296480106707563, 31.9524750575922, 32.62222009711668, 33.30600343624591, 34.00411932703712, 34.71686818926563, 35.4445567397044, 36.18749812411283, 36.94601205199309, 37.72042493417009, 38.51107002325571, 39.31828755705773, 40.14242490499322, 40.98383671757266, 41.84288507901591, 42.71993966306784, 43.61537789208014, 44.52958509942661, 45.46295469532403, 46.41588833612786, 47.38879609717656, 48.38209664925964, 49.39621743878323, 50.43159487171368, 51.48867450137507, 52.56791122018432, 53.66976945540479, 54.794723369002874, 55.94325706169384, 57.11586478126443, 58.313051135262285, 59.53533130814382, 60.78323128297237, 62.05728806776505, 63.35804992658258, 64.68607661546328, 66.04193962330314, 67.42622241778346, 68.83952069645508, 70.28244264308367, 71.75560918936937, 73.25965428215235, 74.79522515621821, 76.36298261282249, 77.96360130405247, 79.59777002314992, 81.2661920009196, 82.96958520834932, 84.70868266557423, 86.48423275731732, 88.29699955494092, 90.14776314524944, 92.0373199661826, 93.96648314954707, 95.93608287093166, 97.9469667069539, 100.00000000000006, 102.09606623060483, 104.23606739764043, 106.42092440647279, 108.65157746525391, 110.92898648952247, 113.25413151528149, 115.62801312073759, 118.05165285688062, 120.52609368708448, 123.05240043592651, 125.63166024741253, 128.2649830528062, 130.953502048267, 133.69837418249458, 136.50078065460147, 139.36192742241445, 142.28304572143563, 145.26539259467856, 148.31025143361052, 151.41893253043546, 154.59277364194816, 157.83314056521175, 161.1414277253021, 164.51905877536655, 167.9674872092658, 171.4881969870546, 175.08270317357264, 178.7525525904239, 182.4993244816151, 186.32463119315608, 190.2301188668947, 194.21746814890298, 198.28839491270773, 202.44465099768053, 206.68802496290857, 211.02034285686005, 215.44346900318834, 219.9593068030076, 224.56979955397782, 229.27693128656554, 234.08272761783013, 238.98925662310515, 243.99862972595542, 249.11300260677874, 254.33457613046497, 259.6655972934874, 265.1083601908544, 270.6652070033249, 276.33852900531815, 282.1307675939476, 288.0444153396303, 294.0820170587062, 300.2461709085551, 306.53952950565315, 312.96480106707594, 319.5247505759223, 326.2222009711672, 333.0600343624595, 340.0411932703716, 347.16868189265614, 354.44556739704376, 361.8749812411287, 369.46012051993137, 377.2042493417013, 385.1107002325576, 393.1828755705777, 401.4242490499319, 409.8383671757264, 418.4288507901587, 427.19939663067885, 436.15377892080187, 445.29585099426583, 454.6295469532408, 464.1588833612791, 473.8879609717653, 483.82096649259597, 493.96217438783293, 504.31594871713736, 514.8867450137512, 525.6791122018428, 536.6976945540486, 547.9472336900284, 559.4325706169382, 571.1586478126438, 583.1305113526236, 595.3533130814388, 607.8323128297233, 620.572880677651, 633.5804992658266, 646.8607661546324, 660.4193962330309, 674.2622241778354, 688.3952069645516, 702.8244264308373, 717.5560918936933, 732.5965428215244, 747.9522515621816, 763.6298261282246, 779.6360130405242, 795.9777002315001, 812.6619200091969, 829.6958520834912, 847.0868266557417, 864.8423275731742, 882.9699955494086, 901.4776314524922, 920.3731996618237, 939.6648314954718, 959.3608287093177, 979.4696670695402, 1000.0000000000017, 1020.9606623060495, 1042.3606739764055, 1064.2092440647255, 1086.5157746525404, 1109.2898648952262, 1132.5413151528162, 1156.2801312073814, 1180.5165285688036, 1205.2609368708418, 1230.524004359262, 1256.3166024741222, 1282.6498305280634, 1309.5350204826668, 1336.9837418249474, 1365.0078065460161, 1393.6192742241462, 1422.8304572143575, 1452.6539259467822, 1483.102514336107, 1514.1893253043563, 1545.9277364194832, 1578.3314056521247, 1611.414277253017, 1645.1905877536615, 1679.674872092654, 1714.8819698705418, 1750.8270317357283, 1787.5255259042342, 1824.9932448161535, 1863.246311931563, 1902.3011886689492, 1942.174681489032, 1982.8839491270728, 2024.4465099768072, 2066.8802496290878, 2110.2034285686027, 2154.4346900318933, 2199.5930680300708, 2245.6979955397724, 2292.76931286565, 2340.827276178296, 2389.8925662310544, 2439.9862972595483, 2491.1300260677895, 2543.3457613046526, 2596.655972934877, 2651.0836019085464, 2706.652070033243, 2763.3852900531742, 2821.307675939479, 2880.444153396307, 2940.8201705870756, 3002.4617090855436, 3065.395295056525, 3129.6480106707522, 3195.2475057592155, 3262.2220097116756, 3330.600343624586, 3400.4119327037074, 3471.686818926565, 3544.4556739704417, 3618.7498124112913, 3694.6012051993043, 3772.0424934170037, 3851.1070023255797, 3931.828755705782, 4014.242490499338, 4098.383671757254, 4184.288507901578, 4271.993966306779, 4361.537789208008, 4452.958509942663, 4546.295469532396, 4641.588833612779, 4738.879609717659, 4838.209664925966, 4939.621743878335, 5043.159487171361, 5148.8674501375, 5256.791122018434, 5366.976945540491, 5479.472336900309, 5594.325706169407, 5711.586478126425, 5831.305113526221, 5953.533130814374, 6078.32312829724, 6205.7288067765185, 6335.804992658252, 6468.607661546332, 6604.193962330317, 6742.622241778362, 6883.952069645525, 7028.244264308356, 7175.560918936941, 7325.9654282152505, 7479.522515621851, 7636.298261282282, 7796.360130405224, 7959.777002314981, 8126.619200091951, 8296.95852083492, 8470.868266557427, 8648.42327573172, 8829.699955494096, 9014.776314524934, 9203.731996618248, 9396.648314954728, 9593.608287093153, 9794.696670695412, 10000.000000000027], [0.9999999999986737, 0.9999999999986176, 0.9999999999985589, 0.9999999999984979, 0.9999999999984343, 0.999999999998368, 0.9999999999982988, 0.9999999999982268, 0.9999999999981517, 0.9999999999980733, 0.9999999999979917, 0.9999999999979067, 0.999999999997818, 0.9999999999977256, 0.9999999999976292, 0.9999999999975288, 0.9999999999974241, 0.999999999997315, 0.9999999999972012, 0.9999999999970827, 0.9999999999969591, 0.9999999999968303, 0.9999999999966961, 0.9999999999965561, 0.9999999999964102, 0.9999999999962581, 0.9999999999960996, 0.9999999999959344, 0.9999999999957622, 0.9999999999955826, 0.9999999999953956, 0.9999999999952005, 0.9999999999949972, 0.9999999999947853, 0.9999999999945643, 0.9999999999943341, 0.9999999999940941, 0.9999999999938439, 0.9999999999935831, 0.9999999999933114, 0.9999999999930279, 0.9999999999927326, 0.9999999999924247, 0.9999999999921039, 0.9999999999917694, 0.9999999999914208, 0.9999999999910573, 0.9999999999906785, 0.9999999999902837, 0.999999999989872, 0.999999999989443, 0.9999999999889958, 0.9999999999885296, 0.9999999999880438, 0.9999999999875373, 0.9999999999870094, 0.999999999986459, 0.9999999999858855, 0.9999999999852875, 0.9999999999846644, 0.9999999999840147, 0.9999999999833376, 0.9999999999826318, 0.999999999981896, 0.9999999999811291, 0.9999999999803297, 0.9999999999794965, 0.999999999978628, 0.9999999999777226, 0.9999999999767789, 0.9999999999757953, 0.99999999997477, 0.9999999999737011, 0.9999999999725872, 0.999999999971426, 0.9999999999702155, 0.9999999999689538, 0.9999999999676387, 0.9999999999662679, 0.9999999999648389, 0.9999999999633494, 0.9999999999617969, 0.9999999999601786, 0.9999999999584918, 0.9999999999567334, 0.9999999999549006, 0.9999999999529902, 0.9999999999509989, 0.9999999999489231, 0.9999999999467595, 0.9999999999445042, 0.9999999999421533, 0.9999999999397029, 0.9999999999371486, 0.9999999999344862, 0.9999999999317111, 0.9999999999288183, 0.9999999999258029, 0.9999999999226599, 0.9999999999193837, 0.9999999999159688, 0.9999999999124092, 0.9999999999086987, 0.9999999999048311, 0.9999999999007998, 0.9999999998965976, 0.9999999998922173, 0.9999999998876516, 0.9999999998828925, 0.9999999998779318, 0.9999999998727608, 0.9999999998673709, 0.9999999998617526, 0.9999999998558964, 0.999999999849792, 0.9999999998434291, 0.9999999998367967, 0.9999999998298833, 0.9999999998226771, 0.9999999998151655, 0.9999999998073358, 0.9999999997991744, 0.9999999997906673, 0.9999999997817999, 0.9999999997725567, 0.9999999997629221, 0.9999999997528792, 0.999999999742411, 0.9999999997314994, 0.9999999997201255, 0.9999999997082699, 0.999999999695912, 0.9999999996830307, 0.9999999996696036, 0.9999999996556078, 0.9999999996410192, 0.9999999996258124, 0.9999999996099617, 0.9999999995934393, 0.9999999995762171, 0.9999999995582655, 0.9999999995395532, 0.9999999995200484, 0.9999999994997173, 0.999999999478525, 0.999999999456435, 0.9999999994334092, 0.999999999409408, 0.9999999993843902, 0.9999999993583125, 0.9999999993311302, 0.9999999993027964, 0.9999999992732624, 0.9999999992424773, 0.9999999992103882, 0.9999999991769396, 0.9999999991420743, 0.9999999991057319, 0.9999999990678502, 0.9999999990283637, 0.9999999989872045, 0.9999999989443018, 0.9999999988995817, 0.9999999988529672, 0.9999999988043782, 0.9999999987537308, 0.999999998700938, 0.9999999986459088, 0.9999999985885486, 0.9999999985287586, 0.9999999984664358, 0.999999998401473, 0.9999999983337584, 0.9999999982631752, 0.9999999981896022, 0.9999999981129125, 0.9999999980329742, 0.9999999979496497, 0.9999999978627955, 0.999999997772262, 0.9999999976778935, 0.9999999975795275, 0.9999999974769946, 0.9999999973701185, 0.9999999972587149, 0.9999999971425922, 0.9999999970215505, 0.9999999968953814, 0.9999999967638676, 0.999999996626783, 0.9999999964838912, 0.9999999963349464, 0.9999999961796923, 0.9999999960178615, 0.9999999958491754, 0.9999999956733436, 0.9999999954900636, 0.9999999952990196, 0.999999995099883, 0.9999999948923107, 0.9999999946759456, 0.999999994450415, 0.9999999942153308, 0.9999999939702884, 0.9999999937148658, 0.9999999934486233, 0.9999999931711026, 0.9999999928818258, 0.9999999925802953, 0.9999999922659915, 0.9999999919383737, 0.9999999915968778, 0.9999999912409159, 0.9999999908698751, 0.9999999904831168, 0.9999999900799753, 0.9999999896597563, 0.9999999892217367, 0.9999999887651623, 0.999999988289247, 0.9999999877931716, 0.9999999872760821, 0.9999999867370883, 0.9999999861752625, 0.9999999855896373, 0.9999999849792046, 0.9999999843429136, 0.999999983679669, 0.9999999829883287, 0.9999999822677029, 0.9999999815165509, 0.9999999807335795, 0.9999999799174409, 0.9999999790667303, 0.9999999781799829, 0.9999999772556724, 0.9999999762922074, 0.9999999752879293, 0.9999999742411093, 0.9999999731499454, 0.9999999720125591, 0.9999999708269922, 0.999999969591204, 0.999999968303067, 0.9999999669603636, 0.9999999655607824, 0.9999999641019139, 0.999999962581247, 0.9999999609961635, 0.9999999593439348, 0.9999999576217166, 0.999999955826544, 0.9999999539553269, 0.9999999520048436, 0.9999999499717366, 0.9999999478525058, 0.999999945643503, 0.9999999433409253, 0.9999999409408089, 0.999999938439022, 0.9999999358312578, 0.9999999331130268, 0.99999993027965, 0.9999999273262492, 0.9999999242477406, 0.9999999210388242, 0.999999917693976, 0.9999999142074377, 0.9999999105732075, 0.9999999067850288, 0.9999999028363805, 0.9999998987204647, 0.999999894430196, 0.9999998899581888, 0.9999998852967442, 0.9999998804378378, 0.9999998753731051, 0.9999998700938268, 0.9999998645909149, 0.9999998588548961, 0.9999998528758957, 0.999999846643621, 0.9999998401473429, 0.9999998333758784, 0.9999998263175701, 0.9999998189602674, 0.9999998112913044, 0.9999998032974794, 0.9999997949650306, 0.9999997862796138, 0.9999997772262774, 0.9999997677894357, 0.9999997579528433, 0.9999997476995665, 0.9999997370119543, 0.9999997258716081, 0.9999997142593497, 0.9999997021551887, 0.9999996895382877, 0.9999996763869268, 0.9999996626784657, 0.9999996483893059, 0.9999996334948482, 0.9999996179694519, 0.9999996017863901, 0.9999995849178039, 0.9999995673346538, 0.9999995490066707, 0.9999995299023029, 0.9999995099886623, 0.9999994892314679, 0.999999467594986, 0.9999994450419697, 0.999999421533594, 0.9999993970293896, 0.9999993714871723, 0.9999993448629717, 0.9999993171109544, 0.9999992881833452, 0.9999992580303457, 0.9999992266000477, 0.9999991938383445, 0.9999991596888367, 0.9999991240927366, 0.9999990869887656, 0.99999904831305, 0.9999990079990098, 0.9999989659772447, 0.9999989221754151, 0.9999988765181166, 0.9999988289267508, 0.9999987793193901, 0.9999987276106359, 0.9999986737114727, 0.9999986175291138, 0.9999985589668425, 0.999998497923845, 0.9999984342950369, 0.9999983679708824, 0.9999982988372063, 0.9999982267749963, 0.9999981516601992, 0.9999980733635067, 0.9999979917501332, 0.9999979066795835, 0.9999978180054112, 0.9999977255749665, 0.9999976292291329, 0.9999975288020548, 0.9999974241208504, 0.9999973150053144, 0.9999972012676092, 0.9999970827119393, 0.9999969591342165, 0.9999968303217069, 0.9999966960526656, 0.9999965560959551, 0.9999964102106467, 0.9999962581456062, 0.9999960996390623, 0.9999959344181548, 0.9999957621984655, 0.9999955826835292, 0.9999953955643223, 0.9999952005187316, 0.9999949972109999, 0.999994785291148, 0.9999945643943721, 0.9999943341404158, 0.9999940941329165, 0.999993843958722, 0.9999935831871802, 0.9999933113693978, 0.9999930280374673, 0.9999927327036618, 0.9999924248595964, 0.9999921039753518, 0.9999917694985638, 0.9999914208534715, 0.9999910574399268, 0.9999906786323617, 0.9999902837787118, 0.9999898721992936, 0.9999894431856357, 0.9999889959992585, 0.9999885298704044, 0.9999880439967127, 0.9999875375418388, 0.9999870096340151, 0.9999864593645512, 0.99998588578627, 0.999985287911878, 0.9999846647122668, 0.9999840151147413, 0.999983338001176, 0.9999826322060894, 0.9999818965146396, 0.9999811296605344, 0.9999803303238521, 0.9999794971287717, 0.999978628641205, 0.9999777233663307, 0.999976779746022, 0.9999757961561669, 0.999974770903875, 0.9999737022245646, 0.9999725882789284, 0.9999714271497703, 0.9999702168387072, 0.9999689552627335, 0.9999676402506378, 0.9999662695392697, 0.9999648407696488, 0.9999633514829075, 0.9999617991160641, 0.9999601809976159, 0.9999584943429469, 0.9999567362495402, 0.9999549036919888, 0.9999529935167959, 0.9999510024369539, 0.9999489270262958, 0.9999467637136071, 0.999944508776489, 0.9999421583349621, 0.9999397083448007, 0.9999371545905843, 0.9999344926784564, 0.9999317180285772, 0.9999288258672578, 0.9999258112187619, 0.9999226688967616, 0.9999193934954325, 0.9999159793801733, 0.999912420677933, 0.9999087112671302, 0.9999048447671487, 0.9999008145273865, 0.9998966136158475, 0.999892234807248, 0.9998876705706248, 0.9998829130564197, 0.9998779540830204, 0.9998727851227329, 0.9998673972871658, 0.9998617813119963, 0.9998559275410978, 0.999849825909996, 0.999843465928633, 0.9998368366634031, 0.9998299267184348, 0.9998227242160864, 0.9998152167766203, 0.9998073914970259, 0.9997992349289505, 0.9997907330557065, 0.9997818712683121, 0.9997726343405277, 0.9997630064028459, 0.9997529709153911, 0.9997425106396843, 0.999731607609226, 0.9997202430988477, 0.9997083975927817, 0.9996960507513967, 0.9996831813765433, 0.9996697673754524, 0.9996557857231287, 0.9996412124231737, 0.9996260224669787, 0.9996101897912171, 0.9995936872335686, 0.9995764864866018, 0.9995585580497429, 0.9995398711792477, 0.9995203938361017, 0.9995000926317598, 0.9994789327716405, 0.9994568779962836, 0.9994338905200766, 0.9994099309674536, 0.9993849583064633, 0.9993589297796032, 0.9993318008318091, 0.9993035250354878, 0.9992740540124762, 0.9992433373528035, 0.9992113225301322, 0.9991779548137475, 0.9991431771769581, 0.9991069302017708, 0.9990691519796927, 0.9990297780085119, 0.9989887410849008, 0.9989459711926825, 0.9989013953865961, 0.998854937671386, 0.9988065188760429, 0.9987560565230109, 0.9987034646921755, 0.9986486538794357, 0.998591530849662, 0.9985319984838359, 0.9984699556201545, 0.9984052968888886, 0.9983379125407642, 0.9982676882686428, 0.9981945050222597, 0.9981182388157831, 0.998038760527941, 0.997955935694467, 0.997869624292602, 0.9977796805173892, 0.997685952549492, 0.9975882823142574, 0.997486505231749, 0.9973804499574614, 0.9972699381134326, 0.9971547840094561, 0.9970347943541068, 0.9969097679552764, 0.996779495409925, 0.9966437587827481, 0.9965023312734604, 0.9963549768723992, 0.9962014500041523, 0.9960414951589185, 0.995874846511315, 0.9957012275263485, 0.9955203505522833, 0.9953319164001395, 0.9951356139095746, 0.9949311195009115, 0.9947180967130966, 0.9944961957273853, 0.9942650528765825, 0.9940242901396836, 0.9937735146217977, 0.9935123180192597, 0.9932402760698836, 0.9929569479883429, 0.992661875886715, 0.9923545841802762, 0.9920345789786884, 0.991701347462785, 0.9913543572472302, 0.9909930557293994, 0.9906168694249168, 0.9902252032903696, 0.9898174400338244, 0.9893929394138719, 0.9889510375280469, 0.9884910460915952, 0.9880122517076959, 0.9875139151303942, 0.9869952705216587, 0.986455524704148, 0.9858938564114529, 0.9853094155377764, 0.9847013223892235, 0.9840686669390913, 0.9834105080897925, 0.9827258729442877, 0.9820137560901746, 0.9812731188998567, 0.98050288885051, 0.9797019588678766, 0.9788691866982332, 0.9780033943132233, 0.9771033673525906, 0.9761678546102139, 0.9751955675692169, 0.9741851799923129, 0.9731353275739361, 0.9720446076611083, 0.9709115790503999, 0.9697347618687399, 0.9685126375462443, 0.967243648889623, 0.9659262002651203, 0.9645586579003175, 0.9631393503144899, 0.9616665688875371, 0.9601385685778158, 0.9585535687994725, 0.9569097544700876, 0.9552052772396292, 0.9534382569118075, 0.951606783068979, 0.9497089169117019, 0.9477426933239206, 0.9457061231745351, 0.9435971958657738, 0.9414138821383338, 0.9391541371426736, 0.9368159037851042, 0.9343971163564656, 0.9318957044501172, 0.9293095971747772, 0.9266367276663535, 0.9238750379013367, 0.9210224838125696, 0.9180770407062555, 0.9150367089769155, 0.9118995201146822, 0.9086635429967777, 0.9053268904523337, 0.9018877260868448, 0.8983442713495093, 0.8946948128235829, 0.8909377097165865, 0.8870714015238795, 0.8830944158357248, 0.8790053762545447, 0.8748030103857274, 0.8704861578620183, 0.8660537783583678, 0.8615049595511078, 0.8568389249725453, 0.8520550417095968, 0.8471528278929108, 0.8421319599212037, 0.8369922793642275, 0.8317337994869878, 0.8263567113376098, 0.8208613893415869, 0.8152483963461437, 0.8095184880601098, 0.803672616836994, 0.7977119347520155, 0.791637795927518, 0.7854517580656027, 0.7791555831518435, 0.7727512372995775, 0.7662408897105052, 0.7596269107339878, 0.7529118690145971, 0.7460985277249186, 0.7391898398883057, 0.732188942804159, 0.7250991515961629, 0.7179239519117376, 0.7106669918086027, 0.7033320728716367, 0.6959231406101946, 0.6884442741924192, 0.6808996755789297, 0.6732936581234092, 0.665630634711966, 0.6579151055167725, 0.650151645442131, 0.6423448913429967, 0.6344995290968948, 0.6266202806101887, 0.6187118908388296, 0.6107791149019944, 0.6028267053645241, 0.5948593997608436, 0.5868819084290747, 0.5788989027195645, 0.5709150036369879, 0.5629347709696931, 0.5549626929541701, 0.5470031765164285, 0.5390605381258672, 0.5311389952909473, 0.5232426587196639, 0.5153755251616984, 0.5075414709430777, 0.4997442461984254, 0.49198746980040253, 0.4842746249807706, 0.4766090556327868, 0.4689939632802266, 0.4614324046944435, 0.45392729013738087, 0.44648138220539096, 0.4390972952461759, 0.4317774953189793, 0.4245243006664701, 0.41733988266547156, 0.41022626722273553, 0.40318533658148076, 0.39621883150415943, 0.3893283537970565, 0.38251536914270906, 0.37578121020674876, 0.3691270799866718, 0.3625540553710317, 0.35606309087879634, 0.34965502254993436, 0.3433305719597196, 0.33709035033079293, 0.3309348627185679, 0.32486451224719476, 0.3188796043749367, 0.3129803511694063, 0.3071668755747677, 0.3014392156545605, 0.2957973287953641, 0.2902410958580213, 0.2847703252645586, 0.2793847570103534, 0.27408406659236884, 0.2688678688455434, 0.26373572168058323, 0.2586871297174789, 0.253721547810111, 0.24883838445822284, 0.24403700510392212, 0.23931673531067396, 0.23467686382344652, 0.23011664550936473, 0.22563530417879216, 0.22123203528730928, 0.21690600851953143, 0.2126563702561194, 0.20848224592571116, 0.20438274224383265, 0.20035694934109566, 0.19640394278325796, 0.19252278548589027, 0.18871252952657144, 0.18497221785766194, 0.18130088592279417, 0.1776975631803153, 0.174161274536942, 0.17069104169493685, 0.16728588441612105, 0.1639448217060222, 0.16066687292145215, 0.1574510588047598, 0.15429640244796514, 0.1512019301899338, 0.14816667244966675, 0.14518966449873583, 0.14226994717579744, 0.13940656754604874, 0.13659857950840534, 0.13384504435308314, 0.13114503127219035, 0.12849761782583616, 0.125901890366171, 0.12335694442169091, 0.12086188504403206, 0.11841582711940779, 0.11601789564673537, 0.1136672259844217, 0.11136296406768743, 0.10910426659822248, 0.10689030120788552, 0.10472024659807781, 0.10259329265634387, 0.10050864055167857, 0.09846550280993917, 0.09646310337069951, 0.09450067762680817, 0.0925774724478479, 0.09069274618863443, 0.08884576868382447, 0.08703582122965343, 0.08526219655375882, 0.08352419877399757, 0.08182114334711385, 0.08015235700806188, 0.07851717770074614, 0.07691495450089314, 0.0753450475317292, 0.07380682787309918, 0.07229967746461927, 0.07082298900342425, 0.06937616583703461, 0.06795862185183422, 0.06656978135762176, 0.06520907896866475, 0.06387595948166261, 0.06256987775099786, 0.061290298561623206, 0.06003669649992085, 0.05880855582283543, 0.05760537032557039, 0.056426643208113574, 0.055271886940838635, 0.05414062312941599, 0.053032382379243154, 0.05194670415959448, 0.050883136667675716, 0.04984123669274945, 0.04882056948049081, 0.04782070859771747, 0.04684123579762574, 0.04588174088565807, 0.044941821586109675, 0.04402108340958203, 0.04311913952137277, 0.042235610610890116, 0.041370124762168725, 0.040522317325556695, 0.03969183079063928, 0.038878314660453994, 0.038081425327049424, 0.037300825948434715, 0.03653618632695747, 0.03578718278914774, 0.035053498067058375, 0.03433482118112806, 0.03363084732459179, 0.0329412777494549, 0.03226581965405022, 0.031604186072187734, 0.030956095763908707, 0.030321273107850554, 0.029699447995226558, 0.029090355725424306, 0.028493736903220997, 0.027909337337614564, 0.02733690794226803, 0.02677620463755973, 0.026226988254233932, 0.02568902443864332, 0.025162083559573, 0.024645940616636965, 0.02414037515023273, 0.023645171153044, 0.02316011698307549, 0.02268500527820674, 0.022219632872249217, 0.0217638007124911, 0.02131731377871276, 0.02087998100365736, 0.020451615194937236, 0.020032032958360438, 0.01962105462265758, 0.019218504165591684, 0.01882420914143208, 0.018438000609773183, 0.018059713065680213, 0.017689184371141375, 0.017326255687808052, 0.01697077141100416, 0.01662257910498425, 0.01628152943942196, 0.015947476127109197, 0.01562027586284653, 0.01529978826350651, 0.01498587580924931, 0.014678403785873357, 0.014377240228280587, 0.01408225586503844, 0.013793324064019685, 0.013510320779101241, 0.013233124497904553, 0.012961616190558271, 0.012695679259465813, 0.01243519949006036, 0.012180065002528839, 0.011930166204488162, 0.011685395744596311, 0.011445648467081088, 0.011210821367170396, 0.010980813547406477, 0.010755526174829002, 0.01053486243900979, 0.010318727510924053, 0.010107028502642213, 0.009899674427826723, 0.0096965761630193, 0.009497646409702864, 0.009302799657123816, 0.00911195214586049, 0.008925021832122824, 0.008741928352769743, 0.008562592991030318, 0.00838693864291489, 0.008214889784303394, 0.00804637243869688, 0.00788131414562031, 0.007719643929663091, 0.00756129227014546, 0.007406191071398209, 0.007254273633643696, 0.00710547462446665, 0.006959730050862697, 0.00681697723185345, 0.00667715477165718, 0.006540202533403612, 0.006406061613382433, 0.006274674315814794, 0.006145984128137295, 0.006019935696788619, 0.005896474803488297, 0.005775548341998203, 0.005657104295356826, 0.00554109171357723, 0.005427460691798992, 0.005316162348885331, 0.005207148806456406, 0.005100373168349839, 0.004995789500500399, 0.004893352811229721, 0.004793019031938311, 0.004694744998191561, 0.004598488431191749, 0.004504207919628489, 0.004411862901899649, 0.0043214136486955145, 0.00423282124593875, 0.004146047578072901, 0.0040610553116925885, 0.00397780787950819, 0.003896269464638444, 0.0038164049852242614, 0.00373818007935709, 0.003661561090315843, 0.003586515052105584, 0.003513009675292248, 0.0034410133331272364, 0.003370495047955918, 0.0033014244779044862, 0.003233771903839222, 0.003167508216592825, 0.003102604904452306, 0.0030390340409030573, 0.0029767682726240365, 0.002915780807728748, 0.002856045404247149, 0.0027975363588435384, 0.0027402284957654967, 0.002684097156019458, 0.0026291181867679095, 0.002575267930943958, 0.0025225232170787495, 0.002470861349337334, 0.0024202600977588674, 0.002370697688696788, 0.0023221527954550166, 0.0022746045291161254, 0.002228032429557522, 0.0021824164566519033, 0.002137736981648075, 0.00209397477872855, 0.002051111016740277, 0.0020091272510948895, 0.001968005415835211, 0.0019277278158643279, 0.001888277119334124, 0.001849636350189924, 0.0018117888808680317, 0.0017747184251431269, 0.0017384090311223222, 0.0017028450743829726, 0.0016680112512512638, 0.001633892572218661, 0.0016004743554934888, 0.0015677422206847491, 0.001535682082615561, 0.001504280145263539, 0.0014735228958254523, 0.0014433970989037733, 0.0014138897908124114, 0.0013849882739993395, 0.0013566801115836686, 0.0013289531220047968, 0.0013017953737814107, 0.0012751951803779934, 0.0012491410951767025, 0.0012236219065524339, 0.0011986266330489394, 0.0011741445186539805, 0.0011501650281714145, 0.0011266778426882746, 0.0011036728551348822, 0.0010811401659360897, 0.0010590700787517396, 0.0010374530963046214, 0.0010162799162939877, 0.000995541427392976, 0.0009752287053281856, 0.0009553330090397007, 0.0009358457769199682, 0.0009167586231298388, 0.0008980633339902426, 0.0008797518644479297, 0.0008618163346137383, 0.0008442490263719533, 0.0008270423800592296, 0.0008101889912117041, 0.0007936816073788793, 0.0007775131250028819, 0.0007616765863618372, 0.0007461651765759311, 0.000730972220674958, 0.0007160911807260616, 0.000701515653020424, 0.0006872393653177301, 0.0006732561741471738, 0.0006595600621638788, 0.0006461451355595889, 0.0006330056215265004, 0.0006201358657731785]]]}

==> anc/packages.tex <==
\usepackage[utf8]{inputenc}

% package for hyperlinks
\usepackage[
	colorlinks,
	pdfpagelabels,
	breaklinks,
	pdfstartview=FitH,
	bookmarksopen=true,
	bookmarksnumbered=true,
	bookmarksopenlevel=2,
	plainpages=false,
	hypertexnames=false,
	citecolor=fsu-red,
	linkcolor=fsu-blue,
	urlcolor=fsu-magenta,
	pdftitle={title},				%todo:	add title
	pdfauthor={Adrian Koenigstein},	%todo:	add authors
	pdfkeywords={}					%todo:	add keywords
]{hyperref}

% package for glossary - here it is used for automatic creation of acronyms
\usepackage[acronym]{glossaries-extra}
	% removes the hyperlink from at first appearance
	\glssetcategoryattribute{acronym}{nohyperfirst}{true}
	% style for acronym at first appearance
	\setabbreviationstyle[acronym]{long-short}
	% starts hyperlink at second acronym
	\renewcommand*{\glsdonohyperlink}[2]{{\glsxtrprotectlinks \glsdohypertarget{#1}{#2}}}
	%changes the color of all glossary/acronym links
	\renewcommand*{\glstextformat}[1]{\textcolor{black}{#1}} % fsu-gold

% some packages for math
	% ams mathematical facilities for LaTeX
	\usepackage{amsmath}
	% additional math symbols
	\usepackage{amssymb}
	% access bold symbols in maths mode -- \mathbb{R}, \mathbb{Z} etc.
	\usepackage{bm}
	% for mathbbm{1} unit matrix
	\usepackage{bbm}
	% put a slash through characters for ‘Feynman slashed character’ notation
	\usepackage{slashed}
	% for canceling out terms in equations
	\usepackage{cancel}

	% typeset tensors
	\usepackage{tensor}
	% upright Greek letters - for the number pi or Eulers number
	\usepackage{upgreek} 
	\usepackage{amsbsy}
	% for coloneqq ,  leave two column format for a long equation
	\usepackage{mathtools}
	\usepackage{lipsum}
    % for identity matrix
    \usepackage{ bbold }
	% erlaubt Tabellenzellen innerhalb einer Spalte über mehrere Zeilen
	\usepackage{multirow} 
	% for using RSFS fonts in maths
	\usepackage{mathrsfs}



% utilities
	% a new bookmark (outline) organization for hyperref
%	\usepackage{bookmark}
	% for larger comments
	\usepackage{comment}
	% for strikeout text
	\usepackage{soul}
	% better support for graphics
	\usepackage{graphicx}
	\usepackage[caption=false]{subfig}
	% control float placement -- defines \FloatBarrier
	\usepackage{placeins}
	% better support for tables
	\usepackage{booktabs}
	% Align on the decimal point of numbers in tabular columns -- defines \extrarowheight (among other things)
	%\usepackage{dcolumn}
	% modernisierte, verbesserte Darstellung von Tabellen mit neuen Befehlen \toprule,\midrule,\bottomrule
	\usepackage{tabularx}
	% for checkmarks
	\usepackage{pifont}% http://ctan.org/pkg/pifont
	% for orcid identifiers
	\usepackage{orcidlink}

% for a better structure of internal references and links	
\usepackage[capitalise,sort,compress]{cleveref}% has to be loaded as the last package


==> anc/slow_fermionic_flow_four_ferm_coupling_one.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.023847408192028, 1.0482635152615334, 1.0732618832027856, 1.098856397428467, 1.1250612744823651, 1.1518910699359894, 1.1793606864735051, 1.207485382169469, 1.2362807789639714, 1.2657628713398839, 1.2959480352070394, 1.3268530369982787, 1.3584950429824088, 1.390891628799257, 1.4240607892221075, 1.458020948152949, 1.49279096885608, 1.528390164435764, 1.5648383085637447, 1.602155646462587, 1.640362906150943, 1.6794813099569863, 1.7195325863064121, 1.7605389817915553, 1.802523273528316, 1.8455087818077762, 1.8895193830495187, 1.93457952306385, 1.9807142306302925, 2.0279491313998923, 2.076310462129054, 2.125825085252824, 2.176520503805701, 2.228424876698274, 2.2815670343581678, 2.335976494743982, 2.3916834797411246, 2.4487189319486413, 2.507114531866368, 2.5669027154919504, 2.628116692337512, 2.6907904638759677, 2.7549588424272344, 2.8206574704948344, 2.887922840563618, 2.9567923153696194, 3.027304148653291, 3.0994975064076455, 3.1734124886331228, 3.249090151611236, 3.3265725307094076, 3.4059026637296226, 3.487124614813899, 3.5702834989198338, 3.6554255068798382, 3.7425979310579525, 3.8318491916185318, 3.923228863421351, 4.016787703558107, 4.112577679545576, 4.210651998191123, 4.311065135146565, 4.413872865166826, 4.519132293090176, 4.626901885557275, 4.737241503486623, 4.850212435324484, 4.965877431087718, 5.084300737218448, 5.205548132269924, 5.3296869634434145, 5.45678618399638, 5.586916391542762, 5.720149867266616, 5.8565606160708965, 5.996224407683695, 6.13921881874473, 6.285623275895516, 6.435519099897108, 6.588989550799948, 6.7461198741908825, 6.906997348543066, 7.071711333695029, 7.240353320485844, 7.4130169815739775, 7.589798223468009, 7.77079523979818, 7.956108565858314, 8.14584113444843, 8.340098333049031, 8.538988062358905, 8.742620796228834, 8.951109643024617, 9.164570408453423, 9.383121659888396, 9.606884792227214, 9.835984095321244, 10.070546823012668, 10.310703263817977, 10.556586813297123, 10.8083340481484, 11.06608480207039, 11.329982243432964, 11.60017295480054, 11.876807014351794, 12.160038079240982, 12.450023470947242, 12.746924262659254, 13.050905368743754, 13.36213563634772, 13.68078793918495, 14.00703927355927, 14.341070856677607, 14.683068227307595, 15.033221348835596, 15.391724714782384, 15.758777456835128, 16.13458345545561, 16.5193514531262, 16.913295170296475, 17.316633424094796, 17.729590249870903, 18.152395025636974, 18.58528259947627, 19.02849341999018, 19.482273669856006, 19.94687540256987, 20.422556682450477, 20.909581727981703, 21.408221058573456, 21.91875164482243, 22.441457062356196, 22.97662764934607, 23.524560667776267, 24.085560468558857, 24.659938660586352, 25.248014283815735, 25.85011398648005, 26.46657220652609, 27.09773135737891, 27.743942018136227, 28.40556312829868, 29.08296218714365, 29.776515457853783, 30.48660817651346, 31.213634766089196, 31.957999055513003, 32.720114503990274, 33.50040443065683, 34.29930224971272, 35.11725171116336, 35.95470714730168, 36.81213372506821, 37.69000770442944, 38.588816702917654, 39.509059966479484, 40.451248646783434, 41.415906085140485, 42.403568103195546, 43.41478330055091, 44.450113359487595, 45.51013335695321, 46.59543208399011, 47.70661237278095, 48.84429143149352, 50.00910118711073, 51.201688636436174, 52.422716205470394, 53.672862117357106, 54.95282076910416, 56.263303117288324, 57.60503707295812, 58.978767905953845, 60.38525865887005, 61.8252905708893, 63.29966351172406, 64.80919642590615, 66.3547277876721, 67.9371160666956, 69.55724020492725, 71.21600010480513, 72.9143171291079, 74.65313461272876, 76.4334183866529, 78.2561573144315, 80.12236384144829, 82.03307455728554, 83.98935077150017, 85.99227910313152, 88.04297208426676, 90.14256877799957, 92.29223541112654, 94.49316602193039, 96.74658312341249, 99.05373838234044, 101.41591331449054, 103.83441999646848, 106.31060179450671, 108.84583411064051, 111.44152514667869, 114.09911668639376, 116.82008489636398, 119.605941145915, 122.45823284661329, 125.37854431178086, 128.36849763650622, 131.42975359864133, 134.56401258128585, 137.77301551726893, 141.05854485615592, 144.42242555431415, 147.86652608859072, 151.39275949416245, 155.00308442713722, 158.69950625249464, 162.48407815797114, 166.35890229450973, 170.3261309439046, 174.38796771429278, 178.54666876415368, 182.80454405549938, 187.16395863694837, 191.6273339573995, 196.19714921103173, 200.8759427143794, 205.66631331624777, 210.57092184124977, 215.59249256776982, 220.7338147411701, 225.9977441230864, 231.38720457766706, 236.90518969564292, 242.5547644571249, 248.33906693405507, 254.26131003325898, 260.3247832810618, 266.5328546504667, 272.88897243190274, 279.3966671485893, 286.0595535175741, 292.88133245753687, 299.865793144477, 307.0168151164195, 314.3383704283173, 321.83452585833817, 329.5094451667699, 337.3673914087905, 345.41272930239546, 353.6499276527924, 362.0835618346095, 370.71831633330316, 379.5589873471647, 388.6104854513855, 397.87783832564674, 407.36619354676037, 417.08082144790257, 427.02711804603683, 437.21060803914634, 447.6369478749405, 458.31192889274797, 469.24148054032895, 480.43167366740596, 491.88872389773167, 503.61899508157694, 515.629002830546, 527.9254181366944, 540.5150710779474, 553.4049546118862, 566.6022284600068, 580.1142230846052, 593.9484437605053, 608.1125747438816, 622.6144835405045, 637.4622252757633, 652.6640471689128, 668.2283931140113, 684.1639083701039, 700.4794443632594, 717.1840636031147, 734.2870447166762, 751.7978876021524, 769.726318705705, 788.0822964240274, 806.8760166357617, 826.1179183648328, 845.8186895788272, 865.9892731256601, 886.6408728118053, 907.7849596254848, 929.4332781082571, 951.5978528785591, 974.290995310812, 997.525310373806, 1021.3137036321702, 1045.669388414798, 1070.6058931542348, 1096.1370689010741, 1122.2770970175718, 1149.0404970547136, 1176.4421348171477, 1204.4972306204338, 1233.2213677452064, 1262.6305010929582, 1292.7409660482263, 1323.5694875521356, 1355.1331893923043, 1387.4496037143085, 1420.5366807599503, 1454.412798837781, 1489.0967745313762, 1524.607873151058, 1560.9658194348717, 1598.1908085047382, 1636.303517083899, 1675.325114981849, 1715.277276853177, 1756.1821942368063, 1798.062587882342, 1840.9417203703874, 1884.8434090337937, 1929.7920391870773, 1975.812577671297, 2022.930586721969, 2071.172238167666, 2120.5643279672454, 2171.134291093735, 2222.910216773156, 2275.9208640867764, 2330.195677945406, 2385.7648054446713, 2442.6591126102835, 2500.9102015426793, 2560.550427970474, 2621.6129192225567, 2684.1315926287534, 2748.141174359288, 2813.6772187135552, 2880.7761278688263, 2949.475172099966, 3019.8125104812852, 3091.827212082124, 3165.5592776678654, 3241.049661918477, 3318.34029617688, 3397.4741117398644, 3478.495063704371, 3561.448155382489, 3646.37946329864, 3733.3361627829495, 3822.366554174892, 3913.5200896518554, 4006.847400697491, 4102.40032622509, 4200.231941371687, 4300.396586978771, 4402.949899776063, 4507.94884328507, 4615.451739459669, 4725.518301081168, 4838.209664925947, 4953.588425724059, 5071.718670927604, 5192.666016308343, 5316.497642404118, 5443.282331834492, 5573.090507506201, 5705.994271729816, 5842.0674462691295, 5981.385613345666, 6124.026157621052, 6270.068309180497, 6419.593187541422, 6572.683846711481, 6729.425321321169, 6889.904673856482, 7054.211043018097, 7222.435693233659, 7394.672065350873, 7571.015828539493, 7751.564933430976, 7936.419666525513, 8125.682705896383, 8319.459178222809, 8517.8567171828, 8720.985523238662, 8928.958424848099, 9141.890941135096, 9359.901346055362, 9583.110734091853, 9811.643087517143, 10045.625345259652, 10285.187473412256, 10530.462537422249, 10781.586776003012, 11038.699676808124, 11301.944053910172, 11571.466127127247, 11847.415603241072, 12129.94575915216, 12419.213527017817, 12715.379581420586, 13018.608428615296, 13329.068497904658, 13646.932235193688, 13972.376198775291, 14305.581157400085, 14646.732190684785, 14996.018791915356, 15353.63497330148, 15719.779373741192, 16094.655369155442, 16478.471185453705, 16871.440014193788, 17273.780130999574, 17685.71501680289, 18107.473481976464, 18539.28979342747, 18981.403804721627, 19434.061089310533, 19897.51307693616, 20372.017193288066, 20857.83700299141, 21355.242356004528, 21864.509537507885, 22385.92142136732, 22919.767627257323, 23466.344681530947, 24025.956181926238, 24598.91296620044, 25185.533284785586, 25786.142977561773, 26401.075654845674, 27030.67288269543, 27675.284372634243, 28335.268175898895, 29010.990882320133, 29702.827823946012, 30411.163283521222, 31136.39070793776, 31878.912926776407, 32639.142376059353, 33417.50132733901, 34214.422122249685, 35030.34741265332, 35865.73040651141, 36721.035119620705, 37596.73663335214, 38493.32135853585, 39411.28730563976, 40351.14436139062, 41313.41457199222, 42298.63243309699, 43307.34518669359, 44340.113125073716, 45397.50990204804, 46480.122851583874, 47588.55331404119, 48723.4169701892, 49885.34418318767, 51074.980348724035, 52292.98625349985, 53540.03844226715, 54816.82959361675, 56124.06890472855, 57462.48248529721, 58832.81376085133, 60235.82388569189, 61672.29216567708, 63143.016491090086, 64648.813779829055, 66190.52043116701, 67768.9927903318, 69385.10762416542, 71039.76260812681, 72733.87682490754, 74468.39127493977, 76244.26939907689, 78062.49761373962, 79924.08585882379, 81830.06815867384, 83781.50319643518, 85779.47490210224, 87825.09305459062, 89919.49389816624, 92063.84077357638, 94259.32476422968, 96507.16535778718, 98808.61112353, 101164.94040588016, 103577.46203446134, 106047.5160510914, 108576.47445411255, 111165.74196047104, 113816.75678597203, 116530.99144413983, 119309.95356412992, 122155.18672814583, 125068.27132882527, 128050.82544707504, 131104.50575083753, 134231.00841529202, 137432.07006499902, 140709.4687385144, 144065.0248760051, 147500.6023304178, 151018.1094027615, 154619.49990207746, 158306.77423068948, 162081.9804953319, 165947.21564477665, 169904.6266345881, 173956.41161965718, 178104.8211751715, 182352.15954670392, 186700.78593011227, 191153.11578196005, 195711.62216119035, 200378.83710279217, 205157.35302422664, 210049.8241653913, 215058.96806292702, 220187.56705967986, 225438.46985016152, 230814.59306286488, 236318.92288031176, 241954.5166977389, 247724.50482133465, 253632.09220697742, 259680.5602404352, 265873.2685600233, 272213.6569227228, 278705.2471148035, 285351.6449080107, 292156.54206239857, 299123.7183769319, 306257.0437889837, 313560.48052390385, 321038.08529584575, 328694.0115610828, 336532.511825055, 344557.9400044354, 352774.753845526, 361187.5174003224, 369800.903561633, 378619.69665864797, 387648.7951144091, 396893.2141666501, 406358.0886535281, 416048.6758657809, 425970.35846690484, 436128.6474829702, 446529.18536373356, 457177.7491167561, 468080.2535162558, 479242.7543884858, 490671.4519754606, 502372.6943788943, 514352.9810862766, 526618.9665810273, 539177.4640387498, 552035.4491116242, 565200.0638030584, 578678.6204347301, 592478.6057082365, 606607.6848636053, 621073.7059369686, 635884.7041197829, 651048.9062219942, 666574.7352416443, 682470.8150434445, 698745.9751489314, 715409.2556408445, 732469.9121844663, 749937.4211687094, 767821.484969796, 786132.0373404798, 804879.2489277684, 824073.5329222431, 843725.5508420862, 863846.2184550609, 884446.7118416983, 905538.4736030838, 927133.219216684, 949242.9435437329, 971879.9274918222, 995056.744836358, 1018786.2692047028, 1043081.6812268601, 1067956.4758567037, 1093424.4698677778, 1119499.8095278663, 1146196.9784565766, 1173530.8056702993, 1201516.4738190381, 1230169.5276196464, 1259505.882490188, 1289541.833390192, 1320294.0638717434, 1351779.655346404, 1384016.0965731281, 1417021.293372447, 1450813.578572295, 1485411.7221910446, 1520834.9418633573, 1557102.9135146744, 1594235.7822902543, 1632254.1737448664, 1671179.2052993013, 1711032.4979701021, 1751836.188379023, 1793612.9410488633, 1836385.960992559, 1880179.0066024575, 1925016.402846991, 1970923.054782032, 2017924.4613844974, 2066046.7297158106, 2115316.589423148, 2165761.407586493, 2217409.203919749, 2270288.6663343823, 2324429.166874192, 2379860.778030096, 2436614.289443981, 2494721.225010879, 2554213.8603890287, 2615125.2409274606, 2677489.2000211375, 2741340.377903787, 2806714.240888946, 2873647.101069802, 2942176.1364888507, 3012339.4117885483, 3084175.8993544024, 3157725.500962321, 3233029.0699421447, 3310128.433869752, 3389066.417800282, 3469886.8680554586, 3552634.676578134, 3637355.8058676445, 3724097.314509819, 3812907.3833157676, 3903835.342084096, 3996931.6970012393, 4092248.158695289, 4189837.6709587695, 4289754.440156457, 4392053.965334432, 4496793.069047175, 4604029.928919833, 4713824.109963096, 4826236.597658808, 4941329.83183448, 5059167.74134569, 5179815.779585499, 5303340.96084078, 5429811.897515451, 5559298.838241431, 5691873.706898449, 5827610.142564326, 5966583.540418058, 6108871.093618242, 6254551.8361802455, 6403706.686875831, 6556418.494179777, 6712772.082288242, 6872854.298234617, 7036754.060128962, 7204562.406547766, 7376372.5471016485, 7552279.914208848, 7732382.216103452, 7916779.491107647, 8105574.163198365, 8298871.098898909, 8496777.665527372, 8699403.790834123, 8906862.0240614, 9119267.59845928, 9336738.495292086, 9559395.50937152, 9787362.316152556, 10020765.540429099, 10259734.826668333, 10504402.911021875, 10754905.695054516, 11011382.321231266, 11273975.250204165, 11542830.33994258, 11818096.926750533, 12099927.908215681, 12388479.828137027, 12683912.963477336, 12986391.413389508, 13296083.190366076, 13613160.313561868, 13937798.904342914, 14270179.284113204, 14610486.074474841, 14958908.299776804, 15315639.492108665, 15680877.798798949, 16054826.092476241, 16437692.08375551, 16829688.43661172, 17231032.886504278, 17641948.36131897, 18062663.105194047, 18493410.805298652, 18934430.7216355, 19385967.819938045, 19848272.907737587, 20321602.773675207, 20806220.33013524, 21302394.759281278, 21810401.662573613, 22330523.213853043, 22863048.316075392, 23408272.761782847, 23966499.397403453, 24538038.291467357, 25123206.906835545, 25722330.277035665, 26335741.18680233, 26963780.356923558, 27606796.63349534, 28265147.18168855, 28939197.684138067, 29629322.544061538, 30335905.093222972, 31059337.80485573, 31800022.511662144, 32558370.62901348, 33334803.383470945, 34129752.046757504, 34943658.175309286, 35776973.85553851, 36630161.9549471, 37503696.37922688, 38398062.3354921, 39313756.60178958, 40251287.8030344, 41211176.69352821, 42193956.44621264, 43200172.94882204, 44230385.10709887, 45285165.15523851, 46365098.97373879, 47470786.414829396, 48602841.635660306, 49761893.43943847, 50948585.62469703, 52163577.34289556, 53407543.464548096, 54681174.95408053, 55985179.253630266, 57320280.675995536, 58687220.80695749, 60086758.91719677, 61519672.38403102, 62986757.12321293, 64488828.031022415, 66026719.436903566, 67601285.56689602, 69213401.01811573, 70863961.24455312, 72553883.05445614, 74284105.11957225, 76055588.49653833, 77869317.16070029, 79726298.55266583, 81627564.13789089, 83574169.97960794, 85567197.3254217, 87607753.20788896, 89696971.05942376, 91836011.3418665, 94026062.19106351, 96268340.07682295, 98564090.47860405, 100914588.5773231, 103321139.96365725, 105785081.3632364, 108307781.37913217, 110890641.25205341, 113535095.63866661, 116242613.40848303, 119014698.45974341, 121852890.55476378, 124758766.17520194, 127733939.39771546, 130780062.79050876, 133898828.33125328, 137091968.34690267, 140361256.47592005, 143708508.6534469, 147135584.11997348, 150644386.4540552, 154236864.62966233, 157915014.09874472, 161680877.89960754, 165536547.7917246, 169484165.41761327, 173525923.49241188, 177664067.02183434, 181900894.54916012, 186238759.43196857, 190680071.14931992, 195227296.6401023, 199882961.67330524, 204649652.25096038, 209530016.04454514, 214526763.86564192, 219642671.1716602, 224880579.60747847, 230243398.58383825, 235734106.89338633, 241355754.36525646, 247111463.55909902, 253004431.4995227, 259037931.45188415, 265215314.74043524, 271540012.609828, 278015538.13100344, 284645488.1525392, 291433545.2985323, 298383480.01411563, 305499152.65977055, 312784515.6555672, 320243615.6765506, 327880595.90048075, 335699698.30916417, 343705266.04468405, 351901745.82180166, 360293690.3979007, 368885761.1018322, 377682730.42305374, 386689484.6625325, 395911026.6468454, 405352478.5070169, 415019084.52362454, 424916214.03974175, 435049364.44335765, 445424164.22092146, 456046376.08368975, 466921900.1686533, 478056777.31577325, 489457192.4233869, 501129477.8836321, 513080117.0997799, 525315748.0874727, 537843167.1618159, 550669332.7124158, 563801369.0684413, 577246570.4558394, 591012405.0489489, 605106519.1187043, 619536741.279784, 634311086.8390428, 649437762.2476233, 664925169.6592581, 680781911.597277, 697016795.732885, 713638839.7774274, 730657276.491286, 748081558.8122478, 765921365.106173, 784186604.5428537, 802887422.600109, 822034206.6991, 841637591.9740616, 861708467.179624, 882257980.7389814, 903297546.9363395, 924838852.2569894, 946893861.8786064, 969474826.3173527, 992594288.232436, 1016265089.3929919, 1040500377.8110561, 1065313615.0446733, 1090718583.6751704, 1116729394.9627044, 1143360496.684414, 1170626681.159489, 1198543093.4655757, 1227125239.851187, 1256388996.3486605, 1286350617.5925565, 1317026745.8483558, 1348434420.256417, 1380591086.2964544, 1413514605.4776433, 1447223265.259859, 1481735789.2115128, 1517071347.409573, 1553249567.0876815, 1590290543.5381148, 1628214851.2737865, 1667043555.4564373, 1706798223.5972993, 1747500937.5368488, 1789174305.7102442, 1831841475.7052011, 1875526147.1194324, 1920252584.724614, 1966045631.9443345, 2012930724.6534677, 2060933905.3065493, 2110081837.4031882, 2160401820.29833, 2211921804.3657794, 2264670406.5233407, 2318676926.1281037, 2373971361.250921, 2430584425.33886, 2488547564.275096, 2547892973.8456454, 2608653617.622546, 2670863245.2735963, 2734556411.308724, 2799768494.2733245, 2866535716.3994446, 2934895163.725454, 3004884806.695617, 3076543521.2509155, 3149911110.4227185, 3225028326.441578, 3301936893.3730884, 3380679530.293666, 3461299975.0190177, 3543843008.398345, 3628354479.1880903, 3714881329.518667, 3803471620.9686346, 3894174561.260674, 3987040531.5940742, 4082121114.62915, 4179469123.1390142, 4279138629.344478, 4381184994.948738, 4485664901.888075, 4592636383.816044, 4702158858.338471, 4814293160.017019, 4929101574.160041, 5046647871.41901, 5166997343.210158, 5290216837.980823, 5416374798.340479, 5545541299.077526, 5677788086.082386, 5813188616.199015, 5951818098.026771, 6093753533.695103, 6239073761.634751, 6387859500.368637, 6540193393.347238, 6696160054.853204, 6855846117.000452, 7019340277.854278, 7186733350.699021, 7358118314.480387, 7533590365.45105, 7713246970.047501, 7897187919.028131, 8085515382.902357, 8278333968.6813345, 8475750777.982421, 8677875466.51888, 8884820305.008522, 9096700241.534895, 9313632965.395277, 9535738972.471798, 9763141632.160978, 9995967255.899683, 10234345167.325285, 10478407774.108614, 10728290641.50028, 10984132567.630867, 11246075660.606487, 11514265417.443415, 11788850804.88456, 12069984342.143532, 12357822185.622034, 12652524215.647038, 12954254125.277111, 13263179511.225876, 13579471966.954193, 13903307177.982372, 14234865019.47484, 14574329656.1527, 14921889644.588173, 15277738037.93903, 15642072493.180658, 16015095380.894855, 16397013897.677282, 16788040181.225573], [-1.0, -0.9875962969146984, -0.9753879334748183, -0.9633702939156237, -0.9515389049327408, -0.9398894356821588, -0.9284161410347661, -0.9171122751032453, -0.9059746915748236, -0.8950003846376668, -0.8841863862262865, -0.8735297660215391, -0.863027631450626, -0.8526771276870945, -0.8424754376508364, -0.8324197820080893, -0.8225074191714355, -0.8127356452998029, -0.8031017942984644, -0.7936032378190381, -0.7842373852594874, -0.7750016837641209, -0.7658936182235923, -0.7569107112749007, -0.7480505233013902, -0.7393106524327504, -0.7306887345450156, -0.7221824432605659, -0.7137894899481262, -0.7055076237227668, -0.697334631445903, -0.6892683377252956, -0.6813066049150505, -0.6734473331156188, -0.6656884601737967, -0.6580279616827255, -0.6504638509818921, -0.6429941791571285, -0.6356170350406118, -0.6283305452108642, -0.6211328739927532, -0.6140222234574918, -0.6069968334226375, -0.6000549814520939, -0.5931949828561092, -0.5864151906912771, -0.5797139957605362, -0.5730898266131704, -0.5665411495448092, -0.5600664685974268, -0.553664325559343, -0.5473332999652225, -0.5410720090960752, -0.5348791079792566, -0.5287532893884672, -0.5226932838437524, -0.5166978596115033, -0.5107658227044556, -0.5048962183229418, -0.4990885377578426, -0.49334206755661003, -0.4876560905456436, -0.4820298946153264, -0.4764627727200253, -0.47095402287809074, -0.4655029481718569, -0.4601088567476418, -0.4547710618157469, -0.44948888165045753, -0.4442616395900426, -0.43908866403675495, -0.43396928845683075, -0.4289028513804901, -0.4238886964019368, -0.41892617217935824, -0.41401463243492564, -0.40915343595479364, -0.4043419465891009, -0.3995795332519696, -0.3948655699215057, -0.39019943563979864, -0.3855805145129218, -0.38100819571093214, -0.37648187346787043, -0.372000947081761, -0.3675648209146118, -0.3631729043924147, -0.35882461200514504, -0.35451936330676204, -0.3502565829152086, -0.3460357005124112, -0.34185615084428, -0.33771737372070887, -0.33361881401557547, -0.3295599216667412, -0.325540151676051, -0.3215589641093334, -0.317615824096401, -0.3137102018310497, -0.3098415725710594, -0.3060094166381936, -0.3022132194181991, -0.2984524713608071, -0.29472666797973207, -0.2910353098526721, -0.28737790262130924, -0.2837539569913091, -0.28016298873232104, -0.27660451867797786, -0.2730780727258964, -0.26958318183767715, -0.26611938203890384, -0.2626862144191445, -0.25928322513195073, -0.25590996539485744, -0.25256599148938363, -0.2492508647610317, -0.24596415161928809, -0.24270542353762248, -0.23947425705348868, -0.23627023376832396, -0.23309294034754935, -0.22994196852056953, -0.22681691508077295, -0.22371738188553164, -0.22064297585620135, -0.21759330897812162, -0.21456799830061568, -0.21156666593699025, -0.20858893906453602, -0.20563444992452706, -0.20270283582222148, -0.19979373912686094, -0.1969068072716706, -0.19404169275385963, -0.19119805313462068, -0.18837555103913017, -0.18557405433487748, -0.18279434288549531, -0.18003637630466965, -0.17729996692993089, -0.17458492804483727, -0.17189107387897468, -0.1692182196079569, -0.16656618135342552, -0.16393477618304986, -0.16132382211052698, -0.15873313809558182, -0.15616254404396704, -0.1536118608074631, -0.15108091018387834, -0.14856951491704862, -0.14607749869683784, -0.14360468615913755, -0.14115090288586718, -0.13871597540497388, -0.13629973119043257, -0.133901998662246, -0.1315226071864447, -0.1291613870750869, -0.12681816958625874, -0.12449278692407403, -0.12218507223867443, -0.11989485962622941, -0.1176219841289361, -0.11536628173501956, -0.11312758937873255, -0.11090574494035568, -0.10870058724619715, -0.10651195606859323, -0.10433969212590775, -0.1021836370825325, -0.10004363354888679, -0.09791952508141807, -0.09581115618260122, -0.09371837230093923, -0.09164101983096254, -0.08957894611322968, -0.08753199943432674, -0.08550002902686775, -0.08348288506949443, -0.08148041868687622, -0.0794924819497106, -0.07751892787472249, -0.07555961042466493, -0.07361438450831842, -0.07168310598049155, -0.06976563164202043, -0.06786181923976917, -0.06597152746662953, -0.06409461596152098, -0.062230945309391064, -0.06038037704121477, -0.05854277363399518, -0.056717998510762785, -0.05490591604057632, -0.053106391538521924, -0.05131929126571366, -0.049544482429293435, -0.047781833182430844, -0.046031212624323276, -0.04429249080019593, -0.042565538701301836, -0.040850228264921656, -0.039146432374364076, -0.03745402485896529, -0.03577288049408944, -0.03410287500112852, -0.032443885047502036, -0.0307957882466576, -0.029158463158070358, -0.027531789287243424, -0.025915647085707483, -0.024309917951021276, -0.022714484226771053, -0.02112922920257107, -0.019554037114063255, -0.017988793142917292, -0.016433383416830732, -0.0148876950095288, -0.0133516159407647, -0.011825035176319165, -0.010307842628000885, -0.008799929153646385, -0.007301186557119699, -0.0058115075883129474, -0.004330785943145843, -0.0028589162635660192, -0.0013957941375487004, 5.8683900902856134e-05, 0.001504620371757831, 0.0029421168489574823, 0.004371273960415312, 0.005792191388017148, 0.007204967867620871, 0.008609701189056657, 0.010006488196126873, 0.01139542478660624, 0.012776546239673276, 0.014149665250516983, 0.015514812481909128, 0.016872049934198722, 0.018221439373042877, 0.019563042329406383, 0.02089692009956213, 0.022223133745090697, 0.023541744092880762, 0.024852811735128665, 0.026156397029338828, 0.027452560098323534, 0.028741360830202813, 0.030022858878404796, 0.03129711366166529, 0.03256418436402822, 0.03382412993484516, 0.035077009088775805, 0.036322880305787536, 0.037561801831155775, 0.03879383167546383, 0.040019027614602756, 0.04123744718977168, 0.042449147707477444, 0.04365418623953499, 0.0448526196230669, 0.046044504460503906, 0.0472298971195844, 0.04840885373335481, 0.04958143020016947, 0.05074768218369044, 0.051907665112887885, 0.05306143418203968, 0.05420904435073175, 0.05535055034385772, 0.0564860066516193, 0.05761546752952595, 0.0587389869983951, 0.059856618844352096, 0.06096841661883001, 0.062074433638570056, 0.06317472298562109, 0.06426933750734005, 0.06535832981639161, 0.06644175229074847, 0.06751965707369117, 0.0685920960738081, 0.06965912096499563, 0.07072078318645787, 0.07177713394270702, 0.07282822420356297, 0.0738741047041537, 0.07491482594491487, 0.07595043819159021, 0.0769809914752313, 0.0780065355921975, 0.0790271201041562, 0.08004279433808259, 0.08105360738625986, 0.08205960810627891, 0.08306084512103871, 0.08405736681874598, 0.08504922135291546, 0.08603645664236972, 0.08701912037123917, 0.08799725998896224, 0.08897092271028509, 0.0899401555152619, 0.09090500514925465, 0.09186551812293334, 0.09282174071227568, 0.0937737189585674, 0.09472149866840214, 0.0956651254136813, 0.09660464453161431, 0.09754010112471839, 0.09847154006081872, 0.09939900597304828, 0.10032254325984807, 0.10124219608496693, 0.1021580083774615, 0.10307002383169647, 0.10397828590734423, 0.10488283782938529, 0.10578372258810784, 0.10668098293910806, 0.10757466140329003, 0.1084648002668657, 0.10935144158135493, 0.11023462716358544, 0.11111439859569285, 0.11199079722512062, 0.11286386416462026, 0.11373364029225098, 0.11460016625138, 0.11546348245068241, 0.11632362906414118, 0.11718064603104718, 0.11803457305599908, 0.11888544960890365, 0.1197333149249753, 0.12057820800473654, 0.12142016761401762, 0.1222592322839568, 0.12309544031100014, 0.12392882975690173, 0.1247594384487233, 0.12558730397883466, 0.1264124637049135, 0.1272349547499454, 0.12805481400222374, 0.12887207811534984, 0.12968678350823298, 0.13049896636509029, 0.1313086625550198, 0.13211587826541202, 0.13292061802211438, 0.13372290693819805, 0.13452277010172148, 0.13532023257573042, 0.1361153193982581, 0.13690805558232497, 0.13769846611593892, 0.13848657596209515, 0.1392724100587761, 0.1400559933189517, 0.14083735063057912, 0.14161650685660299, 0.14239348683495512, 0.14316831537855476, 0.14394101727530853, 0.1447116172881103, 0.14548014015484145, 0.14624661058837043, 0.14701105327655326, 0.14777349288223324, 0.14853395404324102, 0.1492924613723945, 0.150049039457499, 0.15080371286134728, 0.15155650612171923, 0.15230744375138233, 0.1530565502380911, 0.15380385004458766, 0.15454936760860133, 0.15529312734284895, 0.1560351536350344, 0.15677547084784915, 0.15751410331897198, 0.1582510753610689, 0.15898641126179341, 0.15972013528378617, 0.16045227166467538, 0.16118284461707644, 0.1619118783285922, 0.1626393969618127, 0.16336542465431547, 0.16408998551866533, 0.16481310364241442, 0.1655348030881023, 0.16625510789325573, 0.1669740420703889, 0.16769162960700343, 0.16840789446558815, 0.16912286058361922, 0.16983655187356023, 0.17054899222286207, 0.17126020549396298, 0.17197021552428865, 0.1726790461262518, 0.1733867210872528, 0.1740932641696793, 0.17479869911090617, 0.1755030496232958, 0.17620633939419772, 0.17690859208594895, 0.17760983133587377, 0.178310080756284, 0.17900936393447842, 0.1797077044327435, 0.18040512578835294, 0.1811016515135677, 0.1817973050956362, 0.18249210999679416, 0.18318608965426458, 0.18387926748025796, 0.18457166686197196, 0.18526331116159167, 0.1859542237162895, 0.18664442783822527, 0.18733394681454604, 0.18802280390738635, 0.18871102235386786, 0.1893986253660998, 0.1900856361311786, 0.19077207781118816, 0.19145797354319954, 0.19214334643927128, 0.19282821958644925, 0.1935126160467666, 0.1941965588572439, 0.19488007102988902, 0.19556317555169717, 0.19624589538465087, 0.19692825346572013, 0.19761027270686204, 0.19829197599502127, 0.1989733861921297, 0.19965452613510667, 0.2003354186358588, 0.20101608648127994, 0.20169655243325144, 0.2023768392286419, 0.2030569695793074, 0.2037369661720912, 0.20441685166882392, 0.20509664870632363, 0.20577637989639563, 0.2064560678258327, 0.20713573505641475, 0.20781540412490923, 0.20849509754307083, 0.20917483779764168, 0.20985464735035103, 0.21053454863791574, 0.21121456407203987, 0.21189471603941482, 0.21257502690171945, 0.21325551899561976, 0.21393621463276924, 0.2146171360998087, 0.21529830565836633, 0.21597974554505753, 0.2166614779714851, 0.21734352512423927, 0.21802590916489753, 0.2187086522300248, 0.21939177643117314, 0.2200753038548821, 0.22075925656267867, 0.22144365659107695, 0.22212852595157861, 0.22281388663067248, 0.22349976058983478, 0.22418616976552913, 0.2248731360692065, 0.2255606813873051, 0.22624882758125053, 0.2269375964874558, 0.22762700991732607, 0.22831714828929817, 0.229008084577609, 0.22969982968737965, 0.23039239475601658, 0.2310857911532117, 0.2317800304809421, 0.23247512457347036, 0.2331710854973445, 0.23386792555139785, 0.23456565726674922, 0.23526429340680258, 0.23596384696724748, 0.2366643311760588, 0.23736575949349686, 0.23806814561210718, 0.23877150345672082, 0.2394758471844542, 0.24018119118470907, 0.24088755007917265, 0.2415949387218174, 0.24230337219890125, 0.24301286582896753, 0.24372343516284498, 0.24443509598364754, 0.24514786430677474, 0.24586175637991137, 0.24657678868302768, 0.2472929779283793, 0.24801034106050704, 0.24872889525623737, 0.249448657924682, 0.25016964670723807, 0.25089187947758806, 0.2516153743416998, 0.2523401496378266, 0.253066223936507, 0.2537936160405652, 0.2545223449851105, 0.2552524300375376, 0.2559838906975268, 0.25671674669704364, 0.2574510180003389, 0.258186724803949, 0.2589238875366956, 0.25966252685968577, 0.26040266366631204, 0.26114431908225205, 0.26188751446546915, 0.2626322714062119, 0.2633786117270144, 0.26412655748269576, 0.26487613096036083, 0.26562735467939974, 0.26638025139148797, 0.2671348440805865, 0.26789115596294144, 0.26864921048708446, 0.26940903133383265, 0.2701706424162884, 0.2709340678798394, 0.27169933210215896, 0.2724664596932055, 0.27323547549522303, 0.2740064045827409, 0.2747792722625736, 0.27555410407382136, 0.2763309257878696, 0.2771097634083892, 0.2778906431713363, 0.2786735915449526, 0.2794586352297649, 0.28024580115858566, 0.2810351164965127, 0.28182660864092896, 0.28262030522150305, 0.2834162341001889, 0.28421442337122566, 0.28501490136113805, 0.2858176966287361, 0.2866228379651151, 0.28743035439365594, 0.2882402751700249, 0.2890526297821732, 0.2898674479503381, 0.29068475962704177, 0.29150459499709186, 0.2923269844775816, 0.2931519587178893, 0.2939795485996788, 0.2948097852368994, 0.29564269997578563, 0.2964783243948575, 0.29731669030492036, 0.29815782974906496, 0.29900177500266745, 0.2998485585733893, 0.30069821320117734, 0.30155077185826396, 0.3024062677491667, 0.3032647343106887, 0.30412620521191824, 0.3049907143542291, 0.3058582958712806, 0.30672898412901717, 0.30760281372566883, 0.30847981949175085, 0.3093600364900639, 0.31024350001569406, 0.3111302455960129, 0.31202030899067706, 0.31291372619162894, 0.313810533423096, 0.31471076714159135, 0.3156144640359133, 0.3165216610271456, 0.3174323952686573, 0.318346704146103, 0.3192646252774226, 0.3201861965128413, 0.3211114559348698, 0.32204044185830405, 0.3229731928302255, 0.3239097476300011, 0.3248501452692828, 0.32579442499200817, 0.3267426262744003, 0.3276947888249675, 0.32865095258450333, 0.32961115772608696, 0.33057544465508276, 0.33154385400914066, 0.3325164266581959, 0.33349320370446905, 0.33447422648246605, 0.3354595365589783, 0.33644917573308253, 0.337443186036141, 0.33844160973180104, 0.33944448931599563, 0.340451867516943, 0.3414637872951469, 0.34248029184339623, 0.34350142458676547, 0.3445272291826144, 0.34555774952058826, 0.3465930297226175, 0.3476331141429182, 0.3486780473679915, 0.34972787421662427, 0.35078263973988855, 0.3518423892211417, 0.35290716817602663, 0.35397702235247164, 0.3550519977306902, 0.35613214052318154, 0.35721749717472967, 0.3583081143624046, 0.3594040389955614, 0.36050531821584064, 0.36161199939716804, 0.362724130145755, 0.3638417583000982, 0.36496493193097956, 0.3660936993414667, 0.36722810906691217, 0.36836820987495433, 0.3695140507655167, 0.37066568097080826, 0.3718231499553232, 0.3729865074158413, 0.37415580328142767, 0.3753310877134327, 0.37651241110549244, 0.37769982408352787, 0.3788933775057457, 0.38009312246263793, 0.381299110276982, 0.3825113925038406, 0.38373002093056174, 0.384955047576779, 0.38618683127820186, 0.38742642259439297, 0.3886738838905375, 0.38992919478568144, 0.39119233794888697, 0.39246329909923267, 0.393742067005813, 0.3950286334877388, 0.39632299341413735, 0.39762514470415183, 0.39893508832694197, 0.40025282830168313, 0.4015783716975679, 0.4029117286338041, 0.4042529122796161, 0.4056019388542449, 0.406958827626947, 0.40832360091699604, 0.40969628409368103, 0.41107690557630744, 0.4124654968341974, 0.4138620923866888, 0.4152667298031356, 0.41667944970290877, 0.41810029575539454, 0.4195293146799963, 0.42096655624613294, 0.42241207327323965, 0.4238659216307685, 0.4253281602381868, 0.4267988510649791, 0.4282780591306454, 0.42976585250470206, 0.4312623023066822, 0.4327674827061344, 0.43428147092262415, 0.43580434722573275, 0.43733619493505754, 0.4388771004202129, 0.44042715310082853, 0.4419864454465507, 0.4435550729770422, 0.44513313426198153, 0.44672073092106396, 0.44831796762400056, 0.4499249520905186, 0.45154179509036196, 0.4531686104432903, 0.45480551501908006, 0.4564526287375234, 0.4581100745684286, 0.45977797853162095, 0.46145646969694093, 0.46314568018424634, 0.4648457451634103, 0.46655680285432233, 0.4682789945268888, 0.4700124645010316, 0.4717573601466889, 0.47351383188381563, 0.4752820331823822, 0.4770621205623762, 0.4788542535938005, 0.4806585948966745, 0.4824753101410343, 0.48430456804693134, 0.48614654038443433, 0.4880014019736274, 0.4898693306846109, 0.49175050743750215, 0.4936451162024337, 0.4955533439995554, 0.49747538089903254, 0.49941142002104644, 0.5013616575357958, 0.503326292663494, 0.5053055276743723, 0.507299567888677, 0.5093086216766706, 0.5113329004586327, 0.5133726187048584, 0.515427993935659, 0.5174992467213627, 0.5195866006823131, 0.521690282488871, 0.5238105218614123, 0.5259475515703297, 0.5281016074360324, 0.5302729283289451, 0.5324617561695097, 0.5346683359281835, 0.53689291562544, 0.5391357463317696, 0.5413970821676782, 0.5436771803036888, 0.5459763009603399, 0.5482947074081859, 0.5506326659677986, 0.5529904460097652, 0.5553683199546888, 0.5577665632731902, 0.5601854544859044, 0.5626252751634845, 0.5650863099265986, 0.5675688464459312, 0.5700731754421839, 0.5725995906860732, 0.5751483889983331, 0.577719870249713, 0.5803143373609783, 0.5829320963029118, 0.5855734560963111, 0.5882387288119914, 0.5909282295707832, 0.593642276543533, 0.5963811909511048, 0.5991452970643776, 0.6019349222042467, 0.6047503967416247, 0.6075920540974391, 0.6104602307426348, 0.6133552661981722, 0.6162775030350274, 0.6192272868741943, 0.6222049663866813, 0.6252108932935149, 0.6282454223657361, 0.6313089114244025, 0.634401721340589, 0.6375242160353851, 0.6406767624798986, 0.6438597306952514, 0.6470734937525822, 0.6503184277730472, 0.6535949119278175, 0.6569033284380801, 0.6602440625750401, 0.6636175026599169, 0.6670240400639473, 0.6704640692083841, 0.673937987564495, 0.6774461956535663, 0.6809890970468984, 0.6845670983658096, 0.6881806092816334, 0.691830042515719, 0.6955158138394337, 0.6992383420741588, 0.703000906674945, 0.7068086921288932, 0.7106616975494098, 0.7145598723626979, 0.7185032171731667, 0.722491783763436, 0.7265256750943326, 0.7306050453048917, 0.7347300997123587, 0.7389010948121858, 0.7431183382780336, 0.7473821889617731, 0.7516930568934813, 0.7560514032814462, 0.7604577405121622, 0.7649126321503326, 0.7694166929388707, 0.773970588798896, 0.778575036829739, 0.7832308053089366, 0.7879387136922344, 0.7926996326135884, 0.7975144838851603, 0.8023842404973233, 0.8073099266186565, 0.812292617595948, 0.8173334399541964, 0.8224335713966064, 0.8275942408045915, 0.8328167282377757, 0.8381023649339887, 0.8434525333092713, 0.848868666957871, 0.8543522506522435, 0.8599048203430555, 0.8655279631591788, 0.8712233174076971, 0.8769925725739, 0.8828374693212857, 0.8887597994915636, 0.8947614061046476, 0.9008441833586642, 0.9070100766299454, 0.9132610824730316, 0.9195992486206749, 0.9260266739838325, 0.9325455086516705, 0.9391579538915662, 0.9458662621491016, 0.9526727370480711, 0.9595797333904745, 0.9665896571565202, 0.9737049655046284, 0.9809281667714228, 0.9882618204717408, 0.9957085372986247, 1.003270979123325, 1.0109518589953044, 1.0187539411422295, 1.0266800409699797, 1.0347330250626399, 1.0429158111825028, 1.0512313682700742, 1.0596827164440625, 1.06827292700139, 1.0770051224171837, 1.0858824763447792, 1.0949082136157244, 1.1040856102397714, 1.1134179934048811, 1.1229087414772274, 1.1325612840011863, 1.1423791016993483, 1.1523657264725082, 1.1625247413996695, 1.172859780738048, 1.1833745299230625, 1.194072725568346, 1.2049581554657363, 1.2160353857302926, 1.2273390054510156, 1.2388846013590875, 1.2506704869877197, 1.2626958501636871, 1.2749607530073337, 1.2874661319325778, 1.300213797646901, 1.3132064351513542, 1.3264476037405626, 1.3399417370027127, 1.353694142819568, 1.367711003366455, 1.3819993751122688, 1.39656718881948, 1.4114232495441195, 1.426577236635796, 1.4420397037376809, 1.4578220787865133, 1.4739366640126093, 1.4903966359398442, 1.5072160453856718, 1.524409817461108, 1.541993751570737, 1.5599845214127195, 1.5783996749787783, 1.597257634554204, 1.6165776967178653, 1.6363800323421882, 1.656685686593179, 1.6775165789304047, 1.6988955031070005, 1.7208461271696807, 1.743392993458715, 1.7665615186079553, 1.7903779935448134, 1.8148695834902688, 1.8400643279588809, 1.865991140758764, 1.8926798099916153, 1.9201609980526912, 1.9484662416308152, 1.977627951708393, 2.0076794135613865, 2.0386547867593254, 2.0705891051653245, 2.103518276936046, 2.1374790845217424, 2.172509184666219, 2.2086623227251154, 2.246122556380695, 2.2849409260043756, 2.32513813479063, 2.3667489864840063, 2.409822385379143, 2.454421336320788, 2.500622944703756, 2.54851841647298, 2.598213058123464, 2.6498262767003014, 2.703491579798701, 2.759356575563932, 2.8175829726913872, 2.878346580426526, 2.941837308564898, 3.008259167452173, 3.077830267984083, 3.1507828216064504, 3.227363140315223, 3.3078316366563936, 3.3924628237260936, 3.4815453151705116, 3.5753818251859224, 3.674289168518738, 3.7791931950590762, 3.890906029890304, 4.00939196890777, 4.134850048109803, 4.267719483285944, 4.408679670016808, 4.558650183674242, 4.718790779421185, 4.890501392211718, 5.075422136791156, 5.275433307695886, 5.492655379253442, 5.729449005582605, 5.988415020593173, 6.272394437986245, 6.584468451253956, 6.928060027274767, 7.311238105862963, 7.738577487380259, 8.215481088350618, 8.752212819897835, 9.363897587745686, 10.070521292218249, 10.89693082823922, 11.872834085332784, 13.049746350237573, 14.485708377240641, 16.226031638594847, 18.435396179807448, 21.40437278469401, 25.549422975380093]]}

==> anc/slow_fermionic_flow_four_ferm_coupling_three.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.023847408192028, 1.0482635152615334, 1.0732618832027856, 1.098856397428467, 1.1250612744823651, 1.1518910699359894, 1.1793606864735051, 1.207485382169469, 1.2362807789639714, 1.2657628713398839, 1.2959480352070394, 1.3268530369982787, 1.3584950429824088, 1.390891628799257, 1.4240607892221075, 1.458020948152949, 1.49279096885608, 1.528390164435764, 1.5648383085637447, 1.602155646462587, 1.640362906150943, 1.6794813099569863, 1.7195325863064121, 1.7605389817915553, 1.802523273528316, 1.8455087818077762, 1.8895193830495187, 1.93457952306385, 1.9807142306302925, 2.0279491313998923, 2.076310462129054, 2.125825085252824, 2.176520503805701, 2.228424876698274, 2.2815670343581678, 2.335976494743982, 2.3916834797411246, 2.4487189319486413, 2.507114531866368, 2.5669027154919504, 2.628116692337512, 2.6907904638759677, 2.7549588424272344, 2.8206574704948344, 2.887922840563618, 2.9567923153696194, 3.027304148653291, 3.0994975064076455, 3.1734124886331228, 3.249090151611236, 3.3265725307094076, 3.4059026637296226, 3.487124614813899, 3.5702834989198338, 3.6554255068798382, 3.7425979310579525, 3.8318491916185318, 3.923228863421351, 4.016787703558107, 4.112577679545576, 4.210651998191123, 4.311065135146565, 4.413872865166826, 4.519132293090176, 4.626901885557275, 4.737241503486623, 4.850212435324484, 4.965877431087718, 5.084300737218448, 5.205548132269924, 5.3296869634434145, 5.45678618399638, 5.586916391542762, 5.720149867266616, 5.8565606160708965, 5.996224407683695, 6.13921881874473, 6.285623275895516, 6.435519099897108, 6.588989550799948, 6.7461198741908825, 6.906997348543066, 7.071711333695029, 7.240353320485844, 7.4130169815739775, 7.589798223468009, 7.77079523979818, 7.956108565858314, 8.14584113444843, 8.340098333049031, 8.538988062358905, 8.742620796228834, 8.951109643024617, 9.164570408453423, 9.383121659888396, 9.606884792227214, 9.835984095321244, 10.070546823012668, 10.310703263817977, 10.556586813297123, 10.8083340481484, 11.06608480207039, 11.329982243432964, 11.60017295480054, 11.876807014351794, 12.160038079240982, 12.450023470947242, 12.746924262659254, 13.050905368743754, 13.36213563634772, 13.68078793918495, 14.00703927355927, 14.341070856677607, 14.683068227307595, 15.033221348835596, 15.391724714782384, 15.758777456835128, 16.13458345545561, 16.5193514531262, 16.913295170296475, 17.316633424094796, 17.729590249870903, 18.152395025636974, 18.58528259947627, 19.02849341999018, 19.482273669856006, 19.94687540256987, 20.422556682450477, 20.909581727981703, 21.408221058573456, 21.91875164482243, 22.441457062356196, 22.97662764934607, 23.524560667776267, 24.085560468558857, 24.659938660586352, 25.248014283815735, 25.85011398648005, 26.46657220652609, 27.09773135737891, 27.743942018136227, 28.40556312829868, 29.08296218714365, 29.776515457853783, 30.48660817651346, 31.213634766089196, 31.957999055513003, 32.720114503990274, 33.50040443065683, 34.29930224971272, 35.11725171116336, 35.95470714730168, 36.81213372506821, 37.69000770442944, 38.588816702917654, 39.509059966479484, 40.451248646783434, 41.415906085140485, 42.403568103195546, 43.41478330055091, 44.450113359487595, 45.51013335695321, 46.59543208399011, 47.70661237278095, 48.84429143149352, 50.00910118711073, 51.201688636436174, 52.422716205470394, 53.672862117357106, 54.95282076910416, 56.263303117288324, 57.60503707295812, 58.978767905953845, 60.38525865887005, 61.8252905708893, 63.29966351172406, 64.80919642590615, 66.3547277876721, 67.9371160666956, 69.55724020492725, 71.21600010480513, 72.9143171291079, 74.65313461272876, 76.4334183866529, 78.2561573144315, 80.12236384144829, 82.03307455728554, 83.98935077150017, 85.99227910313152, 88.04297208426676, 90.14256877799957, 92.29223541112654, 94.49316602193039, 96.74658312341249, 99.05373838234044, 101.41591331449054, 103.83441999646848, 106.31060179450671, 108.84583411064051, 111.44152514667869, 114.09911668639376, 116.82008489636398, 119.605941145915, 122.45823284661329, 125.37854431178086, 128.36849763650622, 131.42975359864133, 134.56401258128585, 137.77301551726893, 141.05854485615592, 144.42242555431415, 147.86652608859072, 151.39275949416245, 155.00308442713722, 158.69950625249464, 162.48407815797114, 166.35890229450973, 170.3261309439046, 174.38796771429278, 178.54666876415368, 182.80454405549938, 187.16395863694837, 191.6273339573995, 196.19714921103173, 200.8759427143794, 205.66631331624777, 210.57092184124977, 215.59249256776982, 220.7338147411701, 225.9977441230864, 231.38720457766706, 236.90518969564292, 242.5547644571249, 248.33906693405507, 254.26131003325898, 260.3247832810618, 266.5328546504667, 272.88897243190274, 279.3966671485893, 286.0595535175741, 292.88133245753687, 299.865793144477, 307.0168151164195, 314.3383704283173, 321.83452585833817, 329.5094451667699, 337.3673914087905, 345.41272930239546, 353.6499276527924, 362.0835618346095, 370.71831633330316, 379.5589873471647, 388.6104854513855, 397.87783832564674, 407.36619354676037, 417.08082144790257, 427.02711804603683, 437.21060803914634, 447.6369478749405, 458.31192889274797, 469.24148054032895, 480.43167366740596, 491.88872389773167, 503.61899508157694, 515.629002830546, 527.9254181366944, 540.5150710779474, 553.4049546118862, 566.6022284600068, 580.1142230846052, 593.9484437605053, 608.1125747438816, 622.6144835405045, 637.4622252757633, 652.6640471689128, 668.2283931140113, 684.1639083701039, 700.4794443632594, 717.1840636031147, 734.2870447166762, 751.7978876021524, 769.726318705705, 788.0822964240274, 806.8760166357617, 826.1179183648328, 845.8186895788272, 865.9892731256601, 886.6408728118053, 907.7849596254848, 929.4332781082571, 951.5978528785591, 974.290995310812, 997.525310373806, 1021.3137036321702, 1045.669388414798, 1070.6058931542348, 1096.1370689010741, 1122.2770970175718, 1149.0404970547136, 1176.4421348171477, 1204.4972306204338, 1233.2213677452064, 1262.6305010929582, 1292.7409660482263, 1323.5694875521356, 1355.1331893923043, 1387.4496037143085, 1420.5366807599503, 1454.412798837781, 1489.0967745313762, 1524.607873151058, 1560.9658194348717, 1598.1908085047382, 1636.303517083899, 1675.325114981849, 1715.277276853177, 1756.1821942368063, 1798.062587882342, 1840.9417203703874, 1884.8434090337937, 1929.7920391870773, 1975.812577671297, 2022.930586721969, 2071.172238167666, 2120.5643279672454, 2171.134291093735, 2222.910216773156, 2275.9208640867764, 2330.195677945406, 2385.7648054446713, 2442.6591126102835, 2500.9102015426793, 2560.550427970474, 2621.6129192225567, 2684.1315926287534, 2748.141174359288, 2813.6772187135552, 2880.7761278688263, 2949.475172099966, 3019.8125104812852, 3091.827212082124, 3165.5592776678654, 3241.049661918477, 3318.34029617688, 3397.4741117398644, 3478.495063704371, 3561.448155382489, 3646.37946329864, 3733.3361627829495, 3822.366554174892, 3913.5200896518554, 4006.847400697491, 4102.40032622509, 4200.231941371687, 4300.396586978771, 4402.949899776063, 4507.94884328507, 4615.451739459669, 4725.518301081168, 4838.209664925947, 4953.588425724059, 5071.718670927604, 5192.666016308343, 5316.497642404118, 5443.282331834492, 5573.090507506201, 5705.994271729816, 5842.0674462691295, 5981.385613345666, 6124.026157621052, 6270.068309180497, 6419.593187541422, 6572.683846711481, 6729.425321321169, 6889.904673856482, 7054.211043018097, 7222.435693233659, 7394.672065350873, 7571.015828539493, 7751.564933430976, 7936.419666525513, 8125.682705896383, 8319.459178222809, 8517.8567171828, 8720.985523238662, 8928.958424848099, 9141.890941135096, 9359.901346055362, 9583.110734091853, 9811.643087517143, 10045.625345259652, 10285.187473412256, 10530.462537422249, 10781.586776003012, 11038.699676808124, 11301.944053910172, 11571.466127127247, 11847.415603241072, 12129.94575915216, 12419.213527017817, 12715.379581420586, 13018.608428615296, 13329.068497904658, 13646.932235193688, 13972.376198775291, 14305.581157400085, 14646.732190684785, 14996.018791915356, 15353.63497330148, 15719.779373741192, 16094.655369155442, 16478.471185453705, 16871.440014193788, 17273.780130999574, 17685.71501680289, 18107.473481976464, 18539.28979342747, 18981.403804721627, 19434.061089310533, 19897.51307693616, 20372.017193288066, 20857.83700299141, 21355.242356004528, 21864.509537507885, 22385.92142136732, 22919.767627257323, 23466.344681530947, 24025.956181926238, 24598.91296620044, 25185.533284785586, 25786.142977561773, 26401.075654845674, 27030.67288269543, 27675.284372634243, 28335.268175898895, 29010.990882320133, 29702.827823946012, 30411.163283521222, 31136.39070793776, 31878.912926776407, 32639.142376059353, 33417.50132733901, 34214.422122249685, 35030.34741265332, 35865.73040651141, 36721.035119620705, 37596.73663335214, 38493.32135853585, 39411.28730563976, 40351.14436139062, 41313.41457199222, 42298.63243309699, 43307.34518669359, 44340.113125073716, 45397.50990204804, 46480.122851583874, 47588.55331404119, 48723.4169701892, 49885.34418318767, 51074.980348724035, 52292.98625349985, 53540.03844226715, 54816.82959361675, 56124.06890472855, 57462.48248529721, 58832.81376085133, 60235.82388569189, 61672.29216567708, 63143.016491090086, 64648.813779829055, 66190.52043116701, 67768.9927903318, 69385.10762416542, 71039.76260812681, 72733.87682490754, 74468.39127493977, 76244.26939907689, 78062.49761373962, 79924.08585882379, 81830.06815867384, 83781.50319643518, 85779.47490210224, 87825.09305459062, 89919.49389816624, 92063.84077357638, 94259.32476422968, 96507.16535778718, 98808.61112353, 101164.94040588016, 103577.46203446134, 106047.5160510914, 108576.47445411255, 111165.74196047104, 113816.75678597203, 116530.99144413983, 119309.95356412992, 122155.18672814583, 125068.27132882527, 128050.82544707504, 131104.50575083753, 134231.00841529202, 137432.07006499902, 140709.4687385144, 144065.0248760051, 147500.6023304178, 151018.1094027615, 154619.49990207746, 158306.77423068948, 162081.9804953319, 165947.21564477665, 169904.6266345881, 173956.41161965718, 178104.8211751715, 182352.15954670392, 186700.78593011227, 191153.11578196005, 195711.62216119035, 200378.83710279217, 205157.35302422664, 210049.8241653913, 215058.96806292702, 220187.56705967986, 225438.46985016152, 230814.59306286488, 236318.92288031176, 241954.5166977389, 247724.50482133465, 253632.09220697742, 259680.5602404352, 265873.2685600233, 272213.6569227228, 278705.2471148035, 285351.6449080107, 292156.54206239857, 299123.7183769319, 306257.0437889837, 313560.48052390385, 321038.08529584575, 328694.0115610828, 336532.511825055, 344557.9400044354, 352774.753845526, 361187.5174003224, 369800.903561633, 378619.69665864797, 387648.7951144091, 396893.2141666501, 406358.0886535281, 416048.6758657809, 425970.35846690484, 436128.6474829702, 446529.18536373356, 457177.7491167561, 468080.2535162558, 479242.7543884858, 490671.4519754606, 502372.6943788943, 514352.9810862766, 526618.9665810273, 539177.4640387498, 552035.4491116242, 565200.0638030584, 578678.6204347301, 592478.6057082365, 606607.6848636053, 621073.7059369686, 635884.7041197829, 651048.9062219942, 666574.7352416443, 682470.8150434445, 698745.9751489314, 715409.2556408445, 732469.9121844663, 749937.4211687094, 767821.484969796, 786132.0373404798, 804879.2489277684, 824073.5329222431, 843725.5508420862, 863846.2184550609, 884446.7118416983, 905538.4736030838, 927133.219216684, 949242.9435437329, 971879.9274918222, 995056.744836358, 1018786.2692047028, 1043081.6812268601, 1067956.4758567037, 1093424.4698677778, 1119499.8095278663, 1146196.9784565766, 1173530.8056702993, 1201516.4738190381, 1230169.5276196464, 1259505.882490188, 1289541.833390192, 1320294.0638717434, 1351779.655346404, 1384016.0965731281, 1417021.293372447, 1450813.578572295, 1485411.7221910446, 1520834.9418633573, 1557102.9135146744, 1594235.7822902543, 1632254.1737448664, 1671179.2052993013, 1711032.4979701021, 1751836.188379023, 1793612.9410488633, 1836385.960992559, 1880179.0066024575, 1925016.402846991, 1970923.054782032, 2017924.4613844974, 2066046.7297158106, 2115316.589423148, 2165761.407586493, 2217409.203919749, 2270288.6663343823, 2324429.166874192, 2379860.778030096, 2436614.289443981, 2494721.225010879, 2554213.8603890287, 2615125.2409274606, 2677489.2000211375, 2741340.377903787, 2806714.240888946, 2873647.101069802, 2942176.1364888507, 3012339.4117885483, 3084175.8993544024, 3157725.500962321, 3233029.0699421447, 3310128.433869752, 3389066.417800282, 3469886.8680554586, 3552634.676578134, 3637355.8058676445, 3724097.314509819, 3812907.3833157676, 3903835.342084096, 3996931.6970012393, 4092248.158695289, 4189837.6709587695, 4289754.440156457, 4392053.965334432, 4496793.069047175, 4604029.928919833, 4713824.109963096, 4826236.597658808, 4941329.83183448, 5059167.74134569, 5179815.779585499, 5303340.96084078, 5429811.897515451, 5559298.838241431, 5691873.706898449, 5827610.142564326, 5966583.540418058, 6108871.093618242, 6254551.8361802455, 6403706.686875831, 6556418.494179777, 6712772.082288242, 6872854.298234617, 7036754.060128962, 7204562.406547766, 7376372.5471016485, 7552279.914208848, 7732382.216103452, 7916779.491107647, 8105574.163198365, 8298871.098898909, 8496777.665527372, 8699403.790834123, 8906862.0240614, 9119267.59845928, 9336738.495292086, 9559395.50937152, 9787362.316152556, 10020765.540429099, 10259734.826668333, 10504402.911021875, 10754905.695054516, 11011382.321231266, 11273975.250204165, 11542830.33994258, 11818096.926750533, 12099927.908215681, 12388479.828137027, 12683912.963477336, 12986391.413389508, 13296083.190366076, 13613160.313561868, 13937798.904342914, 14270179.284113204, 14610486.074474841, 14958908.299776804, 15315639.492108665, 15680877.798798949, 16054826.092476241, 16437692.08375551, 16829688.43661172, 17231032.886504278, 17641948.36131897, 18062663.105194047, 18493410.805298652, 18934430.7216355, 19385967.819938045, 19848272.907737587, 20321602.773675207, 20806220.33013524, 21302394.759281278, 21810401.662573613, 22330523.213853043, 22863048.316075392, 23408272.761782847, 23966499.397403453, 24538038.291467357, 25123206.906835545, 25722330.277035665, 26335741.18680233, 26963780.356923558, 27606796.63349534, 28265147.18168855, 28939197.684138067, 29629322.544061538, 30335905.093222972, 31059337.80485573, 31800022.511662144, 32558370.62901348, 33334803.383470945, 34129752.046757504, 34943658.175309286, 35776973.85553851, 36630161.9549471, 37503696.37922688, 38398062.3354921, 39313756.60178958, 40251287.8030344, 41211176.69352821, 42193956.44621264, 43200172.94882204, 44230385.10709887, 45285165.15523851, 46365098.97373879, 47470786.414829396, 48602841.635660306, 49761893.43943847, 50948585.62469703, 52163577.34289556, 53407543.464548096, 54681174.95408053, 55985179.253630266, 57320280.675995536, 58687220.80695749, 60086758.91719677, 61519672.38403102, 62986757.12321293, 64488828.031022415, 66026719.436903566, 67601285.56689602, 69213401.01811573, 70863961.24455312, 72553883.05445614, 74284105.11957225, 76055588.49653833, 77869317.16070029, 79726298.55266583, 81627564.13789089, 83574169.97960794, 85567197.3254217, 87607753.20788896, 89696971.05942376, 91836011.3418665, 94026062.19106351, 96268340.07682295, 98564090.47860405, 100914588.5773231, 103321139.96365725, 105785081.3632364, 108307781.37913217, 110890641.25205341, 113535095.63866661, 116242613.40848303, 119014698.45974341, 121852890.55476378, 124758766.17520194, 127733939.39771546, 130780062.79050876, 133898828.33125328, 137091968.34690267, 140361256.47592005, 143708508.6534469, 147135584.11997348, 150644386.4540552, 154236864.62966233, 157915014.09874472, 161680877.89960754, 165536547.7917246, 169484165.41761327, 173525923.49241188, 177664067.02183434, 181900894.54916012, 186238759.43196857, 190680071.14931992, 195227296.6401023, 199882961.67330524, 204649652.25096038, 209530016.04454514, 214526763.86564192, 219642671.1716602, 224880579.60747847, 230243398.58383825, 235734106.89338633, 241355754.36525646, 247111463.55909902, 253004431.4995227, 259037931.45188415, 265215314.74043524, 271540012.609828, 278015538.13100344, 284645488.1525392, 291433545.2985323, 298383480.01411563, 305499152.65977055, 312784515.6555672, 320243615.6765506, 327880595.90048075, 335699698.30916417, 343705266.04468405, 351901745.82180166, 360293690.3979007, 368885761.1018322, 377682730.42305374, 386689484.6625325, 395911026.6468454, 405352478.5070169, 415019084.52362454, 424916214.03974175, 435049364.44335765, 445424164.22092146, 456046376.08368975, 466921900.1686533, 478056777.31577325, 489457192.4233869, 501129477.8836321, 513080117.0997799, 525315748.0874727, 537843167.1618159, 550669332.7124158, 563801369.0684413, 577246570.4558394, 591012405.0489489, 605106519.1187043, 619536741.279784, 634311086.8390428, 649437762.2476233, 664925169.6592581, 680781911.597277, 697016795.732885, 713638839.7774274, 730657276.491286, 748081558.8122478, 765921365.106173, 784186604.5428537, 802887422.600109, 822034206.6991, 841637591.9740616, 861708467.179624, 882257980.7389814, 903297546.9363395, 924838852.2569894, 946893861.8786064, 969474826.3173527, 992594288.232436, 1016265089.3929919, 1040500377.8110561, 1065313615.0446733, 1090718583.6751704, 1116729394.9627044, 1143360496.684414, 1170626681.159489, 1198543093.4655757, 1227125239.851187, 1256388996.3486605, 1286350617.5925565, 1317026745.8483558, 1348434420.256417, 1380591086.2964544, 1413514605.4776433, 1447223265.259859, 1481735789.2115128, 1517071347.409573, 1553249567.0876815, 1590290543.5381148, 1628214851.2737865, 1667043555.4564373, 1706798223.5972993, 1747500937.5368488, 1789174305.7102442, 1831841475.7052011, 1875526147.1194324, 1920252584.724614, 1966045631.9443345, 2012930724.6534677, 2060933905.3065493, 2110081837.4031882, 2160401820.29833, 2211921804.3657794, 2264670406.5233407, 2318676926.1281037, 2373971361.250921, 2430584425.33886, 2488547564.275096, 2547892973.8456454, 2608653617.622546, 2670863245.2735963, 2734556411.308724, 2799768494.2733245, 2866535716.3994446, 2934895163.725454, 3004884806.695617, 3076543521.2509155, 3149911110.4227185, 3225028326.441578, 3301936893.3730884, 3380679530.293666, 3461299975.0190177, 3543843008.398345, 3628354479.1880903, 3714881329.518667, 3803471620.9686346, 3894174561.260674, 3987040531.5940742, 4082121114.62915, 4179469123.1390142, 4279138629.344478, 4381184994.948738, 4485664901.888075, 4592636383.816044, 4702158858.338471, 4814293160.017019, 4929101574.160041, 5046647871.41901, 5166997343.210158, 5290216837.980823, 5416374798.340479, 5545541299.077526, 5677788086.082386, 5813188616.199015, 5951818098.026771, 6093753533.695103, 6239073761.634751, 6387859500.368637, 6540193393.347238, 6696160054.853204, 6855846117.000452, 7019340277.854278, 7186733350.699021, 7358118314.480387, 7533590365.45105, 7713246970.047501, 7897187919.028131, 8085515382.902357, 8278333968.6813345, 8475750777.982421, 8677875466.51888, 8884820305.008522, 9096700241.534895, 9313632965.395277, 9535738972.471798, 9763141632.160978, 9995967255.899683, 10234345167.325285, 10478407774.108614, 10728290641.50028, 10984132567.630867, 11246075660.606487, 11514265417.443415, 11788850804.88456, 12069984342.143532, 12357822185.622034, 12652524215.647038, 12954254125.277111, 13263179511.225876, 13579471966.954193, 13903307177.982372, 14234865019.47484, 14574329656.1527, 14921889644.588173, 15277738037.93903, 15642072493.180658, 16015095380.894855, 16397013897.677282, 16788040181.225573], [1.0, 0.997524220245047, 0.9950972666734048, 0.9927179753276997, 0.9903852166100388, 0.9880978952820099, 0.9858545732613376, 0.9836535692654034, 0.9814940739604381, 0.979375312480627, 0.9772965195391589, 0.9752569394282252, 0.9732558260190214, 0.9712924427617455, 0.9693660626855992, 0.967475968398787, 0.9656214520885171, 0.9638018155210006, 0.9620163700414519, 0.9602644365740888, 0.958545345622132, 0.9568584372678058, 0.9552030611723376, 0.9535785765759578, 0.9519843522979003, 0.9504197667364023, 0.9488842078687039, 0.9473770732510487, 0.9458977700186835, 0.9444457148858583, 0.9430203341458261, 0.9416210636708436, 0.9402473489121704, 0.9388986449000694, 0.9375744162438068, 0.9362741371316519, 0.9349972913308773, 0.9337433721877588, 0.9325118826275757, 0.9313023351546101, 0.9301142518521476, 0.9289471643824769, 0.9278006139868901, 0.9266741514856823, 0.9255673372781522, 0.9244797413426012, 0.9234109432363344, 0.92236053209566, 0.9213281066358893, 0.9203132751513369, 0.9193156555153207, 0.9183348751801618, 0.9173705711771845, 0.9164223901167162, 0.915489988188088, 0.9145730311596336, 0.9136711943786905, 0.912784162771599, 0.9119116655522932, 0.9110535310193095, 0.9102095693246367, 0.9093795907215749, 0.9085634068579211, 0.9077608307759685, 0.9069716769125067, 0.906195761098822, 0.9054329005606976, 0.9046829139184125, 0.9039456211867428, 0.9032208437749609, 0.9025084044868358, 0.9018081275206328, 0.9011198384691141, 0.9004433643195382, 0.8997785334536602, 0.8991251756477316, 0.8984831220725007, 0.8978522052932121, 0.8972322592696069, 0.8966231193559229, 0.8960246223008943, 0.8954366062477519, 0.894858910734223, 0.8942913766925314, 0.8937338464493977, 0.8931861637260384, 0.8926481736381672, 0.8921197226959939, 0.8916006588042251, 0.8910908312620637, 0.8905900907632094, 0.890098289395858, 0.8896152806427022, 0.8891409193809313, 0.8886750618822308, 0.8882175658127828, 0.8877682902332661, 0.8873270955988559, 0.886893843759224, 0.8864683979585387, 0.8860506228354648, 0.8856403844231636, 0.8852375501492931, 0.8848419888360076, 0.8844535706999581, 0.884072167352292, 0.8836976517986533, 0.8833298984391826, 0.8829687830685169, 0.8826141828757897, 0.8822659764446312, 0.8819240437531681, 0.8815882661740235, 0.881258526474317, 0.8809347088156649, 0.88061669875418, 0.8803043832404717, 0.8799976506196454, 0.8796963906313038, 0.8794004944095456, 0.8791098544829662, 0.8788243647746576, 0.8785439206022083, 0.8782684186777031, 0.8779977571077237, 0.877731835393348, 0.8774705544301505, 0.8772138165082025, 0.8769615253120716, 0.8767135859208218, 0.8764699048080139, 0.876230389841705, 0.875994950284449, 0.875763496793296, 0.875535941419793, 0.8753121976099831, 0.8750921802044063, 0.8748758599293177, 0.8746634564105618, 0.8744549669150269, 0.8742503486829473, 0.8740495592177994, 0.8738525562863025, 0.8736592979184189, 0.8734697424073529, 0.8732838483095519, 0.8731015744447057, 0.8729228798957472, 0.8727477240088515, 0.8725760663934364, 0.8724078669221628, 0.8722430857309337, 0.872081683218895, 0.8719236200484355, 0.871768857145186, 0.8716173556980209, 0.8714690771590563, 0.8713239832436516, 0.8711820359304087, 0.8710431974611719, 0.8709074303410286, 0.8707746973383085, 0.8706449614845841, 0.8705181860746708, 0.870394334666626, 0.8702733710817504, 0.8701552594045872, 0.8700399639829219, 0.8699274494277833, 0.8698176806134422, 0.8697106226774126, 0.8696062410204508, 0.869504501306556, 0.8694053694629698, 0.8693088116801765, 0.8692147944119034, 0.8691232843751201, 0.8690342485500391, 0.8689476541801152, 0.8688634687720463, 0.8687816600957727, 0.8687021961844773, 0.868625045334586, 0.8685501761057669, 0.8684775573209312, 0.8684071580662324, 0.8683389476910668, 0.8682728958080734, 0.8682089722931339, 0.8681471472853726, 0.8680873911871562, 0.8680296746640945, 0.8679739686450398, 0.8679202443220869, 0.8678684731505735, 0.8678186268490797, 0.8677706773994286, 0.8677245970466855, 0.8676803582991588, 0.8676379339283993, 0.8675972969692005, 0.8675584207195987, 0.8675212787408726, 0.8674858448575439, 0.8674520931573766, 0.8674199979913777, 0.8673895339737965, 0.8673606759821253, 0.8673333991570988, 0.8673076789026946, 0.8672834908861325, 0.8672608110378758, 0.8672396155516294, 0.8672198808843418, 0.8672015837562036, 0.8671847011506482, 0.8671692103143517, 0.8671550887572328, 0.8671423142524529, 0.8671308648364162, 0.8671207188087693, 0.8671118547324016, 0.867104251433445, 0.8670978880012744, 0.867092743788507, 0.8670887984110028, 0.8670860317478646, 0.8670844239414376, 0.8670839553973099, 0.867084606784312, 0.8670863590345173, 0.8670891933432417, 0.867093091169044, 0.8670980342337252, 0.8671040045223294, 0.8671109842831433, 0.8671189560276958, 0.8671279025307592, 0.8671378258343353, 0.8671487981124044, 0.8671608211312488, 0.867173886605766, 0.8671879863066938, 0.8672031120606102, 0.8672192557499335, 0.8672364093129227, 0.8672545647436763, 0.867273714092134, 0.8672938494640752, 0.8673149630211197, 0.8673370469807278, 0.8673600936161999, 0.8673840952566768, 0.8674090442871396, 0.8674349331484098, 0.8674617543371488, 0.8674895004058588, 0.867518163962882, 0.8675477376724009, 0.8675782142544386, 0.8676095864848581, 0.867641847195363, 0.867674989273497, 0.8677090056626442, 0.8677438893620291, 0.8677796334267162, 0.8678162309676105, 0.8678536751514575, 0.8678919592008426, 0.8679310763941918, 0.8679710200657711, 0.8680117836056872, 0.8680533604598869, 0.8680957441301571, 0.8681389281741253, 0.8681829062052593, 0.8682276718928669, 0.8682732189620965, 0.8683195411939366, 0.8683666324252163, 0.8684144865486046, 0.8684630975126112, 0.8685124593215856, 0.8685625660357181, 0.8686134117710391, 0.8686649906994194, 0.8687172970485697, 0.8687703251020414, 0.8688240691992264, 0.8688785237353562, 0.8689336831615032, 0.86898954198458, 0.8690460947673392, 0.869103336128374, 0.8691612607421177, 0.8692198633388443, 0.8692791387046676, 0.8693390816815417, 0.8693996871672616, 0.869460950115462, 0.8695228655356182, 0.8695854284930457, 0.8696486341089001, 0.8697124775601778, 0.8697769540797151, 0.8698420589561887, 0.8699077875341156, 0.8699741352138531, 0.870041097451599, 0.8701086697593909, 0.8701768477051073, 0.8702456269124667, 0.8703150030610276, 0.8703849718861895, 0.8704555291791916, 0.8705266707871137, 0.8705983926128757, 0.8706706906152383, 0.8707435608088017, 0.8708169992640069, 0.8708910021071352, 0.8709655655203082, 0.8710406857414876, 0.8711163590644756, 0.8711925818389146, 0.8712693504702873, 0.8713466614199167, 0.8714245112049662, 0.8715028963984395, 0.8715818136291804, 0.8716612595818731, 0.8717412309970423, 0.8718217246710527, 0.8719027374561094, 0.8719842662602579, 0.8720663080473839, 0.8721488598372136, 0.8722319187053131, 0.8723154817830892, 0.8723995462577887, 0.872484109372499, 0.8725691684261474, 0.872654720773502, 0.8727407638251707, 0.8728272950476023, 0.872914311963085, 0.8730018121497484, 0.8730897932415614, 0.873178252928334, 0.8732671889557158, 0.8733565991251973, 0.8734464812941088, 0.8735368334178727, 0.8736276682759018, 0.8737189969718434, 0.8738108192388339, 0.8739031348322607, 0.8739959435297625, 0.8740892451312291, 0.8741830394588014, 0.8742773263568717, 0.8743721056920835, 0.874467377353331, 0.8745631412517603, 0.874659397320768, 0.8747561455160024, 0.8748533858153626, 0.8749511182189992, 0.8750493427493137, 0.875148059450959, 0.875247268390839, 0.8753469696581089, 0.8754471633641752, 0.875547849642695, 0.8756490286495775, 0.8757507005629823, 0.8758528655833206, 0.8759555239332546, 0.8760586758576976, 0.8761623216238145, 0.8762664615210207, 0.8763710958609835, 0.8764762249776208, 0.8765818492271021, 0.876687968987848, 0.8767945846605298, 0.8769016966680707, 0.8770093054556446, 0.8771174114906769, 0.8772260152628438, 0.877335117284073, 0.8774447180885432, 0.8775548182326843, 0.8776654182951776, 0.8777765188769553, 0.8778881206012009, 0.878000224113349, 0.8781128300810856, 0.8782259391943475, 0.8783395521653232, 0.878453669728452, 0.8785682926404241, 0.8786834216801818, 0.8787990576489176, 0.878915201370076, 0.8790318536893518, 0.8791490154746918, 0.8792666876162937, 0.879384871026606, 0.879503566640329, 0.8796227754144138, 0.8797424983280628, 0.8798627363827295, 0.8799834906021186, 0.880104762032186, 0.8802265517411388, 0.8803488608194354, 0.8804716903797851, 0.8805950415571485, 0.8807189155087376, 0.8808433134140151, 0.8809682364746955, 0.8810936859147438, 0.8812196629803768, 0.8813461689400621, 0.8814732050845185, 0.8816007727267162, 0.8817288732018764, 0.8818575078674716, 0.8819866781032253, 0.8821163853111122, 0.8822466309153586, 0.8823774163624413, 0.8825087431210888, 0.8826406126822806, 0.8827730265592473, 0.8829059862874707, 0.8830394934246842, 0.8831735495508717, 0.8833081562682688, 0.8834433152013618, 0.8835790279968887, 0.8837152963238385, 0.8838521218734512, 0.883989506359218, 0.8841274515168817, 0.8842659591044357, 0.884405030902125, 0.8845446687124455, 0.8846848743601444, 0.8848256496922203, 0.8849669965779225, 0.885108916908752, 0.8852514125984605, 0.8853944855830512, 0.8855381378207785, 0.8856823712921477, 0.8858271879999154, 0.8859725899690897, 0.8861185792469293, 0.8862651579029446, 0.8864123280288969, 0.8865600917387987, 0.8867084511689137, 0.886857408477757, 0.8870069658460945, 0.8871571254769435, 0.8873078895955725, 0.8874592604495011, 0.8876112403085001, 0.8877638314645915, 0.8879170362320484, 0.8880708569473953, 0.8882252959694076, 0.8883803556791121, 0.8885360384797866, 0.8886923467969601, 0.888849283078413, 0.8890068497941767, 0.8891650494365337, 0.889323884520018, 0.8894833575814143, 0.889643471179759, 0.8898042278963392, 0.8899656303346936, 0.8901276811206117, 0.8902903829021345, 0.8904537383495563, 0.8906177772391655, 0.8907825282890985, 0.8909479927090571, 0.8911141717923021, 0.8912810669156542, 0.8914486795394938, 0.8916170112077608, 0.8917860635479545, 0.8919558382711342, 0.8921263371719186, 0.8922975621284858, 0.8924695151025739, 0.8926421981394802, 0.8928156133680621, 0.8929897630007362, 0.8931646493334787, 0.8933402747458258, 0.8935166417008729, 0.893693752745275, 0.893871610509247, 0.8940502177065632, 0.8942295771345578, 0.8944096916741239, 0.8945905642897151, 0.8947721980293438, 0.8949545960245827, 0.8951377614905636, 0.8953216977259781, 0.8955064081130775, 0.8956918961176724, 0.8958781652891333, 0.8960652192603904, 0.896253061747933, 0.8964416965518104, 0.8966311275556316, 0.8968213587265647, 0.897012394115338, 0.897204237856239, 0.897396894167115, 0.8975903673493728, 0.8977846617879789, 0.8979797819514593, 0.8981757323918996, 0.8983725177449453, 0.898570142729801, 0.8987686121492312, 0.8989679308895601, 0.8991681039206714, 0.8993691362960081, 0.8995710331525735, 0.8997737997109297, 0.8999774412751992, 0.9001819632330633, 0.9003873710557636, 0.900593670298101, 0.9008008665984357, 0.9010089656786883, 0.9012179733443381, 0.9014278954844246, 0.9016387380715468, 0.9018505071618632, 0.902063208895092, 0.9022768494945107, 0.902491435266957, 0.9027069726028276, 0.9029234679760791, 0.9031409279442278, 0.9033593591483495, 0.9035787683130794, 0.9037991622466126, 0.9040205478407036, 0.9042429320706666, 0.9044663219953756, 0.9046907247572638, 0.9049161475823242, 0.9051425977801094, 0.9053700827437318, 0.9055986099498631, 0.9058281869587347, 0.9060588214141376, 0.9062905210434226, 0.9065232936574997, 0.906757147150839, 0.9069920895014698, 0.9072281287709812, 0.9074652731045219, 0.9077035307308, 0.9079429099620835, 0.9081834191941999, 0.9084250669065361, 0.9086678616620391, 0.9089118121072148, 0.9091569269721294, 0.9094032150704082, 0.9096506852992364, 0.9098993466393588, 0.9101492081550796, 0.9104002789942627, 0.9106525683883315, 0.9109060856522695, 0.911160840184619, 0.9114168414674826, 0.9116740990665222, 0.9119326226309592, 0.912192421893575, 0.9124535066707101, 0.9127158868622651, 0.9129795724516998, 0.9132445735060337, 0.9135109001758461, 0.9137785626952759, 0.9140475713820212, 0.9143179366373402, 0.9145896689460503, 0.9148627788765289, 0.9151372770807127, 0.9154131742940981, 0.9156904813357412, 0.9159692091082574, 0.9162493685978221, 0.9165309708741702, 0.9168140270905959, 0.9170985484839534, 0.9173845463746563, 0.9176720321666777, 0.9179610173475508, 0.9182515134883676, 0.9185435322437805, 0.918837085352001, 0.9191321846348004, 0.9194288419975096, 0.9197270694290192, 0.920026879001779, 0.9203282828717989, 0.920631293278648, 0.9209359225454554, 0.9212421830789096, 0.9215500873692586, 0.92185964799031, 0.9221708775994313, 0.9224837889375493, 0.9227983948291507, 0.9231147081822815, 0.9234327419885474, 0.9237525093231138, 0.9240740233447057, 0.9243972972956075, 0.9247223445016634, 0.9250491783722772, 0.9253778124004123, 0.9257082601625914, 0.9260405353188975, 0.9263746516129725, 0.9267106228720182, 0.9270484630067961, 0.9273881860116271, 0.9277298059643917, 0.9280733370265303, 0.9284187934430426, 0.9287661895424879, 0.9291155397369855, 0.9294668585222137, 0.929820160477411, 0.930175460265375, 0.9305327726324633, 0.9308921124085928, 0.9312534945072402, 0.9316169339254418, 0.9319824457437934, 0.9323500451264504, 0.932719747321128, 0.9330915676591007, 0.933465521555203, 0.9338416245078285, 0.9342198920989309, 0.934600339994023, 0.9349829839421779, 0.9353678397760277, 0.9357549234117641, 0.9361442508491388, 0.9365359449670297, 0.9369303703703832, 0.9373275482919456, 0.9377274711332291, 0.9381301323172446, 0.9385355262885029, 0.9389436485130139, 0.9393544954782871, 0.9397680646933314, 0.9401843546886549, 0.9406033650162654, 0.9410250962496698, 0.9414495499838746, 0.9418767288353858, 0.9423066364422085, 0.9427392774638474, 0.9431746575813067, 0.9436127834970898, 0.9440536629351995, 0.9444973046411382, 0.9449437183819077, 0.945392914946009, 0.9458449061434424, 0.9462997048057081, 0.9467573247858053, 0.947217780958233, 0.9476810892189889, 0.9481472664855706, 0.9486163306969754, 0.9490883008136992, 0.949563196817738, 0.9500410397125871, 0.9505218515232408, 0.9510056552961931, 0.9514924750994374, 0.9519823360224665, 0.9524752641762726, 0.9529712866933473, 0.9534704317276815, 0.9539727284547658, 0.9544782070715897, 0.9549868987966426, 0.955498835869913, 0.9560140515528892, 0.9565325801285584, 0.9570544569014073, 0.9575797181974225, 0.9581084013640893, 0.9586405447703928, 0.9591761878068177, 0.9597153708853475, 0.9602581354394658, 0.9608045239241549, 0.9613545798158973, 0.9619083476126742, 0.9624658728339665, 0.9630272020207545, 0.963592382735518, 0.9641614635622359, 0.9647344941063868, 0.9653115249949487, 0.9658926078763987, 0.9664777954207138, 0.9670671413193699, 0.9676607002853426, 0.9682585280531067, 0.9688606813786368, 0.9694672180394066, 0.970078196834389, 0.9706936775840568, 0.9713137211303817, 0.9719383893368354, 0.9725677450883885, 0.9732018522915111, 0.973840775874173, 0.9744845817858429, 0.9751333369974894, 0.9757871095015802, 0.9764459683120825, 0.977109983464463, 0.9777792260156877, 0.9784537680442218, 0.9791336826500304, 0.9798190439545774, 0.980509927100827, 0.9812064082532417, 0.981908564597784, 0.9826164743419159, 0.9833302167145986, 0.9840498719662929, 0.9847755213689587, 0.9855072472160555, 0.9862451328225422, 0.986989262524877, 0.9877397216810176, 0.9884965966704213, 0.9892599748940443, 0.9900299447743426, 0.9908065957552716, 0.9915900183022858, 0.9923803039023396, 0.9931775450638862, 0.9939818353168789, 0.9947932692127697, 0.9956119423245104, 0.9964379512465523, 0.9972713935948457, 0.9981123680068409, 0.998960974141487, 0.9998173126792327, 1.0006814853220265, 1.0015535947933154, 1.002433744838047, 1.0033220402226675, 1.0042185867351223, 1.005123491184857, 1.0060368614028161, 1.0069588062414436, 1.0078894355746828, 1.0088288602979767, 1.0097771923282675, 1.0107345446039966, 1.0117010310851051, 1.0126767667530339, 1.013661867610722, 1.0146564506826095, 1.0156606340146344, 1.016674536674235, 1.0176982787503488, 1.0187319813534126, 1.0197757666153626, 1.0208297576896348, 1.021894078751164, 1.0229688549963847, 1.0240542126432308, 1.0251502789311355, 1.0262571821210318, 1.0273750514953515, 1.0285040173580262, 1.0296442110344872, 1.0307957648716641, 1.0319588122379872, 1.0331334875233853, 1.0343199261392872, 1.0355182645186207, 1.0367286401158131, 1.0379511914067914, 1.0391860578889813, 1.0404343336231887, 1.041697748349423, 1.0429763015047442, 1.044269975949409, 1.0455787716245448, 1.046902705552152, 1.0482418118351022, 1.0495961416571393, 1.0509657632828797, 1.0523507620578108, 1.053751240408292, 1.0551673178415557, 1.0565991309457052, 1.0580468333897166, 1.0595105959234372, 1.0609906063775865, 1.0624870696637565, 1.0640002077744102, 1.0655302597828835, 1.0670774818433837, 1.06864214719099, 1.0702245461416542, 1.0718249860921991, 1.0734437915203205, 1.0750813039845857, 1.076737882124433, 1.0784139016601748, 1.0801097553929937, 1.0818258532049445, 1.0835626220589547, 1.0853205059988231, 1.0870999661492209, 1.0889014807156912, 1.0907255449846482, 1.0925726713233794, 1.0944433891800436, 1.0963382450836714, 1.0982578026441658, 1.1002026425523013, 1.1021733625797248, 1.1041705775789545, 1.1061949194833818, 1.1082470373072686, 1.1103275971457496, 1.1124372821748316, 1.114576792651393, 1.1167468459131835, 1.1189481763788267, 1.1211815355478159, 1.1234476920005179, 1.1257474313981712, 1.1280815564828854, 1.1304508870776433, 1.1328562600862986, 1.1352985294935778, 1.137778566365079, 1.1402972588472717, 1.1428555121674988, 1.1454542486339732, 1.148094407635782, 1.1507769456428822, 1.153502836206104, 1.1562730699571493, 1.1590886546085917, 1.1619506149538772, 1.1648599928673233, 1.1678178473041196, 1.1708252543003281, 1.1738833069728822, 1.1769931155195872, 1.1801558072191212, 1.1833725264310329, 1.1866444345957445, 1.1899727102345492, 1.193358548949612, 1.1968031634239706, 1.2003077834215339, 1.2038736557870842, 1.2075020444462738, 1.2111944730576023, 1.2149624841230033, 1.2188112790296441, 1.222740295027211, 1.2267492611265698, 1.2308381980997671, 1.2350074184800321, 1.2392575265617736, 1.2435894184005811, 1.2480042818132273, 1.252503596377663, 1.257089133433023, 1.2617629560796206, 1.2665274191789506, 1.2713851693536908, 1.2763391449876968, 1.2813925762260086, 1.2865489849748446, 1.2918121849016044, 1.297186281434871, 1.3026756717644048, 1.3082850448411514, 1.3140193813772338, 1.3198839538459566, 1.325884326481808, 1.3320263552804548, 1.338316187998744, 1.3447602641547067, 1.351365315027552, 1.3581383636576732, 1.3650867248466412, 1.3722180051572086, 1.3795401029133123, 1.3870612082000653, 1.394789802863766, 1.4027346605118913, 1.4109048465130982, 1.4193097179972287, 1.4279589238553005, 1.4368624047395178, 1.446030393063262, 1.4554734130010951, 1.4652022804887643, 1.475228103223194, 1.4855622806624886, 1.4962165040259396, 1.5072027562940116, 1.518533312208358, 1.5302207382718072, 1.5422829696407627, 1.5547814258656536, 1.567733140178804, 1.5811450225972, 1.5950286883776659, 1.6094004580168677, 1.624281357251322, 1.6396971170573789, 1.6556781736512405, 1.6722596684889455, 1.689481448266375, 1.707388064919261, 1.726028775623168, 1.7454575427935142, 1.765733034085553, 1.7869186223943796, 1.8090823858549427, 1.8322971078420236, 1.8566402769702466, 1.88219408709409, 1.90904543730786, 1.9372859319457216, 1.9670118805816708, 1.9983242980295453, 2.031328904343041, 2.066334635281744, 2.103612483361886, 2.1431505502962334, 2.185015263870311, 2.2293531929861357, 2.276391047662169, 2.3264356790333736, 2.3798740793511612, 2.4371733819834147, 2.4988808614145133, 2.5656239332452837, 2.638110154193021, 2.717127222091526, 2.803542975891024, 2.898305395658263, 3.0024426025764246, 3.1170967556096394, 3.244960159769805, 3.3875593480396784, 3.5466971670596865, 3.725798338062307, 3.9299094568721236, 4.165698993905931, 4.441457294172505, 4.767096577272895, 5.1598047035669765, 5.638947085994998, 6.219642928653123, 6.95683621820101, 7.947471677093558, 9.330494763581463]]}

==> anc/slow_fermionic_flow_four_ferm_coupling_two.json <==
{"columns": ["Lambda / k", "lambda"], "data": [[1.0, 1.023847408192028, 1.0482635152615334, 1.0732618832027856, 1.098856397428467, 1.1250612744823651, 1.1518910699359894, 1.1793606864735051, 1.207485382169469, 1.2362807789639714, 1.2657628713398839, 1.2959480352070394, 1.3268530369982787, 1.3584950429824088, 1.390891628799257, 1.4240607892221075, 1.458020948152949, 1.49279096885608, 1.528390164435764, 1.5648383085637447, 1.602155646462587, 1.640362906150943, 1.6794813099569863, 1.7195325863064121, 1.7605389817915553, 1.802523273528316, 1.8455087818077762, 1.8895193830495187, 1.93457952306385, 1.9807142306302925, 2.0279491313998923, 2.076310462129054, 2.125825085252824, 2.176520503805701, 2.228424876698274, 2.2815670343581678, 2.335976494743982, 2.3916834797411246, 2.4487189319486413, 2.507114531866368, 2.5669027154919504, 2.628116692337512, 2.6907904638759677, 2.7549588424272344, 2.8206574704948344, 2.887922840563618, 2.9567923153696194, 3.027304148653291, 3.0994975064076455, 3.1734124886331228, 3.249090151611236, 3.3265725307094076, 3.4059026637296226, 3.487124614813899, 3.5702834989198338, 3.6554255068798382, 3.7425979310579525, 3.8318491916185318, 3.923228863421351, 4.016787703558107, 4.112577679545576, 4.210651998191123, 4.311065135146565, 4.413872865166826, 4.519132293090176, 4.626901885557275, 4.737241503486623, 4.850212435324484, 4.965877431087718, 5.084300737218448, 5.205548132269924, 5.3296869634434145, 5.45678618399638, 5.586916391542762, 5.720149867266616, 5.8565606160708965, 5.996224407683695, 6.13921881874473, 6.285623275895516, 6.435519099897108, 6.588989550799948, 6.7461198741908825, 6.906997348543066, 7.071711333695029, 7.240353320485844, 7.4130169815739775, 7.589798223468009, 7.77079523979818, 7.956108565858314, 8.14584113444843, 8.340098333049031, 8.538988062358905, 8.742620796228834, 8.951109643024617, 9.164570408453423, 9.383121659888396, 9.606884792227214, 9.835984095321244, 10.070546823012668, 10.310703263817977, 10.556586813297123, 10.8083340481484, 11.06608480207039, 11.329982243432964, 11.60017295480054, 11.876807014351794, 12.160038079240982, 12.450023470947242, 12.746924262659254, 13.050905368743754, 13.36213563634772, 13.68078793918495, 14.00703927355927, 14.341070856677607, 14.683068227307595, 15.033221348835596, 15.391724714782384, 15.758777456835128, 16.13458345545561, 16.5193514531262, 16.913295170296475, 17.316633424094796, 17.729590249870903, 18.152395025636974, 18.58528259947627, 19.02849341999018, 19.482273669856006, 19.94687540256987, 20.422556682450477, 20.909581727981703, 21.408221058573456, 21.91875164482243, 22.441457062356196, 22.97662764934607, 23.524560667776267, 24.085560468558857, 24.659938660586352, 25.248014283815735, 25.85011398648005, 26.46657220652609, 27.09773135737891, 27.743942018136227, 28.40556312829868, 29.08296218714365, 29.776515457853783, 30.48660817651346, 31.213634766089196, 31.957999055513003, 32.720114503990274, 33.50040443065683, 34.29930224971272, 35.11725171116336, 35.95470714730168, 36.81213372506821, 37.69000770442944, 38.588816702917654, 39.509059966479484, 40.451248646783434, 41.415906085140485, 42.403568103195546, 43.41478330055091, 44.450113359487595, 45.51013335695321, 46.59543208399011, 47.70661237278095, 48.84429143149352, 50.00910118711073, 51.201688636436174, 52.422716205470394, 53.672862117357106, 54.95282076910416, 56.263303117288324, 57.60503707295812, 58.978767905953845, 60.38525865887005, 61.8252905708893, 63.29966351172406, 64.80919642590615, 66.3547277876721, 67.9371160666956, 69.55724020492725, 71.21600010480513, 72.9143171291079, 74.65313461272876, 76.4334183866529, 78.2561573144315, 80.12236384144829, 82.03307455728554, 83.98935077150017, 85.99227910313152, 88.04297208426676, 90.14256877799957, 92.29223541112654, 94.49316602193039, 96.74658312341249, 99.05373838234044, 101.41591331449054, 103.83441999646848, 106.31060179450671, 108.84583411064051, 111.44152514667869, 114.09911668639376, 116.82008489636398, 119.605941145915, 122.45823284661329, 125.37854431178086, 128.36849763650622, 131.42975359864133, 134.56401258128585, 137.77301551726893, 141.05854485615592, 144.42242555431415, 147.86652608859072, 151.39275949416245, 155.00308442713722, 158.69950625249464, 162.48407815797114, 166.35890229450973, 170.3261309439046, 174.38796771429278, 178.54666876415368, 182.80454405549938, 187.16395863694837, 191.6273339573995, 196.19714921103173, 200.8759427143794, 205.66631331624777, 210.57092184124977, 215.59249256776982, 220.7338147411701, 225.9977441230864, 231.38720457766706, 236.90518969564292, 242.5547644571249, 248.33906693405507, 254.26131003325898, 260.3247832810618, 266.5328546504667, 272.88897243190274, 279.3966671485893, 286.0595535175741, 292.88133245753687, 299.865793144477, 307.0168151164195, 314.3383704283173, 321.83452585833817, 329.5094451667699, 337.3673914087905, 345.41272930239546, 353.6499276527924, 362.0835618346095, 370.71831633330316, 379.5589873471647, 388.6104854513855, 397.87783832564674, 407.36619354676037, 417.08082144790257, 427.02711804603683, 437.21060803914634, 447.6369478749405, 458.31192889274797, 469.24148054032895, 480.43167366740596, 491.88872389773167, 503.61899508157694, 515.629002830546, 527.9254181366944, 540.5150710779474, 553.4049546118862, 566.6022284600068, 580.1142230846052, 593.9484437605053, 608.1125747438816, 622.6144835405045, 637.4622252757633, 652.6640471689128, 668.2283931140113, 684.1639083701039, 700.4794443632594, 717.1840636031147, 734.2870447166762, 751.7978876021524, 769.726318705705, 788.0822964240274, 806.8760166357617, 826.1179183648328, 845.8186895788272, 865.9892731256601, 886.6408728118053, 907.7849596254848, 929.4332781082571, 951.5978528785591, 974.290995310812, 997.525310373806, 1021.3137036321702, 1045.669388414798, 1070.6058931542348, 1096.1370689010741, 1122.2770970175718, 1149.0404970547136, 1176.4421348171477, 1204.4972306204338, 1233.2213677452064, 1262.6305010929582, 1292.7409660482263, 1323.5694875521356, 1355.1331893923043, 1387.4496037143085, 1420.5366807599503, 1454.412798837781, 1489.0967745313762, 1524.607873151058, 1560.9658194348717, 1598.1908085047382, 1636.303517083899, 1675.325114981849, 1715.277276853177, 1756.1821942368063, 1798.062587882342, 1840.9417203703874, 1884.8434090337937, 1929.7920391870773, 1975.812577671297, 2022.930586721969, 2071.172238167666, 2120.5643279672454, 2171.134291093735, 2222.910216773156, 2275.9208640867764, 2330.195677945406, 2385.7648054446713, 2442.6591126102835, 2500.9102015426793, 2560.550427970474, 2621.6129192225567, 2684.1315926287534, 2748.141174359288, 2813.6772187135552, 2880.7761278688263, 2949.475172099966, 3019.8125104812852, 3091.827212082124, 3165.5592776678654, 3241.049661918477, 3318.34029617688, 3397.4741117398644, 3478.495063704371, 3561.448155382489, 3646.37946329864, 3733.3361627829495, 3822.366554174892, 3913.5200896518554, 4006.847400697491, 4102.40032622509, 4200.231941371687, 4300.396586978771, 4402.949899776063, 4507.94884328507, 4615.451739459669, 4725.518301081168, 4838.209664925947, 4953.588425724059, 5071.718670927604, 5192.666016308343, 5316.497642404118, 5443.282331834492, 5573.090507506201, 5705.994271729816, 5842.0674462691295, 5981.385613345666, 6124.026157621052, 6270.068309180497, 6419.593187541422, 6572.683846711481, 6729.425321321169, 6889.904673856482, 7054.211043018097, 7222.435693233659, 7394.672065350873, 7571.015828539493, 7751.564933430976, 7936.419666525513, 8125.682705896383, 8319.459178222809, 8517.8567171828, 8720.985523238662, 8928.958424848099, 9141.890941135096, 9359.901346055362, 9583.110734091853, 9811.643087517143, 10045.625345259652, 10285.187473412256, 10530.462537422249, 10781.586776003012, 11038.699676808124, 11301.944053910172, 11571.466127127247, 11847.415603241072, 12129.94575915216, 12419.213527017817, 12715.379581420586, 13018.608428615296, 13329.068497904658, 13646.932235193688, 13972.376198775291, 14305.581157400085, 14646.732190684785, 14996.018791915356, 15353.63497330148, 15719.779373741192, 16094.655369155442, 16478.471185453705, 16871.440014193788, 17273.780130999574, 17685.71501680289, 18107.473481976464, 18539.28979342747, 18981.403804721627, 19434.061089310533, 19897.51307693616, 20372.017193288066, 20857.83700299141, 21355.242356004528, 21864.509537507885, 22385.92142136732, 22919.767627257323, 23466.344681530947, 24025.956181926238, 24598.91296620044, 25185.533284785586, 25786.142977561773, 26401.075654845674, 27030.67288269543, 27675.284372634243, 28335.268175898895, 29010.990882320133, 29702.827823946012, 30411.163283521222, 31136.39070793776, 31878.912926776407, 32639.142376059353, 33417.50132733901, 34214.422122249685, 35030.34741265332, 35865.73040651141, 36721.035119620705, 37596.73663335214, 38493.32135853585, 39411.28730563976, 40351.14436139062, 41313.41457199222, 42298.63243309699, 43307.34518669359, 44340.113125073716, 45397.50990204804, 46480.122851583874, 47588.55331404119, 48723.4169701892, 49885.34418318767, 51074.980348724035, 52292.98625349985, 53540.03844226715, 54816.82959361675, 56124.06890472855, 57462.48248529721, 58832.81376085133, 60235.82388569189, 61672.29216567708, 63143.016491090086, 64648.813779829055, 66190.52043116701, 67768.9927903318, 69385.10762416542, 71039.76260812681, 72733.87682490754, 74468.39127493977, 76244.26939907689, 78062.49761373962, 79924.08585882379, 81830.06815867384, 83781.50319643518, 85779.47490210224, 87825.09305459062, 89919.49389816624, 92063.84077357638, 94259.32476422968, 96507.16535778718, 98808.61112353, 101164.94040588016, 103577.46203446134, 106047.5160510914, 108576.47445411255, 111165.74196047104, 113816.75678597203, 116530.99144413983, 119309.95356412992, 122155.18672814583, 125068.27132882527, 128050.82544707504, 131104.50575083753, 134231.00841529202, 137432.07006499902, 140709.4687385144, 144065.0248760051, 147500.6023304178, 151018.1094027615, 154619.49990207746, 158306.77423068948, 162081.9804953319, 165947.21564477665, 169904.6266345881, 173956.41161965718, 178104.8211751715, 182352.15954670392, 186700.78593011227, 191153.11578196005, 195711.62216119035, 200378.83710279217, 205157.35302422664, 210049.8241653913, 215058.96806292702, 220187.56705967986, 225438.46985016152, 230814.59306286488, 236318.92288031176, 241954.5166977389, 247724.50482133465, 253632.09220697742, 259680.5602404352, 265873.2685600233, 272213.6569227228, 278705.2471148035, 285351.6449080107, 292156.54206239857, 299123.7183769319, 306257.0437889837, 313560.48052390385, 321038.08529584575, 328694.0115610828, 336532.511825055, 344557.9400044354, 352774.753845526, 361187.5174003224, 369800.903561633, 378619.69665864797, 387648.7951144091, 396893.2141666501, 406358.0886535281, 416048.6758657809, 425970.35846690484, 436128.6474829702, 446529.18536373356, 457177.7491167561, 468080.2535162558, 479242.7543884858, 490671.4519754606, 502372.6943788943, 514352.9810862766, 526618.9665810273, 539177.4640387498, 552035.4491116242, 565200.0638030584, 578678.6204347301, 592478.6057082365, 606607.6848636053, 621073.7059369686, 635884.7041197829, 651048.9062219942, 666574.7352416443, 682470.8150434445, 698745.9751489314, 715409.2556408445, 732469.9121844663, 749937.4211687094, 767821.484969796, 786132.0373404798, 804879.2489277684, 824073.5329222431, 843725.5508420862, 863846.2184550609, 884446.7118416983, 905538.4736030838, 927133.219216684, 949242.9435437329, 971879.9274918222, 995056.744836358, 1018786.2692047028, 1043081.6812268601, 1067956.4758567037, 1093424.4698677778, 1119499.8095278663, 1146196.9784565766, 1173530.8056702993, 1201516.4738190381, 1230169.5276196464, 1259505.882490188, 1289541.833390192, 1320294.0638717434, 1351779.655346404, 1384016.0965731281, 1417021.293372447, 1450813.578572295, 1485411.7221910446, 1520834.9418633573, 1557102.9135146744, 1594235.7822902543, 1632254.1737448664, 1671179.2052993013, 1711032.4979701021, 1751836.188379023, 1793612.9410488633, 1836385.960992559, 1880179.0066024575, 1925016.402846991, 1970923.054782032, 2017924.4613844974, 2066046.7297158106, 2115316.589423148, 2165761.407586493, 2217409.203919749, 2270288.6663343823, 2324429.166874192, 2379860.778030096, 2436614.289443981, 2494721.225010879, 2554213.8603890287, 2615125.2409274606, 2677489.2000211375, 2741340.377903787, 2806714.240888946, 2873647.101069802, 2942176.1364888507, 3012339.4117885483, 3084175.8993544024, 3157725.500962321, 3233029.0699421447, 3310128.433869752, 3389066.417800282, 3469886.8680554586, 3552634.676578134, 3637355.8058676445, 3724097.314509819, 3812907.3833157676, 3903835.342084096, 3996931.6970012393, 4092248.158695289, 4189837.6709587695, 4289754.440156457, 4392053.965334432, 4496793.069047175, 4604029.928919833, 4713824.109963096, 4826236.597658808, 4941329.83183448, 5059167.74134569, 5179815.779585499, 5303340.96084078, 5429811.897515451, 5559298.838241431, 5691873.706898449, 5827610.142564326, 5966583.540418058, 6108871.093618242, 6254551.8361802455, 6403706.686875831, 6556418.494179777, 6712772.082288242, 6872854.298234617, 7036754.060128962, 7204562.406547766, 7376372.5471016485, 7552279.914208848, 7732382.216103452, 7916779.491107647, 8105574.163198365, 8298871.098898909, 8496777.665527372, 8699403.790834123, 8906862.0240614, 9119267.59845928, 9336738.495292086, 9559395.50937152, 9787362.316152556, 10020765.540429099, 10259734.826668333, 10504402.911021875, 10754905.695054516, 11011382.321231266, 11273975.250204165, 11542830.33994258, 11818096.926750533, 12099927.908215681, 12388479.828137027, 12683912.963477336, 12986391.413389508, 13296083.190366076, 13613160.313561868, 13937798.904342914, 14270179.284113204, 14610486.074474841, 14958908.299776804, 15315639.492108665, 15680877.798798949, 16054826.092476241, 16437692.08375551, 16829688.43661172, 17231032.886504278, 17641948.36131897, 18062663.105194047, 18493410.805298652, 18934430.7216355, 19385967.819938045, 19848272.907737587, 20321602.773675207, 20806220.33013524, 21302394.759281278, 21810401.662573613, 22330523.213853043, 22863048.316075392, 23408272.761782847, 23966499.397403453, 24538038.291467357, 25123206.906835545, 25722330.277035665, 26335741.18680233, 26963780.356923558, 27606796.63349534, 28265147.18168855, 28939197.684138067, 29629322.544061538, 30335905.093222972, 31059337.80485573, 31800022.511662144, 32558370.62901348, 33334803.383470945, 34129752.046757504, 34943658.175309286, 35776973.85553851, 36630161.9549471, 37503696.37922688, 38398062.3354921, 39313756.60178958, 40251287.8030344, 41211176.69352821, 42193956.44621264, 43200172.94882204, 44230385.10709887, 45285165.15523851, 46365098.97373879, 47470786.414829396, 48602841.635660306, 49761893.43943847, 50948585.62469703, 52163577.34289556, 53407543.464548096, 54681174.95408053, 55985179.253630266, 57320280.675995536, 58687220.80695749, 60086758.91719677, 61519672.38403102, 62986757.12321293, 64488828.031022415, 66026719.436903566, 67601285.56689602, 69213401.01811573, 70863961.24455312, 72553883.05445614, 74284105.11957225, 76055588.49653833, 77869317.16070029, 79726298.55266583, 81627564.13789089, 83574169.97960794, 85567197.3254217, 87607753.20788896, 89696971.05942376, 91836011.3418665, 94026062.19106351, 96268340.07682295, 98564090.47860405, 100914588.5773231, 103321139.96365725, 105785081.3632364, 108307781.37913217, 110890641.25205341, 113535095.63866661, 116242613.40848303, 119014698.45974341, 121852890.55476378, 124758766.17520194, 127733939.39771546, 130780062.79050876, 133898828.33125328, 137091968.34690267, 140361256.47592005, 143708508.6534469, 147135584.11997348, 150644386.4540552, 154236864.62966233, 157915014.09874472, 161680877.89960754, 165536547.7917246, 169484165.41761327, 173525923.49241188, 177664067.02183434, 181900894.54916012, 186238759.43196857, 190680071.14931992, 195227296.6401023, 199882961.67330524, 204649652.25096038, 209530016.04454514, 214526763.86564192, 219642671.1716602, 224880579.60747847, 230243398.58383825, 235734106.89338633, 241355754.36525646, 247111463.55909902, 253004431.4995227, 259037931.45188415, 265215314.74043524, 271540012.609828, 278015538.13100344, 284645488.1525392, 291433545.2985323, 298383480.01411563, 305499152.65977055, 312784515.6555672, 320243615.6765506, 327880595.90048075, 335699698.30916417, 343705266.04468405, 351901745.82180166, 360293690.3979007, 368885761.1018322, 377682730.42305374, 386689484.6625325, 395911026.6468454, 405352478.5070169, 415019084.52362454, 424916214.03974175, 435049364.44335765, 445424164.22092146, 456046376.08368975, 466921900.1686533, 478056777.31577325, 489457192.4233869, 501129477.8836321, 513080117.0997799, 525315748.0874727, 537843167.1618159, 550669332.7124158, 563801369.0684413, 577246570.4558394, 591012405.0489489, 605106519.1187043, 619536741.279784, 634311086.8390428, 649437762.2476233, 664925169.6592581, 680781911.597277, 697016795.732885, 713638839.7774274, 730657276.491286, 748081558.8122478, 765921365.106173, 784186604.5428537, 802887422.600109, 822034206.6991, 841637591.9740616, 861708467.179624, 882257980.7389814, 903297546.9363395, 924838852.2569894, 946893861.8786064, 969474826.3173527, 992594288.232436, 1016265089.3929919, 1040500377.8110561, 1065313615.0446733, 1090718583.6751704, 1116729394.9627044, 1143360496.684414, 1170626681.159489, 1198543093.4655757, 1227125239.851187, 1256388996.3486605, 1286350617.5925565, 1317026745.8483558, 1348434420.256417, 1380591086.2964544, 1413514605.4776433, 1447223265.259859, 1481735789.2115128, 1517071347.409573, 1553249567.0876815, 1590290543.5381148, 1628214851.2737865, 1667043555.4564373, 1706798223.5972993, 1747500937.5368488, 1789174305.7102442, 1831841475.7052011, 1875526147.1194324, 1920252584.724614, 1966045631.9443345, 2012930724.6534677, 2060933905.3065493, 2110081837.4031882, 2160401820.29833, 2211921804.3657794, 2264670406.5233407, 2318676926.1281037, 2373971361.250921, 2430584425.33886, 2488547564.275096, 2547892973.8456454, 2608653617.622546, 2670863245.2735963, 2734556411.308724, 2799768494.2733245, 2866535716.3994446, 2934895163.725454, 3004884806.695617, 3076543521.2509155, 3149911110.4227185, 3225028326.441578, 3301936893.3730884, 3380679530.293666, 3461299975.0190177, 3543843008.398345, 3628354479.1880903, 3714881329.518667, 3803471620.9686346, 3894174561.260674, 3987040531.5940742, 4082121114.62915, 4179469123.1390142, 4279138629.344478, 4381184994.948738, 4485664901.888075, 4592636383.816044, 4702158858.338471, 4814293160.017019, 4929101574.160041, 5046647871.41901, 5166997343.210158, 5290216837.980823, 5416374798.340479, 5545541299.077526, 5677788086.082386, 5813188616.199015, 5951818098.026771, 6093753533.695103, 6239073761.634751, 6387859500.368637, 6540193393.347238, 6696160054.853204, 6855846117.000452, 7019340277.854278, 7186733350.699021, 7358118314.480387, 7533590365.45105, 7713246970.047501, 7897187919.028131, 8085515382.902357, 8278333968.6813345, 8475750777.982421, 8677875466.51888, 8884820305.008522, 9096700241.534895, 9313632965.395277, 9535738972.471798, 9763141632.160978, 9995967255.899683, 10234345167.325285, 10478407774.108614, 10728290641.50028, 10984132567.630867, 11246075660.606487, 11514265417.443415, 11788850804.88456, 12069984342.143532, 12357822185.622034, 12652524215.647038, 12954254125.277111, 13263179511.225876, 13579471966.954193, 13903307177.982372, 14234865019.47484, 14574329656.1527, 14921889644.588173, 15277738037.93903, 15642072493.180658, 16015095380.894855, 16397013897.677282, 16788040181.225573], [-1.0, -0.9925478977078843, -0.9851937241334346, -0.9779354200105714, -0.970770986848551, -0.9636984869319649, -0.9567154373840746, -0.9498189744836628, -0.9430076423446553, -0.9362800430351316, -0.9296347965338103, -0.9230705407300498, -0.9165859314238474, -0.9101796423258398, -0.9038503650573029, -0.8975968091501522, -0.8914177020469422, -0.8853117891008666, -0.8792778335757588, -0.8733146166460913, -0.8674209373969758, -0.8615956128241632, -0.8558374778340441, -0.8501453852436479, -0.8445182057806437, -0.8389548280833399, -0.8334541587006837, -0.8280151220922621, -0.8226366606283013, -0.8173177345896665, -0.8120573221678626, -0.8068544194650336, -0.8017080404939626, -0.7966172171780723, -0.7915809993514248, -0.786598454758721, -0.7816686690553015, -0.7767907458071461, -0.7719638064908737, -0.767186990493743, -0.7624594551136512, -0.7577803755591357, -0.7531489449493725, -0.748564374314177, -0.7440258925940044, -0.7395327466399486, -0.735084201213743, -0.7306795389877605, -0.7263180605450129, -0.7219990843791516, -0.7177219468944673, -0.7134860024058897, -0.7092906231389882, -0.705135199229971, -0.7010191387256863, -0.6969418675836208, -0.6929028296719009, -0.6889014867692926, -0.6849373396910627, -0.6810099941363448, -0.6771190768641333, -0.6732642170122559, -0.6694450464926582, -0.6656611999914036, -0.6619123149686738, -0.6581980316587683, -0.6545179930701053, -0.6508718449852202, -0.6472592359607671, -0.6436798173275178, -0.6401332431903625, -0.6366191704283091, -0.6331372586944837, -0.6296871704161305, -0.626268570794612, -0.6228811278054082, -0.6195245121981174, -0.6161983974964564, -0.6129024599982594, -0.6096363787754792, -0.6063998356741861, -0.603192515314569, -0.6000141050909344, -0.5968642951717075, -0.5937427784994308, -0.5906492507907654, -0.5875834105364901, -0.5845449590015022, -0.5815336002248165, -0.5785490410195663, -0.575590990973003, -0.5726591624464956, -0.5697532705755316, -0.5668730332697164, -0.5640181712127734, -0.5611884078625442, -0.5583834694509884, -0.5556030849841835, -0.5528469862423254, -0.5501149077797278, -0.5474065869248226, -0.5447217637801596, -0.5420601812224067, -0.53942158490235, -0.5368057232448937, -0.5342123474490598, -0.5316412114879885, -0.529092072108938, -0.5265646888332848, -0.5240588239565231, -0.5215742425482656, -0.5191107124522425, -0.5166680042863026, -0.5142458914424124, -0.5118441500866566, -0.509462559159238, -0.5071009003744774, -0.5047589582208136, -0.5024365199608039, -0.5001333756311226, -0.4978493180425634, -0.49558414278003704, -0.49333764820257286, -0.4911096354433181, -0.488899908409538, -0.4867082737826159, -0.4845345410180533, -0.48237852234546974, -0.48024003276860255, -0.47811889006530756, -0.4760149147875583, -0.47392793026144653, -0.47185776258718204, -0.46980424063909276, -0.46776719606562445, -0.46574646328934133, -0.4637418795069251, -0.46175334592162337, -0.4597810441617374, -0.4578249060074378, -0.45588481851181406, -0.4539606693021271, -0.45205234657980936, -0.4501597391204648, -0.448282736273869, -0.44642122796396894, -0.44457510468888317, -0.4427442575209018, -0.4409285781064864, -0.4391279586662701, -0.43734229199505753, -0.43557147146182484, -0.4338153910097198, -0.4320739451560615, -0.4303470289923408, -0.4286345381842198, -0.4269363689715325, -0.42525241816828396, -0.42358258316265124, -0.42192676191698253, -0.42028485296779766, -0.4186567554257882, -0.41704236897581687, -0.41544159387691826, -0.41385433096229823, -0.4122804816393344, -0.4107199478895756, -0.4091726322687425, -0.4076384379067271, -0.40611726850759294, -0.4046090283495752, -0.4031136222850804, -0.40163095574068675, -0.40016093471714387, -0.398703465789373, -0.3972584561064669, -0.3958258133916896, -0.39440544594247706, -0.39299726263043644, -0.3916011729013467, -0.390217086775158, -0.3888449148459922, -0.3874845682821428, -0.38613595882607454, -0.3847989987944239, -0.3834736010779988, -0.38215967914177884, -0.3808571470249148, -0.37956591934072925, -0.3782859112767163, -0.3770170385945414, -0.3757592176300417, -0.37451236529322574, -0.3732763990682737, -0.37205123701353715, -0.3708367977615393, -0.3696330005189749, -0.36843976506671006, -0.36725701175978254, -0.3660846615274016, -0.3649226358729481, -0.3637708568739742, -0.3626292471822038, -0.3614977300235322, -0.36037622919802637, -0.35926466907992466, -0.3581629746176369, -0.35707107133374466, -0.35598888532500084, -0.3549163432623299, -0.35385337239082787, -0.3527999005297623, -0.3517558560725722, -0.35072116798686814, -0.34969576581443235, -0.3486795796712182, -0.34767254024735117, -0.34667457880712754, -0.34568562718901585, -0.34470561780565556, -0.34373448364385806, -0.34277215826460594, -0.34181857580305375, -0.34087367096852705, -0.3399373790445232, -0.33900963588871114, -0.3380903779329312, -0.33717954218319524, -0.33627706621968667, -0.33538288819676054, -0.3344969468429431, -0.3336191814609326, -0.3327495319275984, -0.3318879386939815, -0.3310343427852945, -0.3301886858009214, -0.32935090991441796, -0.3285209578735112, -0.327698790919169, -0.32688443857321053, -0.32607786665447974, -0.32527903178851436, -0.32448789080232426, -0.3237044007243912, -0.32292851878466905, -0.32216020241458354, -0.3213994092470325, -0.3206460971163857, -0.31990022405848495, -0.3191617483106441, -0.3184306283116488, -0.317706822701757, -0.3169902903226983, -0.3162809902176747, -0.3155788816313598, -0.3148839240098994, -0.31419607700091134, -0.3135153004534854, -0.31284155441818323, -0.3121747991470387, -0.31151499509355757, -0.31086210291271754, -0.3102160834609684, -0.3095768977962319, -0.3089445071779018, -0.3083188730668438, -0.3076999571253957, -0.30708772121736727, -0.3064821274080402, -0.3058831379641682, -0.3052907153539771, -0.30470482224716455, -0.3041254215149003, -0.3035524762298261, -0.3029859496660557, -0.30242580529917473, -0.301872006806241, -0.3013245180657842, -0.300783303157806, -0.3002483263637801, -0.29971955216665236, -0.29919694525084034, -0.29868047050223384, -0.29817009300819447, -0.29766577805755595, -0.297167491140624, -0.29667519794917635, -0.29618886437646263, -0.29570845651720457, -0.29523394066759584, -0.2947652833253021, -0.2943024511894611, -0.2938454111606824, -0.2933941303410478, -0.29294857603411084, -0.29250871574489734, -0.2920745171799049, -0.29164594824710316, -0.2912229770559338, -0.2908055719173105, -0.2903937013436189, -0.2899873340487166, -0.2895864389479334, -0.28919098515807085, -0.2888009419974026, -0.28841627898567423, -0.2880369658441035, -0.28766297249538, -0.28729426906366534, -0.2869308258745932, -0.2865726134552692, -0.2862196025342709, -0.28587176404164805, -0.2855290691089222, -0.285191489069087, -0.284858995456608, -0.28453156000742286, -0.2842091546589412, -0.28389175155004465, -0.28357932302108674, -0.2832718416138932, -0.2829692800717615, -0.2826716113394613, -0.2823788085632342, -0.2820908450907938, -0.2818076944713257, -0.28152933045548745, -0.2812557269954087, -0.28098685824469094, -0.2807226985584078, -0.2804632224931049, -0.28020840480679976, -0.279958220458982, -0.2797126446106131, -0.27947165262412677, -0.27923522006342844, -0.2790033226938957, -0.2787759364823782, -0.27855303759719746, -0.27833460240814695, -0.2781206074864923, -0.27791102960497105, -0.2777058457377928, -0.27750503306063895, -0.27730856895066314, -0.2771164309864909, -0.2769285969482198, -0.27674504481741935, -0.276565752777131, -0.27639069921186843, -0.2762198627076171, -0.27605322205183447, -0.2758907562697073, -0.2757324579561278, -0.2755783208877394, -0.2754283297398039, -0.27528246930489886, -0.27514072449291727, -0.27500308033106813, -0.2748695219638759, -0.2747400346531807, -0.2746146037781385, -0.274493214835221, -0.2743758534382153, -0.2742625053182245, -0.27415315632366716, -0.27404779242027766, -0.273946399691106, -0.27384896433651795, -0.2737554726741948, -0.2736659111391338, -0.2735802662836476, -0.27349852477736475, -0.2734206734072293, -0.2733466990775012, -0.2732765888097559, -0.27321032974288467, -0.2731479091330944, -0.27308931435390765, -0.27303453289616275, -0.27298355236801364, -0.2729363604949299, -0.27289294511969703, -0.272853294202416, -0.27281739582050346, -0.2727852381686919, -0.27275680955902937, -0.27273209842087964, -0.2727110933009222, -0.2726937828631522, -0.27268015588888056, -0.2726702012767337, -0.27266390804265384, -0.272661265319899, -0.2726622623590427, -0.2726668885279742, -0.2726751333118985, -0.2726869863133363, -0.2727024372521239, -0.27272147596541335, -0.2727440924076724, -0.2727702766506844, -0.27280001888354843, -0.27283330941267936, -0.2728701386618076, -0.27291049717197935, -0.27295437560155644, -0.27300176472621646, -0.2730526554389525, -0.27310703875007364, -0.2731649057872043, -0.273226247795285, -0.27329105613657145, -0.2733593222906355, -0.2734310378543644, -0.2735061945419613, -0.2735847841849448, -0.2736667987321494, -0.27375223024972517, -0.27384107092113785, -0.27393331304716906, -0.2740289490459158, -0.274127971452791, -0.2742303729205232, -0.2743361462191567, -0.27444528423605125, -0.2745577799758826, -0.2746736265606419, -0.27479281722963633, -0.27491534533948836, -0.2750412043641365, -0.2751703878948346, -0.2753028896401526, -0.2754387034259758, -0.27557782319550533, -0.275720243009258, -0.2758659570450663, -0.2760149595980783, -0.27616724508075796, -0.2763228080228848, -0.27648164307155404, -0.2766437449911766, -0.27680910866347913, -0.27697772908750384, -0.2771496013796088, -0.2773247207734676, -0.2775030826200697, -0.27768468238772004, -0.2778695156620394, -0.2780575781459642, -0.27824886565974655, -0.27844337414095427, -0.2786410996444708, -0.2788420383424954, -0.27904618652454277, -0.2792535405974436, -0.2794640970853441, -0.2796778526297061, -0.2798948039893074, -0.28011494804024106, -0.28033828177591624, -0.2805648023070576, -0.28079450686170543, -0.2810273927852158, -0.2812634575402605, -0.28150269870682687, -0.28174511398221813, -0.28199070118105296, -0.28223945823526597, -0.28249138319410727, -0.28274647422414273, -0.2830047296092539, -0.28326614775063796, -0.28353072716680794, -0.28379846649359247, -0.2840693644841357, -0.28434342000889784, -0.28462063205565435, -0.28490099972949673, -0.28518452225283203, -0.2854711989653829, -0.28576102932418784, -0.286054012903601, -0.2863501493952921, -0.28664943860824665, -0.2869518804687659, -0.2872574750204666, -0.28756622242428753, -0.2878781948885781, -0.288193462247661, -0.28851202152128064, -0.28883387000446675, -0.28915900526753485, -0.2894874251560856, -0.2898191277910055, -0.2901541115684663, -0.2904923751599255, -0.29083391751212584, -0.2911787378470957, -0.2915268356621489, -0.2918782107298849, -0.2922328630981885, -0.2925907930902302, -0.29295200130446564, -0.29331648861463633, -0.2936842561697692, -0.29405530539417657, -0.2944296379874563, -0.29480725592449175, -0.2951881614554519, -0.2955723571057911, -0.29595984567624917, -0.2963506302428516, -0.2967447141569092, -0.2971421010450184, -0.29754279480906115, -0.2979467996262048, -0.2983541199489022, -0.29876476050489187, -0.29917872629719766, -0.29959602260412893, -0.30001665497928065, -0.30044062925153325, -0.3008679515250526, -0.30129862817929015, -0.3017326658689828, -0.30217007152415293, -0.30261085235010854, -0.30305501582744304, -0.3035025697120354, -0.3039535220350499, -0.3044078811029366, -0.3048656554974309, -0.30532685407555377, -0.3057914859696116, -0.3062595605871964, -0.3067310876111855, -0.30720607699974195, -0.30768453898631415, -0.30816648407963604, -0.3086519230637271, -0.3091408669978923, -0.30963332721672204, -0.31012931533009236, -0.31062884322316464, -0.3111319230563859, -0.31163856726548855, -0.3121487885614906, -0.3126625999306955, -0.31318001463469225, -0.3137010462103553, -0.31422570846984466, -0.3147540155006058, -0.3152859816653696, -0.3158216216021526, -0.31636095022425686, -0.3169039827202699, -0.31745073455406453, -0.3180012214647993, -0.31855545946691827, -0.31911346485015096, -0.31967525417951226, -0.32024084429530275, -0.3208102523131084, -0.3213834956238007, -0.3219605918935367, -0.32254155906375886, -0.32312641535119524, -0.3237151792478593, -0.3243078695210501, -0.3249045052133521, -0.32550510564263546, -0.3261096904020555, -0.3267182793600534, -0.32733089266035564, -0.3279475507219742, -0.32856827423920665, -0.329193084181636, -0.3298220017941309, -0.3304550485968452, -0.33109224638521856, -0.331733617229976, -0.3323791834771281, -0.3330289677479708, -0.33368299293908577, -0.33434128222233994, -0.33500385904488594, -0.33567074712916184, -0.3363419704728911, -0.3370175533490829, -0.33769752030603173, -0.3383818961673176, -0.3390707060318062, -0.33976397527364854, -0.34046172954228116, -0.3411639947624262, -0.3418707971340912, -0.3425821631325692, -0.34329811950843875, -0.344018693287564, -0.3447439117710946, -0.3454738025354655, -0.34620839343239734, -0.34694771258889623, -0.3476917884072537, -0.3484406495650469, -0.3491943250151384, -0.3499528439856763, -0.3507162359800942, -0.35148453077711117, -0.352257758430732, -0.3530359492702465, -0.35381913390023045, -0.35460734320054493, -0.3554006083263367, -0.3561989607080375, -0.35700243205136534, -0.3578110543373231, -0.3586248598221995, -0.3594438810375687, -0.3602681507902902, -0.3610977021625092, -0.36193256851165634, -0.3627727834704477, -0.36361838094688503, -0.36446939512425536, -0.36532586046113136, -0.36618781169137116, -0.36705528382411845, -0.3679283121438023, -0.3688069322101374, -0.36969117985812383, -0.37058109119804733, -0.3714767026154791, -0.37237805077127567, -0.37328517260157923, -0.3741981053178175, -0.3751168864067037, -0.3760415536302363, -0.37697214502569953, -0.37790869890566314, -0.37885125385798224, -0.3797998487457976, -0.38075452270753524, -0.38171531515690693, -0.38268226578290976, -0.38365541454982666, -0.38463480169722547, -0.3856204677399601, -0.3866124534681697, -0.38761079994727893, -0.38861554851799807, -0.38962674079632265, -0.39064441867353394, -0.3916686243161987, -0.39269940016616917, -0.3937367889405829, -0.3947808336318631, -0.39583157750771863, -0.39688906411114355, -0.3979533372604178, -0.39902444104910634, -0.40010241984605993, -0.4011873182954149, -0.4022791813165929, -0.40337805410430116, -0.4044839821285324, -0.4055970111345648, -0.40671750823217095, -0.4078465673787235, -0.4089842502334185, -0.41013053178145514, -0.41128539008605886, -0.41244880628848135, -0.41362076460800024, -0.4148012523419197, -0.41599025986557014, -0.417187780632308, -0.41839381117351615, -0.41960835109860334, -0.4208314030950052, -0.422062972928183, -0.4233030694416243, -0.42455170455684343, -0.4258088932733801, -0.4270746536688012, -0.42834900689869915, -0.42963197719669255, -0.430923591874427, -0.43222388132157363, -0.43353287900582976, -0.43485062147291964, -0.43617714834659294, -0.43751250232862626, -0.43885672919882196, -0.44020987781500853, -0.4415720001130414, -0.4429431511068013, -0.4443233888881962, -0.44571277462715947, -0.4471113725716508, -0.4485192500476568, -0.4499364774591894, -0.4513631282882876, -0.4527992790950161, -0.45424500951746566, -0.45570040227175407, -0.4571655431520247, -0.45864052103044695, -0.4601254278572174, -0.4616203586605578, -0.463125411546717, -0.4646406876999696, -0.4661662913826163, -0.46770232993498456, -0.4692489137754275, -0.47080615640032514, -0.47237417438408313, -0.47395308737913333, -0.4755430181159345, -0.47714409240297084, -0.4787564391267536, -0.4803801902518195, -0.4820154808207316, -0.4836624489540799, -0.48532123585047987, -0.4869919857865732, -0.4886748461170287, -0.4903699672745402, -0.49207750276982887, -0.4937976091916414, -0.49553044620675063, -0.49727617655995643, -0.49903496607408393, -0.5008069836499854, -0.5025924012665387, -0.5043913939806479, -0.506204139927244, -0.5080308203192833, -0.5098716194477491, -0.5117267246816506, -0.513596326468023, -0.5154806183319284, -0.5173797968764543, -0.5192940617827153, -0.5212236158098515, -0.5231686647950294, -0.5251294176534425, -0.5271060863783092, -0.5290988860408748, -0.5311080347904116, -0.5331337538542165, -0.5351762675376143, -0.5372358032239548, -0.5393125913746145, -0.5414068655289964, -0.5435188623045291, -0.5456488213966681, -0.5477969855788948, -0.5499636007027164, -0.5521489156976676, -0.5543531825713076, -0.5565766564092236, -0.5588195953750278, -0.5610822607103587, -0.5633649167348821, -0.5656678308462888, -0.5679912735202961, -0.5703355183106484, -0.5727008418491151, -0.5750875238454929, -0.5774958470876039, -0.5799260974412968, -0.5823785638504467, -0.5848535383369546, -0.5873513160007482, -0.5898721950197809, -0.5924164766500322, -0.5949844652255089, -0.5975764681582425, -0.6001927959382924, -0.602833762133743, -0.6054996833907049, -0.6081908794333162, -0.6109076730637398, -0.6136503901621653, -0.616419359686809, -0.6192149136739129, -0.6220373872377458, -0.6248871185706021, -0.6277644489428023, -0.630669722702694, -0.63360328727665, -0.636565493169071, -0.6395566939623818, -0.6425772463170344, -0.6456275099715079, -0.6487078477423057, -0.6518186255239599, -0.6549602122890266, -0.6581329800880887, -0.6613373040497568, -0.6645735623806656, -0.667842136365477, -0.6711434103668799, -0.6744777718255877, -0.677845611260342, -0.6812473222679094, -0.684683301523082, -0.6881539487786806, -0.6916596668655495, -0.6952008616925615, -0.698777942246614, -0.702391320592631, -0.7060414118735638, -0.709728634310388, -0.7134562726485149, -0.717229520497601, -0.7210483754038647, -0.7249127851474949, -0.7288227488157134, -0.7327783168027788, -0.7367795908099833, -0.7408267238456534, -0.7449199202251526, -0.7490594355708774, -0.753245576812259, -0.7574787021857653, -0.7617592212348968, -0.7660875948101912, -0.7704643350692191, -0.7748900054765859, -0.7793652208039341, -0.7838906471299381, -0.7884670018403099, -0.7930950536277945, -0.7977756224921715, -0.8025095797402576, -0.8072978479859014, -0.8121414011499892, -0.8170412644604403, -0.8219985144522085, -0.8270142789672846, -0.8320897371546925, -0.8372261194704904, -0.842424707677774, -0.8476868348466704, -0.8530138853543452, -0.8584072948849961, -0.8638685504298557, -0.8693991902871938, -0.8750008040623121, -0.8806750326675501, -0.8864235683222799, -0.8922481545529082, -0.8981505861928794, -0.9041327093826689, -0.910196421569791, -0.9163436715087917, -0.9225764592612521, -0.9288968361957908, -0.9353069049880584, -0.9418088196207405, -0.9484047853835604, -0.9550970588732723, -0.9618879479936693, -0.9687798119555762, -0.9757750612768525, -0.9828761577823961, -0.9900856146041352, -0.9974059961810374, -1.0048399182591015, -1.0123900478913614, -1.0200591034378894, -1.0278498545657877, -1.0357651222491981, -1.0438077787692939, -1.0519807477142828, -1.060287003979412, -1.0687295737669573, -1.0773115345862354, -1.0860360152535933, -1.0949061958924133, -1.1039253079331166, -1.113096634113155, -1.1224235084770147, -1.1319093163762215, -1.1415574944693305, -1.151371530721937, -1.1613549644066672, -1.1715113861031816, -1.1818444376981803, -1.1923578123853922, -1.2030552546655877, -1.2139405603465665, -1.2250183053141366, -1.2363231557138399, -1.2478707332587615, -1.259659347937604, -1.2716881860172633, -1.2839573100428334, -1.2964676588376123, -1.3092210475030905, -1.3222201674189569, -1.3354685862431042, -1.3489707479116158, -1.3627319726387817, -1.3767584569170834, -1.3910572735172013, -1.4056363714880202, -1.4205045761566142, -1.4356715891282652, -1.4511479882864464, -1.4669452277928288, -1.4830756380872896, -1.4995524258878936, -1.5163896741909149, -1.5336023422708176, -1.5512062656802645, -1.569218156250124, -1.5876556020894554, -1.6065370675855162, -1.6258818934037698, -1.6457102964878676, -1.6660433700596702, -1.686903083619228, -1.7083122829447892, -1.73029469009281, -1.752874903397932, -1.7760783974730083, -1.7999315232090807, -1.824461507775388, -1.8496964546193788, -1.8756653434666855, -1.9023980303211534, -1.9299252474648156, -1.9582786034579012, -1.987490583138852, -2.017594547624295, -2.0486247343090547, -2.080616256866168, -2.113605105246851, -2.147628145680539, -2.1827231206748476, -2.218943896120758, -2.2564749325494753, -2.295367389311326, -2.3356420235059536, -2.377333723185928, -2.4204915073567608, -2.465178525976926, -2.511472059957815, -2.55946352116379, -2.6092584524121336, -2.6609765274730726, -2.714751551069799, -2.7707314588784167, -2.8290783175280056, -2.889968324600563, -2.953591808631029, -3.0201532291073145, -3.0898711764702456, -3.1629783721135896, -3.23972166838409, -3.320362048581388, -3.4051746269581153, -3.4944486487198114, -3.5884874900249546, -3.6876086579850114, -3.792739921048588, -3.9046951127005225, -4.023438547767006, -4.14916975829713, -4.282328944156824, -4.423596973028728, -4.573895380412342, -4.7343863696238895, -4.906472811796368, -5.091798245879639, -5.292246878640269, -5.509943584661601, -5.747253906343855, -6.0067840539039015, -6.291380905375543, -6.604132006609248, -6.948467357987327, -7.3324718785431475, -7.760729984702567, -8.238655861640813, -8.776533963086655, -9.389519011322545, -10.097635997184948, -10.92578018006365, -11.903717087902633, -13.083058756731297, -14.521957098454006, -16.26581603317232, -18.47961992693834, -21.454467163187015, -25.60757014273784]]}
